Candidate-Set Sensitivity of Proximal Pessimistic Policy Selection

We study a tabular implementation of proximal policy evaluation followed by pessimistic selection in confounded partially observable Markov decision processes. In one synthetic environment, a calibrated, class-free ellipsoid selector becomes worse as the sample size increases, while a plug-in selector using the same fitted bridges improves. This finding depends strongly on the candidate set: adding a behaviour clone learned from logged data reduces the largest-sample mean regret from 0.1814 to 0.0363 on a common augmented-set reference over 20 simulation seeds. The matched plug-in has mean regret 0.00002 on that set. A blockwise null-space calculation explains a possible source of persistent penalties, but does not imply an impossibility of policy ranking. Transferring the fixed calibration to five new environments and disjoint trajectory seeds reduces largest-sample mean regret from 0.2607 to 0.0396; the corresponding plug-in mean is 0.0327, so its near-zero regret in the original environment does not generalize. Reversing the reward action columns while retaining the logger reverses the direction of the candidate intervention in four of five environments. A one-decision illustration using public randomized stroke-trial outcomes finds no resolved value benefit under artificially induced training selection. We give the correct pairwise comparison and identify implementation and reporting conditions needed to interpret these experiments. The evidence is a case study of a heuristic implementation outside identification assumptions, not a refutation of proximal reinforcement learning guarantees.

==> anc/Extension/constraints-reference.txt <==
# Reference numerical environment; use with requirements.txt. Python 3.12.14.
numpy==2.5.3
scipy==1.18.1


==> anc/Extension/data/ist/LICENSE_ODC_BY.txt <==
> ### Disclaimer
>
> Open Data Commons is not a law firm and does not provide legal services of any kind.
>
> Open Data Commons has no formal relationship with you. Your receipt of this document does not create any kind of agent-client relationship. Please seek the advice of a suitably qualified legal professional licensed to practice in your jurisdiction before using this document.
>
> No warranties and disclaimer of any damages. This information is provided 'as is', and this site makes no warranties on the information provided. Any damages resulting from its use are disclaimed.

> ### Plain language summary
>
> [A plain language summary of the Open Database License](http://www.opendatacommons.org/licenses/by/summary/) is available.



<h2>ODC Attribution License (ODC-By)</h2>

### Preamble

The Open Data Commons Attribution License is a license agreement
intended to allow users to freely share, modify, and use this Database
subject only to the attribution requirements set out in Section 4.

Databases can contain a wide variety of types of content (images,
audiovisual material, and sounds all in the same database, for example),
and so this license only governs the rights over the Database, and not
the contents of the Database individually. Licensors may therefore wish
to use this license together with another license for the contents.

Sometimes the contents of a database, or the database itself, can be
covered by other rights not addressed here (such as private contracts,
trademark over the name, or privacy rights / data protection rights
over information in the contents), and so you are advised that you may
have to consult other documents or clear other rights before doing
activities not covered by this License.

------

The Licensor (as defined below) 

and 

You (as defined below) 

agree as follows: 

### 1.0 Definitions of Capitalised Words

"Collective Database" – Means this Database in unmodified form as part
of a collection of independent databases in themselves that together are
assembled into a collective whole. A work that constitutes a Collective
Database will not be considered a Derivative Database.

"Convey" – As a verb, means Using the Database, a Derivative Database,
or the Database as part of a Collective Database in any way that enables
a Person to make or receive copies of the Database or a Derivative
Database.  Conveying does not include interaction with a user through a
computer network, or creating and Using a Produced Work, where no
transfer of a copy of the Database or a Derivative Database occurs.

"Contents" – The contents of this Database, which includes the
information, independent works, or other material collected into the
Database. For example, the contents of the Database could be factual
data or works such as images, audiovisual material, text, or sounds.

"Database" – A collection of material (the Contents) arranged in a
systematic or methodical way and individually accessible by electronic
or other means offered under the terms of this License.

"Database Directive" – Means Directive 96/9/EC of the European
Parliament and of the Council of 11 March 1996 on the legal protection
of databases, as amended or succeeded.

"Database Right" – Means rights resulting from the Chapter III ("sui
generis") rights in the Database Directive (as amended and as transposed
by member states), which includes the Extraction and Re-utilisation of
the whole or a Substantial part of the Contents, as well as any similar
rights available in the relevant jurisdiction under Section 10.4. 

"Derivative Database" – Means a database based upon the Database, and
includes any translation, adaptation, arrangement, modification, or any
other alteration of the Database or of a Substantial part of the
Contents. This includes, but is not limited to, Extracting or
Re-utilising the whole or a Substantial part of the Contents in a new
Database.

"Extraction" – Means the permanent or temporary transfer of all or a
Substantial part of the Contents to another medium by any means or in
any form.

"License" – Means this license agreement and is both a license of rights
such as copyright and Database Rights and an agreement in contract.

"Licensor" – Means the Person that offers the Database under the terms
of this License. 

"Person" – Means a natural or legal person or a body of persons
corporate or incorporate.

"Produced Work" –  a work (such as an image, audiovisual material, text,
or sounds) resulting from using the whole or a Substantial part of the
Contents (via a search or other query) from this Database, a Derivative
Database, or this Database as part of a Collective Database.  

"Publicly" – means to Persons other than You or under Your control by
either more than 50% ownership or by the power to direct their
activities (such as contracting with an independent consultant). 

"Re-utilisation" – means any form of making available to the public all
or a Substantial part of the Contents by the distribution of copies, by
renting, by online or other forms of transmission.

"Substantial" – Means substantial in terms of quantity or quality or a
combination of both. The repeated and systematic Extraction or
Re-utilisation of insubstantial parts of the Contents may amount to the
Extraction or Re-utilisation of a Substantial part of the Contents.

"Use" – As a verb, means doing any act that is restricted by copyright
or Database Rights whether in the original medium or any other; and
includes without limitation distributing, copying, publicly performing,
publicly displaying, and preparing derivative works of the Database, as
well as modifying the Database as may be technically necessary to use it
in a different mode or format. 

"You" – Means a Person exercising rights under this License who has not
previously violated the terms of this License with respect to the
Database, or who has received express permission from the Licensor to
exercise rights under this License despite a previous violation.

Words in the singular include the plural and vice versa.

### 2.0 What this License covers

2.1. Legal effect of this document. This License is:

  a. A license of applicable copyright and neighbouring rights;

  b. A license of the Database Right; and

  c. An agreement in contract between You and the Licensor.

2.2 Legal rights covered. This License covers the legal rights in the
Database, including:

  a. Copyright. Any copyright or neighbouring rights in the Database.
  The copyright licensed includes any individual elements of the
  Database, but does not cover the copyright over the Contents
  independent of this Database. See Section 2.4 for details. Copyright
  law varies between jurisdictions, but is likely to cover: the Database
  model or schema, which is the structure, arrangement, and organisation
  of the Database, and can also include the Database tables and table
  indexes; the data entry and output sheets; and the Field names of
  Contents stored in the Database;

  b. Database Rights. Database Rights only extend to the Extraction and
  Re-utilisation of the whole or a Substantial part of the Contents.
  Database Rights can apply even when there is no copyright over the
  Database. Database Rights can also apply when the Contents are removed
  from the Database and are selected and arranged in a way that would
  not infringe any applicable copyright; and

  c. Contract. This is an agreement between You and the Licensor for
  access to the Database. In return you agree to certain conditions of
  use on this access as outlined in this License. 

2.3 Rights not covered. 

  a. This License does not apply to computer programs used in the making
  or operation of the Database; 

  b. This License does not cover any patents over the Contents or the
  Database; and

  c. This License does not cover any trademarks associated with the
  Database. 

2.4 Relationship to Contents in the Database. The individual items of
the Contents contained in this Database may be covered by other rights,
including copyright, patent, data protection, privacy, or personality
rights, and this License does not cover any rights (other than Database
Rights or in contract) in individual Contents contained in the Database.
For example, if used on a Database of images (the Contents), this
License would not apply to copyright over individual images, which could
have their own separate licenses, or one single license covering all of
the rights over the images.  

### 3.0 Rights granted

3.1 Subject to the terms and conditions of this License, the Licensor
grants to You a worldwide, royalty-free, non-exclusive, terminable (but
only under Section 9) license to Use the Database for the duration of
any applicable copyright and Database Rights. These rights explicitly
include commercial use, and do not exclude any field of endeavour. To
the extent possible in the relevant jurisdiction, these rights may be
exercised in all media and formats whether now known or created in the
future. 

The rights granted cover, for example:

  a. Extraction and Re-utilisation of the whole or a Substantial part of
  the Contents;

  b. Creation of Derivative Databases;

  c. Creation of Collective Databases;

  d. Creation of temporary or permanent reproductions by any means and
  in any form, in whole or in part, including of any Derivative
  Databases or as a part of Collective Databases; and

  e. Distribution, communication, display, lending, making available, or
  performance to the public by any means and in any form, in whole or in
  part, including of any Derivative Database or as a part of Collective
  Databases.

3.2 Compulsory license schemes. For the avoidance of doubt:

  a. Non-waivable compulsory license schemes. In those jurisdictions in
  which the right to collect royalties through any statutory or
  compulsory licensing scheme cannot be waived, the Licensor reserves
  the exclusive right to collect such royalties for any exercise by You
  of the rights granted under this License;

  b. Waivable compulsory license schemes. In those jurisdictions in
  which the right to collect royalties through any statutory or
  compulsory licensing scheme can be waived, the Licensor waives the
  exclusive right to collect such royalties for any exercise by You of
  the rights granted under this License; and,

  c. Voluntary license schemes. The Licensor waives the right to collect
  royalties, whether individually or, in the event that the Licensor is
  a member of a collecting society that administers voluntary licensing
  schemes, via that society, from any exercise by You of the rights
  granted under this License.

3.3 The right to release the Database under different terms, or to stop
distributing or making available the Database, is reserved. Note that
this Database may be multiple-licensed, and so You may have the choice
of using alternative licenses for this Database. Subject to Section
10.4, all other rights not expressly granted by Licensor are reserved.

### 4.0 Conditions of Use

4.1 The rights granted in Section 3 above are expressly made subject to
Your complying with the following conditions of use. These are important
conditions of this License, and if You fail to follow them, You will be
in material breach of its terms.

4.2 Notices. If You Publicly Convey this Database, any Derivative
Database, or the Database as part of a Collective Database, then You
must: 

  a. Do so only under the terms of this License;

  b. Include a copy of this License or its Uniform Resource Identifier (URI)
  with the Database or Derivative Database, including both in the
  Database or Derivative Database and in any relevant documentation; 

  c. Keep intact any copyright or Database Right notices and notices
  that refer to this License; and

  d. If it is not possible to put the required notices in a particular
  file due to its structure, then You must include the notices in a
  location (such as a relevant directory) where users would be likely to
  look for it.

4.3 Notice for using output (Contents). Creating and Using a Produced
Work does not require the notice in Section 4.2. However, if you
Publicly Use a Produced Work, You must include a notice associated with
the Produced Work reasonably calculated to make any Person that uses,
views, accesses, interacts with, or is otherwise exposed to the Produced
Work aware that Content was obtained from the Database, Derivative
Database, or the Database as part of a Collective Database, and that it
is available under this License.

  a. Example notice. The following text will satisfy notice under
  Section 4.3:

        Contains information from DATABASE NAME which is made available
        under the ODC Attribution License.

DATABASE NAME should be replaced with the name of the Database and a
hyperlink to the location of the Database. "ODC Attribution License"
should contain a hyperlink to the URI of the text of this License. If
hyperlinks are not possible, You should include the plain text of the
required URI's with the above notice.

4.4 Licensing of others. You may not sublicense the Database. Each time
You communicate the Database, the whole or Substantial part of the
Contents, or any Derivative Database to anyone else in any way, the
Licensor offers to the recipient a license to the Database on the same
terms and conditions as this License. You are not responsible for
enforcing compliance by third parties with this License, but You may
enforce any rights that You have over a Derivative Database. You are
solely responsible for any modifications of a Derivative Database made
by You or another Person at Your direction. You may not impose any
further restrictions on the exercise of the rights granted or affirmed
under this License.

### 5.0 Moral rights

5.1 Moral rights. This section covers moral rights, including any rights
to be identified as the author of the Database or to object to treatment
that would otherwise prejudice the author's honour and reputation, or
any other derogatory treatment:

  a. For jurisdictions allowing waiver of moral rights, Licensor waives
  all moral rights that Licensor may have in the Database to the fullest
  extent possible by the law of the relevant jurisdiction under Section
  10.4; 

  b. If waiver of moral rights under Section 5.1 a in the relevant
  jurisdiction is not possible, Licensor agrees not to assert any moral
  rights over the Database and waives all claims in moral rights to the
  fullest extent possible by the law of the relevant jurisdiction under
  Section 10.4; and

  c. For jurisdictions not allowing waiver or an agreement not to assert
  moral rights under Section 5.1 a and b, the author may retain their
  moral rights over certain aspects of the Database.

Please note that some jurisdictions do not allow for the waiver of moral
rights, and so moral rights may still subsist over the Database in some
jurisdictions.

### 6.0 Fair dealing, Database exceptions, and other rights not affected 

6.1 This License does not affect any rights that You or anyone else may
independently have under any applicable law to make any use of this
Database, including without limitation:

  a. Exceptions to the Database Right including: Extraction of Contents
  from non-electronic Databases for private purposes, Extraction for
  purposes of illustration for teaching or scientific research, and
  Extraction or Re-utilisation for public security or an administrative
  or judicial procedure. 

  b. Fair dealing, fair use, or any other legally recognised limitation
  or exception to infringement of copyright or other applicable laws. 

6.2 This License does not affect any rights of lawful users to Extract
and Re-utilise insubstantial parts of the Contents, evaluated
quantitatively or qualitatively, for any purposes whatsoever, including
creating a Derivative Database (subject to other rights over the
Contents, see Section 2.4). The repeated and systematic Extraction or
Re-utilisation of insubstantial parts of the Contents may however amount
to the Extraction or Re-utilisation of a Substantial part of the
Contents.

### 7.0 Warranties and Disclaimer

7.1 The Database is licensed by the Licensor "as is" and without any
warranty of any kind, either express, implied, or arising by statute,
custom, course of dealing, or trade usage. Licensor specifically
disclaims any and all implied warranties or conditions of title,
non-infringement, accuracy or completeness, the presence or absence of
errors, fitness for a particular purpose, merchantability, or otherwise.
Some jurisdictions do not allow the exclusion of implied warranties, so
this exclusion may not apply to You.

### 8.0 Limitation of liability

8.1 Subject to any liability that may not be excluded or limited by law,
the Licensor is not liable for, and expressly excludes, all liability
for loss or damage however and whenever caused to anyone by any use
under this License, whether by You or by anyone else, and whether caused
by any fault on the part of the Licensor or not. This exclusion of
liability includes, but is not limited to, any special, incidental,
consequential, punitive, or exemplary damages such as loss of revenue,
data, anticipated profits, and lost business. This exclusion applies
even if the Licensor has been advised of the possibility of such
damages.

8.2 If liability may not be excluded by law, it is limited to actual and
direct financial loss to the extent it is caused by proved negligence on
the part of the Licensor.

### 9.0 Termination of Your rights under this License

9.1 Any breach by You of the terms and conditions of this License
automatically terminates this License with immediate effect and without
notice to You. For the avoidance of doubt, Persons who have received the
Database, the whole or a Substantial part of the Contents, Derivative
Databases, or the Database as part of a Collective Database from You
under this License will not have their licenses terminated provided
their use is in full compliance with this License or a license granted
under Section 4.8 of this License.  Sections 1, 2, 7, 8, 9 and 10 will
survive any termination of this License.

9.2 If You are not in breach of the terms of this License, the Licensor
will not terminate Your rights under it. 

9.3 Unless terminated under Section 9.1, this License is granted to You
for the duration of applicable rights in the Database. 

9.4 Reinstatement of rights. If you cease any breach of the terms and
conditions of this License, then your full rights under this License
will be reinstated:

  a. Provisionally and subject to permanent termination until the 60th
  day after cessation of breach; 

  b. Permanently on the 60th day after cessation of breach unless
  otherwise reasonably notified by the Licensor; or

  c.  Permanently if reasonably notified by the Licensor of the
  violation, this is the first time You have received notice of
  violation of this License from  the Licensor, and You cure the
  violation prior to 30 days after your receipt of the notice.

9.5 Notwithstanding the above, Licensor reserves the right to release
the Database under different license terms or to stop distributing or
making available the Database. Releasing the Database under different
license terms or stopping the distribution of the Database will not
withdraw this License (or any other license that has been, or is
required to be, granted under the terms of this License), and this
License will continue in full force and effect unless terminated as
stated above.

### 10.0 General

10.1 If any provision of this License is held to be invalid or
unenforceable, that must not affect the validity or enforceability of
the remainder of the terms and conditions of this License and each
remaining provision of this License shall be valid and enforced to the
fullest extent permitted by law. 

10.2 This License is the entire agreement between the parties with
respect to the rights granted here over the Database. It replaces any
earlier understandings, agreements or representations with respect to
the Database. 

10.3 If You are in breach of the terms of this License, You will not be
entitled to rely on the terms of this License or to complain of any
breach by the Licensor. 

10.4 Choice of law. This License takes effect in and will be governed by
the laws of the relevant jurisdiction in which the License terms are
sought to be enforced. If the standard suite of rights granted under
applicable copyright law and Database Rights in the relevant
jurisdiction includes additional rights not granted under this License,
these additional rights are granted in this License in order to meet the
terms of this License.


==> anc/Extension/data/ist/README.md <==
# International Stroke Trial corrected dataset, version 2

Original data: Sandercock, Peter; Niewada, Maciej; Czlonkowska, Anna (2011).
International Stroke Trial database (version 2). University of Edinburgh,
Department of Clinical Neurosciences. DOI: https://doi.org/10.7488/ds/104.
Source: https://datashare.ed.ac.uk/items/91709c88-d913-45d8-8019-380027133d54.

Contains information from the International Stroke Trial database (version 2),
made available under the Open Data Commons Attribution License (ODC-By 1.0):
https://opendatacommons.org/licenses/by/1-0/.
The original licence text is in LICENSE_ODC_BY.txt. These data are not relicensed
under the repository's MIT code licence.

Download with `python Extension/poc/fetch_ist.py` from the repository root.
The downloader verifies the corrected CSV against the original repository MD5
and records URLs and SHA-256 in provenance.json. The source CSV uses a legacy
single-byte encoding; the experiment reads it with latin1 and selects only
documented numeric/categorical analysis fields.

Use corrected version 2, not the earlier supplementary CSV: the repository
documents corrected event-date anonymization errors. Raw patient-level CSVs
are ignored by Git and excluded from the submission companion; the companion
contains reproducible download instructions and aggregate experimental records.
No credentials, re-identification, private patient data or linkage is used.

The experiment uses randomized aspirin allocation RXASP (not aspirin received),
derived death indicator ID14 and ascertainment flag SET14D. DDEAD is not a
14-day death indicator and is not substituted for ID14. The treatment is an
assignment policy in a factorial trial, marginal over randomized heparin.


==> anc/Extension/data/ist/provenance.json <==
{
  "dataset": "International Stroke Trial database (version 2)",
  "doi": "10.7488/ds/104",
  "licence": "ODC-By 1.0",
  "files": {
    "IST_corrected.csv": {
      "url": "https://datashare.ed.ac.uk/server/api/core/bitstreams/eca52b56-6d1b-47b3-814a-0b7089f8c870/content",
      "bytes": 4798288,
      "sha256": "a350aed2329bbcde23c05caaa96b9275b44b017adecc2fd02231d590454695d5"
    },
    "IST_variables.csv": {
      "url": "https://datashare.ed.ac.uk/server/api/core/bitstreams/069dc665-f3c8-4c95-8ec0-bf6736e0c8ac/content",
      "bytes": 6129,
      "sha256": "bab564a5e44328d4c8c1cce534d029366d2847c79548d8a5de5f00f2d1bbcf8c"
    },
    "LICENSE_ODC_BY.txt": {
      "url": "https://datashare.ed.ac.uk/server/api/core/bitstreams/4ea1fbdb-9b64-4172-aa85-aa0f89dab6c4/content",
      "bytes": 20765,
      "sha256": "48d327284f2e0eb65312be37199ca20695eae409777e9aca99156ec309959626"
    }
  }
}


==> anc/Extension/experiments/results_bc_candidate_retest.json <==
{
  "results": {
    "six candidates": {
      "best": "always_1",
      "spread": 0.2965782957161691,
      "v_true": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275
      },
      "regret": {
        "full": [
          [
            0.09517154417460263,
            0.018986614916759657
          ],
          [
            0.12184613410257517,
            0.020423273087714924
          ],
          [
            0.17141542799787537,
            0.017235114797244693
          ],
          [
            0.1804372926293425,
            0.0
          ]
        ],
        "plugin": [
          [
            0.08936501336476443,
            0.018915316987154172
          ],
          [
            0.02255647995391965,
            0.013472092515411944
          ],
          [
            0.0,
            0.0
          ],
          [
            0.0,
            0.0
          ]
        ],
        "projall": [
          [
            0.10929935559047392,
            0.021732044682366426
          ],
          [
            0.07459200374296612,
            0.018692020829852603
          ],
          [
            0.0,
            0.0
          ],
          [
            0.0,
            0.0
          ]
        ]
      },
      "modal": {
        "full": [
          "greedy_lo",
          "soft",
          "uniform",
          "uniform"
        ],
        "plugin": [
          "greedy_lo",
          "always_1",
          "always_1",
          "always_1"
        ],
        "projall": [
          "greedy_lo",
          "greedy_lo",
          "always_1",
          "always_1"
        ]
      }
    },
    "seven, with bc": {
      "best": "bc",
      "spread": 0.2975042434942763,
      "v_true": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "bc": 2.316649439244644
      },
      "regret": {
        "full": [
          [
            0.0,
            0.0
          ],
          [
            0.0,
            0.0
          ],
          [
            0.0,
            0.0
          ],
          [
            0.03627264808148993,
            0.03179437787898241
          ]
        ],
        "plugin": [
          [
            0.0,
            0.0
          ],
          [
            4.6297388905358615e-05,
            8.844522115898544e-05
          ],
          [
            0.0,
            0.0
          ],
          [
            0.0,
            0.0
          ]
        ],
        "projall": [
          [
            0.00825223722446411,
            0.015764840385840043
          ],
          [
            0.0,
            0.0
          ],
          [
            0.0,
            0.0
          ],
          [
            0.0,
            0.0
          ]
        ]
      },
      "modal": {
        "full": [
          "bc",
          "bc",
          "bc",
          "bc"
        ],
        "plugin": [
          "bc",
          "bc",
          "bc",
          "bc"
        ],
        "projall": [
          "bc",
          "bc",
          "bc",
          "bc"
        ]
      }
    }
  },
  "N_grid": [
    2000,
    8000,
    32000,
    128000
  ],
  "seeds": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19
  ],
  "slope_without_bc": 0.16305612823640708,
  "slope_with_bc": 5.261724453277716
}

==> anc/Extension/experiments/results_external_validity.json <==
{
  "design": "Fixed before inspecting results; exploratory transfer within one generator",
  "config": [
    4,
    6,
    2
  ],
  "T": 3,
  "confound": 0.9,
  "N_grid": [
    8000,
    128000
  ],
  "environment_seeds": [
    1,
    2,
    3,
    4,
    5
  ],
  "data_seeds": [
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29
  ],
  "calibration_environment": 0,
  "calibration_data_seed": 0,
  "calibration_N": 2000,
  "c_multiplier": 4.151795352832782e-06,
  "calibration_tuned_on_new_environments": false,
  "calibration_reference_sha256": "8d22f771fd02d92ce2ea143939ecc7bf8940ffb05ee823686888e356e058d301",
  "tau": 0.0,
  "kappa": 1.5,
  "optimizer": "30 coordinate sweeps, three random restarts plus centre",
  "class_constraint": "none; heuristic scores with no coverage claim",
  "regret_reference": "same per-seed best of six fixed plus learned clone for all arms",
  "intervals": "95% Student-t descriptive half-intervals: n=10 within environment; n=5 across environment means",
  "versions": {
    "python": "3.12.14",
    "numpy": "2.5.3",
    "scipy": "1.18.1"
  },
  "per_environment": [
    {
      "environment_seed": 1,
      "N": 8000,
      "statistics": {
        "arms": {
          "full_six": {
            "mean": 0.21137252321143044,
            "ci95": 0.011241988310218562,
            "n": 10
          },
          "full_learned": {
            "mean": 0.04587841737445213,
            "ci95": 0.06955462635557069,
            "n": 10
          },
          "plugin_six": {
            "mean": 0.20661952374597922,
            "ci95": 0.005523084113399915,
            "n": 10
          },
          "plugin_learned": {
            "mean": 0.0,
            "ci95": 0.0,
            "n": 10
          },
          "bc_only": {
            "mean": 0.0,
            "ci95": 0.0,
            "n": 10
          }
        },
        "candidate_gain": {
          "mean": 0.16549410583697827,
          "ci95": 0.06263205096856372,
          "n": 10
        },
        "full_minus_plugin": {
          "mean": 0.04587841737445213,
          "ci95": 0.06955462635557069,
          "n": 10
        },
        "full_minus_clone": {
          "mean": 0.04587841737445213,
          "ci95": 0.06955462635557069,
          "n": 10
        }
      }
    },
    {
      "environment_seed": 1,
      "N": 128000,
      "statistics": {
        "arms": {
          "full_six": {
            "mean": 0.22689027620760954,
            "ci95": 0.01765798589327268,
            "n": 10
          },
          "full_learned": {
            "mean": 0.0,
            "ci95": 0.0,
            "n": 10
          },
          "plugin_six": {
            "mean": 0.20312527888035364,
            "ci95": 0.001267499694689795,
            "n": 10
          },
          "plugin_learned": {
            "mean": 0.0,
            "ci95": 0.0,
            "n": 10
          },
          "bc_only": {
            "mean": 0.0,
            "ci95": 0.0,
            "n": 10
          }
        },
        "candidate_gain": {
          "mean": 0.22689027620760954,
          "ci95": 0.01765798589327268,
          "n": 10
        },
        "full_minus_plugin": {
          "mean": 0.0,
          "ci95": 0.0,
          "n": 10
        },
        "full_minus_clone": {
          "mean": 0.0,
          "ci95": 0.0,
          "n": 10
        }
      }
    },
    {
      "environment_seed": 2,
      "N": 8000,
      "statistics": {
        "arms": {
          "full_six": {
            "mean": 0.3598699736863806,
            "ci95": 0.0038878612968972375,
            "n": 10
          },
          "full_learned": {
            "mean": 0.0,
            "ci95": 0.0,
            "n": 10
          },
          "plugin_six": {
            "mean": 0.3598699736863806,
            "ci95": 0.0038878612968972375,
            "n": 10
          },
          "plugin_learned": {
            "mean": 0.0,
            "ci95": 0.0,
            "n": 10
          },
          "bc_only": {
            "mean": 0.0,
            "ci95": 0.0,
            "n": 10
          }
        },
        "candidate_gain": {
          "mean": 0.3598699736863806,
          "ci95": 0.0038878612968972375,
          "n": 10
        },
        "full_minus_plugin": {
          "mean": 0.0,
          "ci95": 0.0,
          "n": 10
        },
        "full_minus_clone": {
          "mean": 0.0,
          "ci95": 0.0,
          "n": 10
        }
      }
    },
    {
      "environment_seed": 2,
      "N": 128000,
      "statistics": {
        "arms": {
          "full_six": {
            "mean": 0.3583054342812426,
            "ci95": 0.0017849271909325729,
            "n": 10
          },
          "full_learned": {
            "mean": 0.0,
            "ci95": 0.0,
            "n": 10
          },
          "plugin_six": {
            "mean": 0.3583054342812426,
            "ci95": 0.0017849271909325729,
            "n": 10
          },
          "plugin_learned": {
            "mean": 0.0,
            "ci95": 0.0,
            "n": 10
          },
          "bc_only": {
            "mean": 0.0,
            "ci95": 0.0,
            "n": 10
          }
        },
        "candidate_gain": {
          "mean": 0.3583054342812426,
          "ci95": 0.0017849271909325729,
          "n": 10
        },
        "full_minus_plugin": {
          "mean": 0.0,
          "ci95": 0.0,
          "n": 10
        },
        "full_minus_clone": {
          "mean": 0.0,
          "ci95": 0.0,
          "n": 10
        }
      }
    },
    {
      "environment_seed": 3,
      "N": 8000,
      "statistics": {
        "arms": {
          "full_six": {
            "mean": 0.14708883282194446,
            "ci95": 0.018826185479888114,
            "n": 10
          },
          "full_learned": {
            "mean": 0.0,
            "ci95": 0.0,
            "n": 10
          },
          "plugin_six": {
            "mean": 0.19547893125268495,
            "ci95": 0.035406610151136525,
            "n": 10
          },
          "plugin_learned": {
            "mean": 0.0,
            "ci95": 0.0,
            "n": 10
          },
          "bc_only": {
            "mean": 0.0,
            "ci95": 0.0,
            "n": 10
          }
        },
        "candidate_gain": {
          "mean": 0.14708883282194446,
          "ci95": 0.018826185479888114,
          "n": 10
        },
        "full_minus_plugin": {
          "mean": 0.0,
          "ci95": 0.0,
          "n": 10
        },
        "full_minus_clone": {
          "mean": 0.0,
          "ci95": 0.0,
          "n": 10
        }
      }
    },
    {
      "environment_seed": 3,
      "N": 128000,
      "statistics": {
        "arms": {
          "full_six": {
            "mean": 0.1885204234984558,
            "ci95": 0.014170431500689315,
            "n": 10
          },
          "full_learned": {
            "mean": 0.02004540616896757,
            "ci95": 0.04534585914632931,
            "n": 10
          },
          "plugin_six": {
            "mean": 0.22888938313730772,
            "ci95": 0.0005009104955196723,
            "n": 10
          },
          "plugin_learned": {
            "mean": 0.0,
            "ci95": 0.0,
            "n": 10
          },
          "bc_only": {
            "mean": 0.0,
            "ci95": 0.0,
            "n": 10
          }
        },
        "candidate_gain": {
          "mean": 0.16847501732948822,
          "ci95": 0.044553513779663045,
          "n": 10
        },
        "full_minus_plugin": {
          "mean": 0.02004540616896757,
          "ci95": 0.04534585914632931,
          "n": 10
        },
        "full_minus_clone": {
          "mean": 0.02004540616896757,
          "ci95": 0.04534585914632931,
          "n": 10
        }
      }
    },
    {
      "environment_seed": 4,
      "N": 8000,
      "statistics": {
        "arms": {
          "full_six": {
            "mean": 0.15653439838703087,
            "ci95": 0.06399309235989024,
            "n": 10
          },
          "full_learned": {
            "mean": 0.16222971793585303,
            "ci95": 0.0034530676668372666,
            "n": 10
          },
          "plugin_six": {
            "mean": 0.15052933292660362,
            "ci95": 0.037835667632350224,
            "n": 10
          },
          "plugin_learned": {
            "mean": 0.16222971793585303,
            "ci95": 0.0034530676668372666,
            "n": 10
          },
          "bc_only": {
            "mean": 0.16222971793585303,
            "ci95": 0.0034530676668372666,
            "n": 10
          }
        },
        "candidate_gain": {
          "mean": -0.005695319548822164,
          "ci95": 0.06389934431733646,
          "n": 10
        },
        "full_minus_plugin": {
          "mean": 0.0,
          "ci95": 0.0,
          "n": 10
        },
        "full_minus_clone": {
          "mean": 0.0,
          "ci95": 0.0,
          "n": 10
        }
      }
    },
    {
      "environment_seed": 4,
      "N": 128000,
      "statistics": {
        "arms": {
          "full_six": {
            "mean": 0.2759286551447204,
            "ci95": 0.024812358581436666,
            "n": 10
          },
          "full_learned": {
            "mean": 0.1780011444110794,
            "ci95": 0.032891809175475364,
            "n": 10
          },
          "plugin_six": {
            "mean": 0.1672548143628929,
            "ci95": 0.0,
            "n": 10
          },
          "plugin_learned": {
            "mean": 0.1632657496142325,
            "ci95": 0.000808099485829731,
            "n": 10
          },
          "bc_only": {
            "mean": 0.1632657496142325,
            "ci95": 0.000808099485829731,
            "n": 10
          }
        },
        "candidate_gain": {
          "mean": 0.09792751073364103,
          "ci95": 0.03407882143518648,
          "n": 10
        },
        "full_minus_plugin": {
          "mean": 0.01473539479684689,
          "ci95": 0.033333778886346595,
          "n": 10
        },
        "full_minus_clone": {
          "mean": 0.01473539479684689,
          "ci95": 0.033333778886346595,
          "n": 10
        }
      }
    },
    {
      "environment_seed": 5,
      "N": 8000,
      "statistics": {
        "arms": {
          "full_six": {
            "mean": 0.17947064194205042,
            "ci95": 0.08491531301297886,
            "n": 10
          },
          "full_learned": {
            "mean": 0.0,
            "ci95": 0.0,
            "n": 10
          },
          "plugin_six": {
            "mean": 0.14539459941779104,
            "ci95": 0.1460406207047556,
            "n": 10
          },
          "plugin_learned": {
            "mean": 0.0,
            "ci95": 0.0,
            "n": 10
          },
          "bc_only": {
            "mean": 0.0,
            "ci95": 0.0,
            "n": 10
          }
        },
        "candidate_gain": {
          "mean": 0.17947064194205042,
          "ci95": 0.08491531301297886,
          "n": 10
        },
        "full_minus_plugin": {
          "mean": 0.0,
          "ci95": 0.0,
          "n": 10
        },
        "full_minus_clone": {
          "mean": 0.0,
          "ci95": 0.0,
          "n": 10
        }
      }
    },
    {
      "environment_seed": 5,
      "N": 128000,
      "statistics": {
        "arms": {
          "full_six": {
            "mean": 0.25382972609471743,
            "ci95": 0.004833458830873036,
            "n": 10
          },
          "full_learned": {
            "mean": 0.0,
            "ci95": 0.0,
            "n": 10
          },
          "plugin_six": {
            "mean": 0.13467291706737017,
            "ci95": 0.09504236669413894,
            "n": 10
          },
          "plugin_learned": {
            "mean": 0.0,
            "ci95": 0.0,
            "n": 10
          },
          "bc_only": {
            "mean": 0.0,
            "ci95": 0.0,
            "n": 10
          }
        },
        "candidate_gain": {
          "mean": 0.25382972609471743,
          "ci95": 0.004833458830873036,
          "n": 10
        },
        "full_minus_plugin": {
          "mean": 0.0,
          "ci95": 0.0,
          "n": 10
        },
        "full_minus_clone": {
          "mean": 0.0,
          "ci95": 0.0,
          "n": 10
        }
      }
    }
  ],
  "across_environments": [
    {
      "N": 8000,
      "environment_count": 5,
      "arms": {
        "full_six": {
          "mean": 0.21086727400976737,
          "ci95": 0.10790260042343844,
          "n": 5
        },
        "full_learned": {
          "mean": 0.04162162706206103,
          "ci95": 0.08727385738260567,
          "n": 5
        },
        "plugin_six": {
          "mean": 0.2115784722058879,
          "ci95": 0.10821274176841261,
          "n": 5
        },
        "plugin_learned": {
          "mean": 0.03244594358717061,
          "ci95": 0.09008438125612357,
          "n": 5
        },
        "bc_only": {
          "mean": 0.03244594358717061,
          "ci95": 0.09008438125612357,
          "n": 5
        }
      },
      "candidate_gain": {
        "mean": 0.16924564694770633,
        "ci95": 0.16135843435252245,
        "n": 5
      },
      "full_minus_plugin": {
        "mean": 0.009175683474890426,
        "ci95": 0.0254757814707038,
        "n": 5
      },
      "full_minus_clone": {
        "mean": 0.009175683474890426,
        "ci95": 0.0254757814707038,
        "n": 5
      },
      "environments_candidate_helped": 4,
      "environments_candidate_hurt": 1,
      "environments_candidate_tied": 0
    },
    {
      "N": 128000,
      "environment_count": 5,
      "arms": {
        "full_six": {
          "mean": 0.26069490304534915,
          "ci95": 0.07891876586284627,
          "n": 5
        },
        "full_learned": {
          "mean": 0.03960931011600939,
          "ci95": 0.09666204395964237,
          "n": 5
        },
        "plugin_six": {
          "mean": 0.21844956554583345,
          "ci95": 0.10670893369453158,
          "n": 5
        },
        "plugin_learned": {
          "mean": 0.0326531499228465,
          "ci95": 0.09065967827257687,
          "n": 5
        },
        "bc_only": {
          "mean": 0.0326531499228465,
          "ci95": 0.09065967827257687,
          "n": 5
        }
      },
      "candidate_gain": {
        "mean": 0.22108559292933974,
        "ci95": 0.1208167516854693,
        "n": 5
      },
      "full_minus_plugin": {
        "mean": 0.006956160193162891,
        "ci95": 0.012054526362526383,
        "n": 5
      },
      "full_minus_clone": {
        "mean": 0.006956160193162891,
        "ci95": 0.012054526362526383,
        "n": 5
      },
      "environments_candidate_helped": 5,
      "environments_candidate_hurt": 0,
      "environments_candidate_tied": 0
    }
  ],
  "records": [
    {
      "environment_seed": 1,
      "N": 8000,
      "seed": 20,
      "truth": {
        "greedy_lo": 1.8901227298541246,
        "greedy_hi": 1.7356935880873547,
        "always_0": 1.5868847797055428,
        "always_1": 1.8738697260734338,
        "uniform": 1.8014810323504098,
        "soft": 1.8425927351996128,
        "learned_bc": 2.098407359800619
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.069354843840387,
          "full": 0.6813712027540559
        },
        "greedy_hi": {
          "plugin": 1.3146281226665215,
          "full": 0.1196370876339607
        },
        "always_0": {
          "plugin": 1.6442940865281177,
          "full": -0.5420393512583689
        },
        "always_1": {
          "plugin": 1.666837209767186,
          "full": -0.402711667070901
        },
        "uniform": {
          "plugin": 1.6555870338444831,
          "full": 0.5745541068247285
        },
        "soft": {
          "plugin": 1.8524785141792413,
          "full": 0.6732406871547167
        },
        "learned_bc": {
          "plugin": 2.361694061813125,
          "full": 0.5115225079584866
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.3014034294656085e-12,
        "greedy_hi": 0.01830009943229087,
        "always_0": 1.7580331634903246e-09,
        "always_1": 6.203926261605375e-13,
        "uniform": 1.8421930647605222e-12,
        "soft": 2.404743071338089e-12,
        "learned_bc": 7.6216810640517e-13
      },
      "bc_policy": [
        [
          0.7847349177330896,
          0.2152650822669104
        ],
        [
          0.21593237704918034,
          0.7840676229508197
        ],
        [
          0.7714521452145214,
          0.22854785478547854
        ],
        [
          0.10896017699115045,
          0.8910398230088495
        ],
        [
          0.05905511811023622,
          0.9409448818897638
        ],
        [
          0.1695557963163597,
          0.8304442036836404
        ]
      ],
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "greedy_lo",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.20828462994649444,
        "full_learned": 0.20828462994649444,
        "plugin_six": 0.20828462994649444,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0029167244915324648,
        0.00016834847329442833,
        0.0011945203807019144,
        0.0029167244915324648,
        0.00016834847329442833
      ]
    },
    {
      "environment_seed": 1,
      "N": 8000,
      "seed": 21,
      "truth": {
        "greedy_lo": 1.8901227298541246,
        "greedy_hi": 1.7356935880873547,
        "always_0": 1.5868847797055428,
        "always_1": 1.8738697260734338,
        "uniform": 1.8014810323504098,
        "soft": 1.8425927351996128,
        "learned_bc": 2.0879404570449123
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.113382640004128,
          "full": 1.3817189433997967
        },
        "greedy_hi": {
          "plugin": 1.2253729477561393,
          "full": 0.6299862160026928
        },
        "always_0": {
          "plugin": 1.5689959077367341,
          "full": 0.5845458104814889
        },
        "always_1": {
          "plugin": 1.5685566643851172,
          "full": 0.7906845299492343
        },
        "uniform": {
          "plugin": 1.6421566346174121,
          "full": 1.0638144322202816
        },
        "soft": {
          "plugin": 1.871337134965978,
          "full": 1.2393639605235272
        },
        "learned_bc": {
          "plugin": 2.376615372591309,
          "full": 1.6013589255688112
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.3766765505351941e-14,
        "greedy_hi": 2.156053113822054e-13,
        "always_0": 1.0529355165544985e-12,
        "always_1": 3.913536161803677e-13,
        "uniform": 7.105427357601002e-15,
        "soft": 3.1086244689504383e-15,
        "learned_bc": 2.6201263381153694e-14
      },
      "bc_policy": [
        [
          0.8004651162790698,
          0.19953488372093023
        ],
        [
          0.22219400711020823,
          0.7778059928897918
        ],
        [
          0.7438625204582652,
          0.2561374795417349
        ],
        [
          0.11538461538461539,
          0.8846153846153846
        ],
        [
          0.09765625,
          0.90234375
        ],
        [
          0.19816414686825054,
          0.8018358531317494
        ]
      ],
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.19781772719078772,
        "full_learned": 0.0,
        "plugin_six": 0.19781772719078772,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.002055649574676931,
        0.011947588274457846,
        0.0014084721951478974,
        0.002055649574676931,
        0.011947588274457846
      ]
    },
    {
      "environment_seed": 1,
      "N": 8000,
      "seed": 22,
      "truth": {
        "greedy_lo": 1.8901227298541246,
        "greedy_hi": 1.7356935880873547,
        "always_0": 1.5868847797055428,
        "always_1": 1.8738697260734338,
        "uniform": 1.8014810323504098,
        "soft": 1.8425927351996128,
        "learned_bc": 2.109790171113998
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9729733997356813,
          "full": 1.2424368251408917
        },
        "greedy_hi": {
          "plugin": 1.198423695113047,
          "full": 0.5294427972926435
        },
        "always_0": {
          "plugin": 1.4415046570863685,
          "full": 0.4556163040405269
        },
        "always_1": {
          "plugin": 1.562334794403758,
          "full": 0.6372085933145162
        },
        "uniform": {
          "plugin": 1.5705354824320725,
          "full": 0.963286079714637
        },
        "soft": {
          "plugin": 1.7680934987303354,
          "full": 1.1221333778979066
        },
        "learned_bc": {
          "plugin": 2.3783385937766113,
          "full": 1.5695772594058868
        }
      },
      "restart_gaps": {
        "greedy_lo": 5.795364188543317e-14,
        "greedy_hi": 3.311795282456842e-13,
        "always_0": 9.637846076770984e-13,
        "always_1": 1.0658141036401503e-14,
        "uniform": 1.1823875212257917e-13,
        "soft": 1.6653345369377348e-13,
        "learned_bc": 8.948397578478762e-14
      },
      "bc_policy": [
        [
          0.808237378210806,
          0.19176262178919398
        ],
        [
          0.20026041666666666,
          0.7997395833333333
        ],
        [
          0.7824367088607594,
          0.2175632911392405
        ],
        [
          0.10697940503432495,
          0.8930205949656751
        ],
        [
          0.07075471698113207,
          0.9292452830188679
        ],
        [
          0.17195767195767195,
          0.828042328042328
        ]
      ],
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.21966744125987336,
        "full_learned": 0.0,
        "plugin_six": 0.21966744125987336,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0021119886132862685,
        0.010552847277519936,
        0.036460836856004555,
        0.0021119886132862685,
        0.010552847277519936
      ]
    },
    {
      "environment_seed": 1,
      "N": 8000,
      "seed": 23,
      "truth": {
        "greedy_lo": 1.8901227298541246,
        "greedy_hi": 1.7356935880873547,
        "always_0": 1.5868847797055428,
        "always_1": 1.8738697260734338,
        "uniform": 1.8014810323504098,
        "soft": 1.8425927351996128,
        "learned_bc": 2.0945362960370084
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.209108767819897,
          "full": 1.4073416792695732
        },
        "greedy_hi": {
          "plugin": 1.4784061971480824,
          "full": 0.7395065733266594
        },
        "always_0": {
          "plugin": 1.6402598463763676,
          "full": 0.538919390466832
        },
        "always_1": {
          "plugin": 2.0008986769621933,
          "full": 1.1536209933466317
        },
        "uniform": {
          "plugin": 1.8386961504340786,
          "full": 1.1672699399476303
        },
        "soft": {
          "plugin": 2.0229218559970534,
          "full": 1.3109323224698248
        },
        "learned_bc": {
          "plugin": 2.6737647448311255,
          "full": 1.8277803350756687
        }
      },
      "restart_gaps": {
        "greedy_lo": 3.1086244689504383e-15,
        "greedy_hi": 1.1315393066979595e-12,
        "always_0": 3.0335733924857777e-12,
        "always_1": 4.907185768843192e-14,
        "uniform": 9.992007221626409e-15,
        "soft": 3.774758283725532e-15,
        "learned_bc": 1.9984014443252818e-15
      },
      "bc_policy": [
        [
          0.7812785388127854,
          0.2187214611872146
        ],
        [
          0.20629024269440316,
          0.7937097573055968
        ],
        [
          0.7579564489112228,
          0.24204355108877723
        ],
        [
          0.11930455635491606,
          0.8806954436450839
        ],
        [
          0.07037037037037037,
          0.9296296296296296
        ],
        [
          0.1765658747300216,
          0.8234341252699784
        ]
      ],
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.20441356618288387,
        "full_learned": 0.0,
        "plugin_six": 0.20441356618288387,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.001987800363210137,
        0.008919657106573104,
        0.0354416170383689,
        0.001987800363210137,
        0.008919657106573104
      ]
    },
    {
      "environment_seed": 1,
      "N": 8000,
      "seed": 24,
      "truth": {
        "greedy_lo": 1.8901227298541246,
        "greedy_hi": 1.7356935880873547,
        "always_0": 1.5868847797055428,
        "always_1": 1.8738697260734338,
        "uniform": 1.8014810323504098,
        "soft": 1.8425927351996128,
        "learned_bc": 2.0930922789976396
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.174057972619733,
          "full": 0.29377104351578487
        },
        "greedy_hi": {
          "plugin": 1.3403099048799128,
          "full": 0.03380985721415148
        },
        "always_0": {
          "plugin": 1.4992402862226253,
          "full": -1.2636555589514005
        },
        "always_1": {
          "plugin": 1.8723963802715806,
          "full": -0.6358720624879711
        },
        "uniform": {
          "plugin": 1.7228074104970874,
          "full": 0.42391823343651847
        },
        "soft": {
          "plugin": 1.9396330417293148,
          "full": 0.4378380319208848
        },
        "learned_bc": {
          "plugin": 2.5651663530034816,
          "full": 0.24153656444349064
        }
      },
      "restart_gaps": {
        "greedy_lo": 9.276468482255495e-13,
        "greedy_hi": 1.3688633559993946e-12,
        "always_0": 5.991662055393476e-09,
        "always_1": 1.449840247857992e-12,
        "uniform": 1.469435684242626e-12,
        "soft": 2.0508594822388204e-12,
        "learned_bc": 1.7188195311490517e-12
      },
      "bc_policy": [
        [
          0.780852994555354,
          0.2191470054446461
        ],
        [
          0.22410203019260802,
          0.775897969807392
        ],
        [
          0.7669683257918553,
          0.2330316742081448
        ],
        [
          0.10576923076923077,
          0.8942307692307693
        ],
        [
          0.05725190839694656,
          0.9427480916030534
        ],
        [
          0.18729281767955802,
          0.812707182320442
        ]
      ],
      "picks": {
        "full_six": "soft",
        "full_learned": "soft",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.25049954379802686,
        "full_learned": 0.25049954379802686,
        "plugin_six": 0.20296954914351506,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.002563955471756705,
        0.00012269183427726578,
        0.0009342520766710945,
        0.002563955471756705,
        0.00012269183427726578
      ]
    },
    {
      "environment_seed": 1,
      "N": 8000,
      "seed": 25,
      "truth": {
        "greedy_lo": 1.8901227298541246,
        "greedy_hi": 1.7356935880873547,
        "always_0": 1.5868847797055428,
        "always_1": 1.8738697260734338,
        "uniform": 1.8014810323504098,
        "soft": 1.8425927351996128,
        "learned_bc": 2.0885269093040195
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.857802959506288,
          "full": 1.1207353682226253
        },
        "greedy_hi": {
          "plugin": 1.249494190686808,
          "full": 0.5877568304875765
        },
        "always_0": {
          "plugin": 1.5180307125317563,
          "full": 0.40813982574981966
        },
        "always_1": {
          "plugin": 1.456601293893768,
          "full": 0.6262998431796272
        },
        "uniform": {
          "plugin": 1.538759995545642,
          "full": 0.9274186145829078
        },
        "soft": {
          "plugin": 1.694370583181601,
          "full": 1.042643165740096
        },
        "learned_bc": {
          "plugin": 2.1246733561943367,
          "full": 1.3024349472279715
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.220446049250313e-14,
        "greedy_hi": 6.743494651573201e-13,
        "always_0": 1.9457768729580494e-12,
        "always_1": 2.1094237467877974e-15,
        "uniform": 2.375877272697835e-14,
        "soft": 1.021405182655144e-14,
        "learned_bc": 3.552713678800501e-15
      },
      "bc_policy": [
        [
          0.7696122633002705,
          0.23038773669972948
        ],
        [
          0.21214430894308944,
          0.7878556910569106
        ],
        [
          0.7524671052631579,
          0.24753289473684212
        ],
        [
          0.10714285714285714,
          0.8928571428571429
        ],
        [
          0.048507462686567165,
          0.9514925373134329
        ],
        [
          0.2052518756698821,
          0.7947481243301179
        ]
      ],
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.19840417944989497,
        "full_learned": 0.0,
        "plugin_six": 0.19840417944989497,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.001543718755825709,
        0.011451554085841564,
        0.0011994837100163984,
        0.001543718755825709,
        0.011451554085841564
      ]
    },
    {
      "environment_seed": 1,
      "N": 8000,
      "seed": 26,
      "truth": {
        "greedy_lo": 1.8901227298541246,
        "greedy_hi": 1.7356935880873547,
        "always_0": 1.5868847797055428,
        "always_1": 1.8738697260734338,
        "uniform": 1.8014810323504098,
        "soft": 1.8425927351996128,
        "learned_bc": 2.091182780537472
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.0911126615138795,
          "full": 1.350046774958889
        },
        "greedy_hi": {
          "plugin": 1.2791480762997587,
          "full": 0.6910050932679652
        },
        "always_0": {
          "plugin": 1.5426665483207647,
          "full": 0.5777609044762373
        },
        "always_1": {
          "plugin": 1.64471519945804,
          "full": 0.9133228592048415
        },
        "uniform": {
          "plugin": 1.6453889052770805,
          "full": 1.0650739654964494
        },
        "soft": {
          "plugin": 1.857739934877725,
          "full": 1.2203957399907959
        },
        "learned_bc": {
          "plugin": 2.401138473367931,
          "full": 1.5923259334566249
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.1035616864774056e-13,
        "greedy_hi": 5.322409180053e-13,
        "always_0": 3.1413760481768804e-12,
        "always_1": 2.0872192862952943e-14,
        "uniform": 2.0650148258027912e-14,
        "soft": 1.6653345369377348e-14,
        "learned_bc": 1.247890679678676e-13
      },
      "bc_policy": [
        [
          0.7683691756272402,
          0.23163082437275986
        ],
        [
          0.19868073878627968,
          0.8013192612137203
        ],
        [
          0.7480499219968799,
          0.25195007800312014
        ],
        [
          0.11828571428571429,
          0.8817142857142857
        ],
        [
          0.03125,
          0.96875
        ],
        [
          0.18877005347593584,
          0.8112299465240642
        ]
      ],
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.2010600506833473,
        "full_learned": 0.0,
        "plugin_six": 0.2010600506833473,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0022982477780457275,
        0.009637431334909644,
        0.0012416657377002198,
        0.0022982477780457275,
        0.009637431334909644
      ]
    },
    {
      "environment_seed": 1,
      "N": 8000,
      "seed": 27,
      "truth": {
        "greedy_lo": 1.8901227298541246,
        "greedy_hi": 1.7356935880873547,
        "always_0": 1.5868847797055428,
        "always_1": 1.8738697260734338,
        "uniform": 1.8014810323504098,
        "soft": 1.8425927351996128,
        "learned_bc": 2.0929392025895375
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.116260871625764,
          "full": 1.2978822566361985
        },
        "greedy_hi": {
          "plugin": 1.2594193483229654,
          "full": 0.6159801646761759
        },
        "always_0": {
          "plugin": 1.6424740357243928,
          "full": 0.5753138957034076
        },
        "always_1": {
          "plugin": 1.53317381510571,
          "full": 0.7431849461125664
        },
        "uniform": {
          "plugin": 1.6465268620655231,
          "full": 1.0115054042848661
        },
        "soft": {
          "plugin": 1.8705929826855114,
          "full": 1.1704681092434168
        },
        "learned_bc": {
          "plugin": 2.530940451122604,
          "full": 1.6371752814699283
        }
      },
      "restart_gaps": {
        "greedy_lo": 5.306866057708248e-14,
        "greedy_hi": 1.1468603844377867e-13,
        "always_0": 2.609468197078968e-12,
        "always_1": 4.2743586448068527e-14,
        "uniform": 1.4055423491754482e-13,
        "soft": 1.3677947663381929e-13,
        "learned_bc": 1.6719958750854857e-13
      },
      "bc_policy": [
        [
          0.7890625,
          0.2109375
        ],
        [
          0.21536523929471033,
          0.7846347607052897
        ],
        [
          0.7492331288343558,
          0.25076687116564417
        ],
        [
          0.09311981020166074,
          0.9068801897983393
        ],
        [
          0.028,
          0.972
        ],
        [
          0.19660460021905804,
          0.803395399780942
        ]
      ],
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.20281647273541292,
        "full_learned": 0.0,
        "plugin_six": 0.20281647273541292,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0019989778822435723,
        0.009873843756996648,
        0.0014725677920370721,
        0.0019989778822435723,
        0.009873843756996648
      ]
    },
    {
      "environment_seed": 1,
      "N": 8000,
      "seed": 28,
      "truth": {
        "greedy_lo": 1.8901227298541246,
        "greedy_hi": 1.7356935880873547,
        "always_0": 1.5868847797055428,
        "always_1": 1.8738697260734338,
        "uniform": 1.8014810323504098,
        "soft": 1.8425927351996128,
        "learned_bc": 2.106347430401807
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9917392919132895,
          "full": 1.2846832881510746
        },
        "greedy_hi": {
          "plugin": 1.2023336171028567,
          "full": 0.621838257621181
        },
        "always_0": {
          "plugin": 1.5535069249328022,
          "full": 0.624098336697013
        },
        "always_1": {
          "plugin": 1.5947422555181368,
          "full": 0.8719084347424934
        },
        "uniform": {
          "plugin": 1.5560664108286129,
          "full": 1.0011868287860626
        },
        "soft": {
          "plugin": 1.7631172097041374,
          "full": 1.1556590374606568
        },
        "learned_bc": {
          "plugin": 2.2852121044096454,
          "full": 1.519140885153051
        }
      },
      "restart_gaps": {
        "greedy_lo": 3.1086244689504383e-15,
        "greedy_hi": 1.1834977442504169e-13,
        "always_0": 2.5655033653038117e-12,
        "always_1": 9.015010959956271e-14,
        "uniform": 2.6645352591003757e-15,
        "soft": 8.881784197001252e-16,
        "learned_bc": 1.3322676295501878e-15
      },
      "bc_policy": [
        [
          0.7968213058419243,
          0.2031786941580756
        ],
        [
          0.19594247560349257,
          0.8040575243965075
        ],
        [
          0.7808333333333334,
          0.21916666666666668
        ],
        [
          0.11426844014510278,
          0.8857315598548973
        ],
        [
          0.045081967213114756,
          0.9549180327868853
        ],
        [
          0.19291754756871035,
          0.8070824524312896
        ]
      ],
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.2162247005476825,
        "full_learned": 0.0,
        "plugin_six": 0.2162247005476825,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0023901008071373154,
        0.01259818596991371,
        0.0013665621438160088,
        0.0023901008071373154,
        0.01259818596991371
      ]
    },
    {
      "environment_seed": 1,
      "N": 8000,
      "seed": 29,
      "truth": {
        "greedy_lo": 1.8901227298541246,
        "greedy_hi": 1.7356935880873547,
        "always_0": 1.5868847797055428,
        "always_1": 1.8738697260734338,
        "uniform": 1.8014810323504098,
        "soft": 1.8425927351996128,
        "learned_bc": 2.1046596501740247
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.0489765876394066,
          "full": 1.2247668675756562
        },
        "greedy_hi": {
          "plugin": 1.2733271403447093,
          "full": 0.6306613667181663
        },
        "always_0": {
          "plugin": 1.5982566192874519,
          "full": 0.49090937603936424
        },
        "always_1": {
          "plugin": 1.4810111842388929,
          "full": 0.6386474736997008
        },
        "uniform": {
          "plugin": 1.6261745955179647,
          "full": 0.9927736089833423
        },
        "soft": {
          "plugin": 1.8284640013971585,
          "full": 1.1277878149135954
        },
        "learned_bc": {
          "plugin": 2.286909045981479,
          "full": 1.4082351268294389
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.270095140171179e-13,
        "greedy_hi": 2.0450308113595383e-13,
        "always_0": 1.4974688156144111e-12,
        "always_1": 4.440892098500626e-16,
        "uniform": 1.3655743202889425e-14,
        "soft": 1.1257661469699087e-13,
        "learned_bc": 1.9761969838327786e-14
      },
      "bc_policy": [
        [
          0.7796532846715328,
          0.22034671532846714
        ],
        [
          0.19964929859719438,
          0.8003507014028056
        ],
        [
          0.7958333333333333,
          0.20416666666666666
        ],
        [
          0.12318840579710146,
          0.8768115942028986
        ],
        [
          0.06578947368421052,
          0.9342105263157895
        ],
        [
          0.1998892580287929,
          0.8001107419712071
        ]
      ],
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.21453692031990013,
        "full_learned": 0.0,
        "plugin_six": 0.21453692031990013,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0019953090134416794,
        0.011586624305879456,
        0.0018789948090665149,
        0.0019953090134416794,
        0.011586624305879456
      ]
    },
    {
      "environment_seed": 1,
      "N": 128000,
      "seed": 20,
      "truth": {
        "greedy_lo": 1.8901227298541246,
        "greedy_hi": 1.7356935880873547,
        "always_0": 1.5868847797055428,
        "always_1": 1.8738697260734338,
        "uniform": 1.8014810323504098,
        "soft": 1.8425927351996128,
        "learned_bc": 2.095993504284077
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9718368957775811,
          "full": 0.5967235916905423
        },
        "greedy_hi": {
          "plugin": 1.3307828059600113,
          "full": 0.04188661655443403
        },
        "always_0": {
          "plugin": 1.568488604252869,
          "full": -0.6151870829332661
        },
        "always_1": {
          "plugin": 1.69642421080578,
          "full": 0.4784012068318152
        },
        "uniform": {
          "plugin": 1.6388111842498057,
          "full": 0.4928111681295996
        },
        "soft": {
          "plugin": 1.802093863807032,
          "full": 0.5885061548513508
        },
        "learned_bc": {
          "plugin": 2.2715971148390914,
          "full": 0.9197814856830604
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.2323475573339238e-14,
        "greedy_hi": 3.12944115066216e-14,
        "always_0": 1.1901590823981678e-13,
        "always_1": 9.880984919163893e-15,
        "uniform": 2.8033131371785203e-14,
        "soft": 1.6431300764452317e-14,
        "learned_bc": 2.1094237467877974e-15
      },
      "bc_policy": [
        [
          0.7881946460716567,
          0.2118053539283433
        ],
        [
          0.21279814030506639,
          0.7872018596949336
        ],
        [
          0.7661477812594764,
          0.23385221874052362
        ],
        [
          0.11151053530751709,
          0.8884894646924829
        ],
        [
          0.06389855793137743,
          0.9361014420686226
        ],
        [
          0.19298070525615435,
          0.8070192947438456
        ]
      ],
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.2058707744299526,
        "full_learned": 0.0,
        "plugin_six": 0.2058707744299526,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0018509452138190034,
        0.010462638770686676,
        0.010924577702495742,
        0.0018509452138190034,
        0.010462638770686676
      ]
    },
    {
      "environment_seed": 1,
      "N": 128000,
      "seed": 21,
      "truth": {
        "greedy_lo": 1.8901227298541246,
        "greedy_hi": 1.7356935880873547,
        "always_0": 1.5868847797055428,
        "always_1": 1.8738697260734338,
        "uniform": 1.8014810323504098,
        "soft": 1.8425927351996128,
        "learned_bc": 2.0928703406345157
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9737960576157318,
          "full": 0.6876588535297365
        },
        "greedy_hi": {
          "plugin": 1.3169434077061486,
          "full": 0.15631785205455653
        },
        "always_0": {
          "plugin": 1.5951369197876784,
          "full": -0.38048409104325814
        },
        "always_1": {
          "plugin": 1.6363689406868351,
          "full": 0.5426405464050545
        },
        "uniform": {
          "plugin": 1.6288405202874092,
          "full": 0.5805777675773371
        },
        "soft": {
          "plugin": 1.7965913985208262,
          "full": 0.6751168705466432
        },
        "learned_bc": {
          "plugin": 2.2656280226146714,
          "full": 1.0123861778681373
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.8096635301390052e-13,
        "greedy_hi": 8.690270725253413e-14,
        "always_0": 0.0817906235057611,
        "always_1": 1.3933298959045715e-13,
        "uniform": 8.970602038971265e-14,
        "soft": 9.103828801926284e-15,
        "learned_bc": 3.3306690738754696e-15
      },
      "bc_policy": [
        [
          0.7846219931271478,
          0.21537800687285225
        ],
        [
          0.21042713567839197,
          0.789572864321608
        ],
        [
          0.7559951431751493,
          0.24400485682485076
        ],
        [
          0.11209888786569384,
          0.8879011121343061
        ],
        [
          0.059727822580645164,
          0.9402721774193549
        ],
        [
          0.1953631432729197,
          0.8046368567270803
        ]
      ],
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.20274761078039116,
        "full_learned": 0.0,
        "plugin_six": 0.20274761078039116,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0023117906340780433,
        0.010804492143351363,
        0.011432013542767103,
        0.0023117906340780433,
        0.010804492143351363
      ]
    },
    {
      "environment_seed": 1,
      "N": 128000,
      "seed": 22,
      "truth": {
        "greedy_lo": 1.8901227298541246,
        "greedy_hi": 1.7356935880873547,
        "always_0": 1.5868847797055428,
        "always_1": 1.8738697260734338,
        "uniform": 1.8014810323504098,
        "soft": 1.8425927351996128,
        "learned_bc": 2.0930006599438453
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.017886348286266,
          "full": 0.6225351658855527
        },
        "greedy_hi": {
          "plugin": 1.3415309214183324,
          "full": 0.045227832526144186
        },
        "always_0": {
          "plugin": 1.6019247953389586,
          "full": -0.5355266611219546
        },
        "always_1": {
          "plugin": 1.6690996132751077,
          "full": 0.45198151837298944
        },
        "uniform": {
          "plugin": 1.6641137526546745,
          "full": 0.5071975452087246
        },
        "soft": {
          "plugin": 1.836697354988221,
          "full": 0.6083770203402994
        },
        "learned_bc": {
          "plugin": 2.2720719087994357,
          "full": 0.8799221184900599
        }
      },
      "restart_gaps": {
        "greedy_lo": 9.992007221626409e-16,
        "greedy_hi": 1.2698175844150228e-15,
        "always_0": 1.2323475573339238e-14,
        "always_1": 1.0680345496894006e-13,
        "uniform": 1.2656542480726785e-14,
        "soft": 1.587618925213974e-14,
        "learned_bc": 7.216449660063518e-15
      },
      "bc_policy": [
        [
          0.7869770350159163,
          0.21302296498408368
        ],
        [
          0.20841686555290373,
          0.7915831344470963
        ],
        [
          0.7538974358974359,
          0.2461025641025641
        ],
        [
          0.11408460768900958,
          0.8859153923109905
        ],
        [
          0.05616634799235182,
          0.9438336520076482
        ],
        [
          0.19653629770216227,
          0.8034637022978377
        ]
      ],
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.20287793008972077,
        "full_learned": 0.0,
        "plugin_six": 0.20287793008972077,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0022868345751989546,
        0.010932266365088409,
        0.011549372731669292,
        0.0022868345751989546,
        0.010932266365088409
      ]
    },
    {
      "environment_seed": 1,
      "N": 128000,
      "seed": 23,
      "truth": {
        "greedy_lo": 1.8901227298541246,
        "greedy_hi": 1.7356935880873547,
        "always_0": 1.5868847797055428,
        "always_1": 1.8738697260734338,
        "uniform": 1.8014810323504098,
        "soft": 1.8425927351996128,
        "learned_bc": 2.090300373639585
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.0387467999750903,
          "full": 0.45152792400127983
        },
        "greedy_hi": {
          "plugin": 1.3093216085747252,
          "full": 0.014782553895920973
        },
        "always_0": {
          "plugin": 1.6112298848850144,
          "full": -0.8408884680728421
        },
        "always_1": {
          "plugin": 1.6612828590046764,
          "full": 0.44386193628132425
        },
        "uniform": {
          "plugin": 1.6525507017059542,
          "full": 0.41728522414295016
        },
        "soft": {
          "plugin": 1.839630871472029,
          "full": 0.4856043891282119
        },
        "learned_bc": {
          "plugin": 2.2662790401110824,
          "full": 0.8294532103422444
        }
      },
      "restart_gaps": {
        "greedy_lo": 3.1086244689504383e-15,
        "greedy_hi": 7.877726249105876e-14,
        "always_0": 1.6897594434794883e-13,
        "always_1": 4.3298697960381105e-14,
        "uniform": 2.609024107869118e-15,
        "soft": 1.1324274851176597e-14,
        "learned_bc": 5.473399511402022e-14
      },
      "bc_policy": [
        [
          0.7851947308132875,
          0.21480526918671247
        ],
        [
          0.21518069960703473,
          0.7848193003929653
        ],
        [
          0.7510883871620938,
          0.24891161283790625
        ],
        [
          0.11503133010538308,
          0.8849686698946169
        ],
        [
          0.05612506406970784,
          0.9438749359302921
        ],
        [
          0.19303257157867088,
          0.8069674284213292
        ]
      ],
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.24770763843997234,
        "full_learned": 0.0,
        "plugin_six": 0.20017764378546055,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0017644360270381249,
        0.011736309969506122,
        0.011576564981270075,
        0.0017644360270381249,
        0.011736309969506122
      ]
    },
    {
      "environment_seed": 1,
      "N": 128000,
      "seed": 24,
      "truth": {
        "greedy_lo": 1.8901227298541246,
        "greedy_hi": 1.7356935880873547,
        "always_0": 1.5868847797055428,
        "always_1": 1.8738697260734338,
        "uniform": 1.8014810323504098,
        "soft": 1.8425927351996128,
        "learned_bc": 2.0941279587843975
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.007299213209377,
          "full": 0.618343363136989
        },
        "greedy_hi": {
          "plugin": 1.3175083081500611,
          "full": 0.11621774754853803
        },
        "always_0": {
          "plugin": 1.5256106887999297,
          "full": -0.49216484368540225
        },
        "always_1": {
          "plugin": 1.7136313718798781,
          "full": 0.4499779880481345
        },
        "uniform": {
          "plugin": 1.6475829003018772,
          "full": 0.5373134579963355
        },
        "soft": {
          "plugin": 1.8235427150024157,
          "full": 0.6240024081231629
        },
        "learned_bc": {
          "plugin": 2.294322205608618,
          "full": 0.9266419216010602
        }
      },
      "restart_gaps": {
        "greedy_lo": 7.549516567451064e-15,
        "greedy_hi": 4.6826015287493306e-12,
        "always_0": 0.07539145134032421,
        "always_1": 1.2218004385999848e-13,
        "uniform": 1.113997782908882e-12,
        "soft": 1.3000711618360583e-13,
        "learned_bc": 9.769962616701378e-15
      },
      "bc_policy": [
        [
          0.7892708091815441,
          0.21072919081845584
        ],
        [
          0.21379718111796478,
          0.7862028188820352
        ],
        [
          0.7629972530267576,
          0.23700274697324245
        ],
        [
          0.1176740897843761,
          0.8823259102156239
        ],
        [
          0.0642361111111111,
          0.9357638888888888
        ],
        [
          0.19598673300165836,
          0.8040132669983416
        ]
      ],
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.25153522358478475,
        "full_learned": 0.0,
        "plugin_six": 0.20400522893027295,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0019746050823781936,
        0.010851488885159941,
        0.0108775837157606,
        0.0019746050823781936,
        0.010851488885159941
      ]
    },
    {
      "environment_seed": 1,
      "N": 128000,
      "seed": 25,
      "truth": {
        "greedy_lo": 1.8901227298541246,
        "greedy_hi": 1.7356935880873547,
        "always_0": 1.5868847797055428,
        "always_1": 1.8738697260734338,
        "uniform": 1.8014810323504098,
        "soft": 1.8425927351996128,
        "learned_bc": 2.094682347451556
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.047673277187297,
          "full": 0.6172998570355783
        },
        "greedy_hi": {
          "plugin": 1.3546032821338443,
          "full": 0.12178957062803002
        },
        "always_0": {
          "plugin": 1.685262516428875,
          "full": -0.444798083704312
        },
        "always_1": {
          "plugin": 1.6462782298796814,
          "full": 0.4815245298935312
        },
        "uniform": {
          "plugin": 1.6858225233616297,
          "full": 0.5367432052923786
        },
        "soft": {
          "plugin": 1.8626660597639406,
          "full": 0.6214218996465228
        },
        "learned_bc": {
          "plugin": 2.29739713823683,
          "full": 0.9253919175882059
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.3780977187470853e-13,
        "greedy_hi": 3.799738301779598e-14,
        "always_0": 0.08205582427557029,
        "always_1": 1.3644640972643174e-13,
        "uniform": 3.774758283725532e-14,
        "soft": 5.040412531798211e-14,
        "learned_bc": 1.3655743202889425e-14
      },
      "bc_policy": [
        [
          0.7877323420074349,
          0.21226765799256506
        ],
        [
          0.21292721064556275,
          0.7870727893544373
        ],
        [
          0.7654947262682069,
          0.23450527373179306
        ],
        [
          0.11696306429548564,
          0.8830369357045144
        ],
        [
          0.06600097418412079,
          0.9339990258158792
        ],
        [
          0.19765567273460066,
          0.8023443272653994
        ]
      ],
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.2520896122519434,
        "full_learned": 0.0,
        "plugin_six": 0.20455961759743158,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0021814266006791407,
        0.011210237212938933,
        0.010961798800583499,
        0.0021814266006791407,
        0.011210237212938933
      ]
    },
    {
      "environment_seed": 1,
      "N": 128000,
      "seed": 26,
      "truth": {
        "greedy_lo": 1.8901227298541246,
        "greedy_hi": 1.7356935880873547,
        "always_0": 1.5868847797055428,
        "always_1": 1.8738697260734338,
        "uniform": 1.8014810323504098,
        "soft": 1.8425927351996128,
        "learned_bc": 2.0938861029169593
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.0632477623696874,
          "full": 0.47217642198388554
        },
        "greedy_hi": {
          "plugin": 1.378138169174408,
          "full": 0.04431591888248726
        },
        "always_0": {
          "plugin": 1.6584483661583578,
          "full": -0.6219605356616091
        },
        "always_1": {
          "plugin": 1.687835044872519,
          "full": 0.2675243297262409
        },
        "uniform": {
          "plugin": 1.707925982161839,
          "full": 0.45644137893277914
        },
        "soft": {
          "plugin": 1.882365244970595,
          "full": 0.519520710914379
        },
        "learned_bc": {
          "plugin": 2.364256886709499,
          "full": 0.8008975333797954
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.3766765505351941e-14,
        "greedy_hi": 3.790023850314128e-14,
        "always_0": 1.7430501486614958e-13,
        "always_1": 7.216449660063518e-14,
        "uniform": 3.83026943495679e-15,
        "soft": 3.341771304121721e-14,
        "learned_bc": 4.440892098500626e-16
      },
      "bc_policy": [
        [
          0.7881008039226866,
          0.21189919607731342
        ],
        [
          0.2110625677658014,
          0.7889374322341987
        ],
        [
          0.760393541876892,
          0.23960645812310796
        ],
        [
          0.11391453725574405,
          0.8860854627442559
        ],
        [
          0.060629122272957886,
          0.9393708777270421
        ],
        [
          0.20135289762401562,
          0.7986471023759844
        ]
      ],
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.25129336771734656,
        "full_learned": 0.0,
        "plugin_six": 0.20376337306283476,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.001972444427073672,
        0.010485475194593516,
        0.011261902722072944,
        0.001972444427073672,
        0.010485475194593516
      ]
    },
    {
      "environment_seed": 1,
      "N": 128000,
      "seed": 27,
      "truth": {
        "greedy_lo": 1.8901227298541246,
        "greedy_hi": 1.7356935880873547,
        "always_0": 1.5868847797055428,
        "always_1": 1.8738697260734338,
        "uniform": 1.8014810323504098,
        "soft": 1.8425927351996128,
        "learned_bc": 2.091703506604158
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9315952675845824,
          "full": 0.6465333628578273
        },
        "greedy_hi": {
          "plugin": 1.3119981865888848,
          "full": 0.1071106750633169
        },
        "always_0": {
          "plugin": 1.6264102833036436,
          "full": -0.5517302734614463
        },
        "always_1": {
          "plugin": 1.6118022480426286,
          "full": 0.4344577925121758
        },
        "uniform": {
          "plugin": 1.6118200670165341,
          "full": 0.545028032399303
        },
        "soft": {
          "plugin": 1.7690701330488767,
          "full": 0.6355491986068798
        },
        "learned_bc": {
          "plugin": 2.207592454707597,
          "full": 0.9523951433923724
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.728928194528635e-13,
        "greedy_hi": 4.039268919342476e-13,
        "always_0": 2.5213164889237305e-12,
        "always_1": 7.105427357601002e-13,
        "uniform": 2.821076705572523e-13,
        "soft": 5.944134073843088e-13,
        "learned_bc": 1.708633234898116e-13
      },
      "bc_policy": [
        [
          0.7848177788013126,
          0.21518222119868732
        ],
        [
          0.21486745448738423,
          0.7851325455126158
        ],
        [
          0.7584314909896305,
          0.24156850901036947
        ],
        [
          0.11589922425450146,
          0.8841007757454985
        ],
        [
          0.06927867151011936,
          0.9307213284898807
        ],
        [
          0.19708977091102825,
          0.8029102290889718
        ]
      ],
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.2015807767500335,
        "full_learned": 0.0,
        "plugin_six": 0.2015807767500335,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.002034364036196016,
        0.010734894841779825,
        0.011386553715038751,
        0.002034364036196016,
        0.010734894841779825
      ]
    },
    {
      "environment_seed": 1,
      "N": 128000,
      "seed": 28,
      "truth": {
        "greedy_lo": 1.8901227298541246,
        "greedy_hi": 1.7356935880873547,
        "always_0": 1.5868847797055428,
        "always_1": 1.8738697260734338,
        "uniform": 1.8014810323504098,
        "soft": 1.8425927351996128,
        "learned_bc": 2.091221011124139
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9873544492868878,
          "full": 0.5573557333955191
        },
        "greedy_hi": {
          "plugin": 1.3500657879071651,
          "full": 0.022296263561441015
        },
        "always_0": {
          "plugin": 1.5579284342886368,
          "full": -0.6640768608015646
        },
        "always_1": {
          "plugin": 1.6699877747861065,
          "full": 0.41926122950023886
        },
        "uniform": {
          "plugin": 1.653021222409585,
          "full": 0.4696546753003218
        },
        "soft": {
          "plugin": 1.8158164588513712,
          "full": 0.5600391474246605
        },
        "learned_bc": {
          "plugin": 2.276553830556364,
          "full": 0.9256141418215406
        }
      },
      "restart_gaps": {
        "greedy_lo": 9.992007221626409e-15,
        "greedy_hi": 4.4605291682486836e-13,
        "always_0": 0.16140055661119113,
        "always_1": 3.642086632282826e-13,
        "uniform": 2.099431739566171e-13,
        "soft": 1.6986412276764895e-14,
        "learned_bc": 2.120525977034049e-14
      },
      "bc_policy": [
        [
          0.7836968281988497,
          0.21630317180115027
        ],
        [
          0.20962304135628052,
          0.7903769586437195
        ],
        [
          0.7521319796954314,
          0.24786802030456853
        ],
        [
          0.1122943229574756,
          0.8877056770425243
        ],
        [
          0.058329332693230915,
          0.9416706673067691
        ],
        [
          0.20232433518654966,
          0.7976756648134503
        ]
      ],
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.2486282759245262,
        "full_learned": 0.0,
        "plugin_six": 0.2010982812700144,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0017481215799594004,
        0.011425867405789422,
        0.011086762028406924,
        0.0017481215799594004,
        0.011425867405789422
      ]
    },
    {
      "environment_seed": 1,
      "N": 128000,
      "seed": 29,
      "truth": {
        "greedy_lo": 1.8901227298541246,
        "greedy_hi": 1.7356935880873547,
        "always_0": 1.5868847797055428,
        "always_1": 1.8738697260734338,
        "uniform": 1.8014810323504098,
        "soft": 1.8425927351996128,
        "learned_bc": 2.094694281961549
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.015097266265891,
          "full": 0.5945765419490572
        },
        "greedy_hi": {
          "plugin": 1.3616605238179365,
          "full": 0.08214017019878112
        },
        "always_0": {
          "plugin": 1.6790463291384161,
          "full": -0.6600797161274707
        },
        "always_1": {
          "plugin": 1.661783339263819,
          "full": 0.5140799929039409
        },
        "uniform": {
          "plugin": 1.6766669793526578,
          "full": 0.5058685734100331
        },
        "soft": {
          "plugin": 1.8427604465190628,
          "full": 0.5930849234818096
        },
        "learned_bc": {
          "plugin": 2.295394836121459,
          "full": 0.9248609731281767
        }
      },
      "restart_gaps": {
        "greedy_lo": 4.0323300254385686e-13,
        "greedy_hi": 0.0073710783296483395,
        "always_0": 1.000310945187266e-12,
        "always_1": 2.013944566670034e-13,
        "uniform": 4.906075545818567e-13,
        "soft": 1.719180353632055e-12,
        "learned_bc": 1.3569145806968663e-12
      },
      "bc_policy": [
        [
          0.7859682321234016,
          0.21403176787659842
        ],
        [
          0.20802384519748796,
          0.791976154802512
        ],
        [
          0.7631122448979591,
          0.23688775510204083
        ],
        [
          0.11961393869288606,
          0.8803860613071139
        ],
        [
          0.0589859437751004,
          0.9410140562248996
        ],
        [
          0.19925530512719125,
          0.8007446948728087
        ]
      ],
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.20457155210742428,
        "full_learned": 0.0,
        "plugin_six": 0.20457155210742428,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0018657407121346105,
        0.010800866599330737,
        0.0121247593122619,
        0.0018657407121346105,
        0.010800866599330737
      ]
    },
    {
      "environment_seed": 2,
      "N": 8000,
      "seed": 20,
      "truth": {
        "greedy_lo": 1.9261721782726289,
        "greedy_hi": 1.8366243817168817,
        "always_0": 1.7243344830095357,
        "always_1": 1.93253162840507,
        "uniform": 1.8644573842981818,
        "soft": 1.8904413037236658,
        "learned_bc": 2.0757403464111004
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.978701894227984,
          "full": 1.6355143753168926
        },
        "greedy_hi": {
          "plugin": 1.8189023826893653,
          "full": 1.4686237844117056
        },
        "always_0": {
          "plugin": 2.180382561371826,
          "full": 1.8442920621663736
        },
        "always_1": {
          "plugin": 1.6602547972838704,
          "full": 1.1300175129552816
        },
        "uniform": {
          "plugin": 1.8960498707098803,
          "full": 1.5918863444230529
        },
        "soft": {
          "plugin": 1.937052282150799,
          "full": 1.6233757043511026
        },
        "learned_bc": {
          "plugin": 2.525797086820265,
          "full": 2.1679509876361154
        }
      },
      "restart_gaps": {
        "greedy_lo": 5.551115123125783e-15,
        "greedy_hi": 3.197442310920451e-14,
        "always_0": 3.1086244689504383e-15,
        "always_1": 2.0694557179012918e-13,
        "uniform": 1.9984014443252818e-15,
        "soft": 1.7763568394002505e-15,
        "learned_bc": 1.3322676295501878e-15
      },
      "bc_policy": [
        [
          0.9196993670886076,
          0.0803006329113924
        ],
        [
          0.41760450160771706,
          0.582395498392283
        ],
        [
          0.7783568362967505,
          0.22164316370324955
        ],
        [
          0.15716911764705882,
          0.8428308823529411
        ],
        [
          0.8311855670103093,
          0.16881443298969073
        ],
        [
          0.6719626168224299,
          0.3280373831775701
        ]
      ],
      "picks": {
        "full_six": "always_0",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.35140586340156466,
        "full_learned": 0.0,
        "plugin_six": 0.35140586340156466,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.00702048523423315,
        0.028866616919257456,
        0.03011675224773223,
        0.00702048523423315,
        0.028866616919257456
      ]
    },
    {
      "environment_seed": 2,
      "N": 8000,
      "seed": 21,
      "truth": {
        "greedy_lo": 1.9261721782726289,
        "greedy_hi": 1.8366243817168817,
        "always_0": 1.7243344830095357,
        "always_1": 1.93253162840507,
        "uniform": 1.8644573842981818,
        "soft": 1.8904413037236658,
        "learned_bc": 2.08210205683248
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.8978052586568794,
          "full": 1.5406535305571751
        },
        "greedy_hi": {
          "plugin": 1.6157053951359654,
          "full": 1.278358674432018
        },
        "always_0": {
          "plugin": 1.95736505858415,
          "full": 1.6020116878608996
        },
        "always_1": {
          "plugin": 1.608647523239926,
          "full": 1.0910545085868293
        },
        "uniform": {
          "plugin": 1.7361520368135344,
          "full": 1.4342414797303102
        },
        "soft": {
          "plugin": 1.8115113993619518,
          "full": 1.4932658630260405
        },
        "learned_bc": {
          "plugin": 2.434824087851556,
          "full": 2.0484269822120345
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.220446049250313e-15,
        "greedy_hi": 8.881784197001252e-15,
        "always_0": 1.3322676295501878e-14,
        "always_1": 5.3734794391857577e-14,
        "uniform": 1.7763568394002505e-15,
        "soft": 1.3322676295501878e-15,
        "learned_bc": 8.881784197001252e-16
      },
      "bc_policy": [
        [
          0.9240963855421687,
          0.07590361445783132
        ],
        [
          0.40137429264349234,
          0.5986257073565077
        ],
        [
          0.7857575757575758,
          0.21424242424242423
        ],
        [
          0.15267857142857144,
          0.8473214285714286
        ],
        [
          0.8360433604336044,
          0.16395663956639567
        ],
        [
          0.6724770642201835,
          0.3275229357798165
        ]
      ],
      "picks": {
        "full_six": "always_0",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.3577675738229442,
        "full_learned": 0.0,
        "plugin_six": 0.3577675738229442,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.00593341177644578,
        0.027164958560085252,
        0.030290428193628247,
        0.00593341177644578,
        0.027164958560085252
      ]
    },
    {
      "environment_seed": 2,
      "N": 8000,
      "seed": 22,
      "truth": {
        "greedy_lo": 1.9261721782726289,
        "greedy_hi": 1.8366243817168817,
        "always_0": 1.7243344830095357,
        "always_1": 1.93253162840507,
        "uniform": 1.8644573842981818,
        "soft": 1.8904413037236658,
        "learned_bc": 2.0871937388125392
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.830900504309977,
          "full": 1.405624694568555
        },
        "greedy_hi": {
          "plugin": 1.6430548155627838,
          "full": 1.2437348313371241
        },
        "always_0": {
          "plugin": 1.971453456158081,
          "full": 1.585066376023844
        },
        "always_1": {
          "plugin": 1.4906012540164535,
          "full": 0.8465845134051866
        },
        "uniform": {
          "plugin": 1.7139224639092656,
          "full": 1.3563708725502883
        },
        "soft": {
          "plugin": 1.7662955778185923,
          "full": 1.3887649530242718
        },
        "learned_bc": {
          "plugin": 2.349655449066594,
          "full": 1.922437776825844
        }
      },
      "restart_gaps": {
        "greedy_lo": 3.3306690738754696e-15,
        "greedy_hi": 4.884981308350689e-15,
        "always_0": 5.839773109528323e-14,
        "always_1": 3.015365734881925e-13,
        "uniform": 2.220446049250313e-16,
        "soft": 6.661338147750939e-16,
        "learned_bc": 2.220446049250313e-16
      },
      "bc_policy": [
        [
          0.9283476898981989,
          0.07165231010180109
        ],
        [
          0.39522212908633697,
          0.6047778709136631
        ],
        [
          0.7830299471520845,
          0.21697005284791546
        ],
        [
          0.14059196617336153,
          0.8594080338266384
        ],
        [
          0.8394607843137255,
          0.16053921568627452
        ],
        [
          0.6784420289855072,
          0.32155797101449274
        ]
      ],
      "picks": {
        "full_six": "always_0",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.3628592558030035,
        "full_learned": 0.0,
        "plugin_six": 0.3628592558030035,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.004896365869185996,
        0.024001215355688724,
        0.03064232703308615,
        0.004896365869185996,
        0.024001215355688724
      ]
    },
    {
      "environment_seed": 2,
      "N": 8000,
      "seed": 23,
      "truth": {
        "greedy_lo": 1.9261721782726289,
        "greedy_hi": 1.8366243817168817,
        "always_0": 1.7243344830095357,
        "always_1": 1.93253162840507,
        "uniform": 1.8644573842981818,
        "soft": 1.8904413037236658,
        "learned_bc": 2.0917862630195208
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9195685439502843,
          "full": 1.5356254320225315
        },
        "greedy_hi": {
          "plugin": 1.7394124347759223,
          "full": 1.3580418783527275
        },
        "always_0": {
          "plugin": 2.018016845942128,
          "full": 1.6725171680677993
        },
        "always_1": {
          "plugin": 1.6923858882056877,
          "full": 1.0569195660106603
        },
        "uniform": {
          "plugin": 1.8339748145308148,
          "full": 1.4978233406688017
        },
        "soft": {
          "plugin": 1.8785590838286756,
          "full": 1.5294642200165045
        },
        "learned_bc": {
          "plugin": 2.4844502251221408,
          "full": 2.081681550157212
        }
      },
      "restart_gaps": {
        "greedy_lo": 4.440892098500626e-16,
        "greedy_hi": 6.661338147750939e-16,
        "always_0": 8.881784197001252e-16,
        "always_1": 2.2870594307278225e-14,
        "uniform": 9.325873406851315e-15,
        "soft": 1.0880185641326534e-14,
        "learned_bc": 3.552713678800501e-15
      },
      "bc_policy": [
        [
          0.9324,
          0.0676
        ],
        [
          0.388671875,
          0.611328125
        ],
        [
          0.7851963746223565,
          0.2148036253776435
        ],
        [
          0.1332703213610586,
          0.8667296786389413
        ],
        [
          0.8691709844559585,
          0.13082901554404144
        ],
        [
          0.700592885375494,
          0.2994071146245059
        ]
      ],
      "picks": {
        "full_six": "always_0",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.367451780009985,
        "full_learned": 0.0,
        "plugin_six": 0.367451780009985,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.006187585929457788,
        0.026630162833321508,
        0.034059826115104934,
        0.006187585929457788,
        0.026630162833321508
      ]
    },
    {
      "environment_seed": 2,
      "N": 8000,
      "seed": 24,
      "truth": {
        "greedy_lo": 1.9261721782726289,
        "greedy_hi": 1.8366243817168817,
        "always_0": 1.7243344830095357,
        "always_1": 1.93253162840507,
        "uniform": 1.8644573842981818,
        "soft": 1.8904413037236658,
        "learned_bc": 2.0829534529919975
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.045107783130451,
          "full": 1.635516452266607
        },
        "greedy_hi": {
          "plugin": 1.71255562816823,
          "full": 1.3501036926954253
        },
        "always_0": {
          "plugin": 2.103080226106754,
          "full": 1.7468343433696256
        },
        "always_1": {
          "plugin": 1.6763309039168044,
          "full": 1.0928056513321147
        },
        "uniform": {
          "plugin": 1.8558790126587417,
          "full": 1.521268625594021
        },
        "soft": {
          "plugin": 1.9445881799270415,
          "full": 1.585943820528445
        },
        "learned_bc": {
          "plugin": 2.4749617791466134,
          "full": 2.0869851408353646
        }
      },
      "restart_gaps": {
        "greedy_lo": 6.661338147750939e-16,
        "greedy_hi": 1.5543122344752192e-15,
        "always_0": 5.218048215738236e-14,
        "always_1": 3.68594044175552e-14,
        "uniform": 2.7977620220553945e-14,
        "soft": 3.042011087472929e-14,
        "learned_bc": 1.3322676295501878e-14
      },
      "bc_policy": [
        [
          0.9171337069655725,
          0.08286629303442754
        ],
        [
          0.4000812347684809,
          0.5999187652315191
        ],
        [
          0.7830076968620485,
          0.21699230313795145
        ],
        [
          0.1396484375,
          0.8603515625
        ],
        [
          0.8308270676691729,
          0.16917293233082706
        ],
        [
          0.6720532319391636,
          0.3279467680608365
        ]
      ],
      "picks": {
        "full_six": "always_0",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.3586189699824618,
        "full_learned": 0.0,
        "plugin_six": 0.3586189699824618,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.006189880011886074,
        0.025155851493854374,
        0.0338101583350221,
        0.006189880011886074,
        0.025155851493854374
      ]
    },
    {
      "environment_seed": 2,
      "N": 8000,
      "seed": 25,
      "truth": {
        "greedy_lo": 1.9261721782726289,
        "greedy_hi": 1.8366243817168817,
        "always_0": 1.7243344830095357,
        "always_1": 1.93253162840507,
        "uniform": 1.8644573842981818,
        "soft": 1.8904413037236658,
        "learned_bc": 2.076528594324289
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9394508027437274,
          "full": 1.5552386148411481
        },
        "greedy_hi": {
          "plugin": 1.7493047857909672,
          "full": 1.377714252971073
        },
        "always_0": {
          "plugin": 2.0519764154943805,
          "full": 1.6956767074470684
        },
        "always_1": {
          "plugin": 1.6712226222012732,
          "full": 1.0988610260520373
        },
        "uniform": {
          "plugin": 1.8298865763951977,
          "full": 1.5000350599130325
        },
        "soft": {
          "plugin": 1.8811208093084864,
          "full": 1.5358445550448192
        },
        "learned_bc": {
          "plugin": 2.4096458171492343,
          "full": 2.0267773868432055
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.9976021664879227e-14,
        "greedy_hi": 2.4202861936828413e-14,
        "always_0": 3.8191672047105385e-14,
        "always_1": 1.1546319456101628e-14,
        "uniform": 1.9984014443252818e-15,
        "soft": 2.6645352591003757e-15,
        "learned_bc": 8.881784197001252e-16
      },
      "bc_policy": [
        [
          0.9257588187038556,
          0.07424118129614438
        ],
        [
          0.41498447204968947,
          0.5850155279503105
        ],
        [
          0.77734375,
          0.22265625
        ],
        [
          0.16355140186915887,
          0.8364485981308412
        ],
        [
          0.8409090909090909,
          0.1590909090909091
        ],
        [
          0.717680608365019,
          0.282319391634981
        ]
      ],
      "picks": {
        "full_six": "always_0",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.3521941113147533,
        "full_learned": 0.0,
        "plugin_six": 0.3521941113147533,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.00561916246342716,
        0.02707193916990858,
        0.03031485843992993,
        0.00561916246342716,
        0.02707193916990858
      ]
    },
    {
      "environment_seed": 2,
      "N": 8000,
      "seed": 26,
      "truth": {
        "greedy_lo": 1.9261721782726289,
        "greedy_hi": 1.8366243817168817,
        "always_0": 1.7243344830095357,
        "always_1": 1.93253162840507,
        "uniform": 1.8644573842981818,
        "soft": 1.8904413037236658,
        "learned_bc": 2.083819555532669
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.891703569063282,
          "full": 1.5193947207411216
        },
        "greedy_hi": {
          "plugin": 1.7150515988660289,
          "full": 1.3457296725469867
        },
        "always_0": {
          "plugin": 2.0198129495745087,
          "full": 1.6339911842580406
        },
        "always_1": {
          "plugin": 1.6831076897393207,
          "full": 1.083209140573827
        },
        "uniform": {
          "plugin": 1.7926302680668327,
          "full": 1.4698457613691143
        },
        "soft": {
          "plugin": 1.8395316887026463,
          "full": 1.5037834686976275
        },
        "learned_bc": {
          "plugin": 2.3696920788846167,
          "full": 1.9871238937993505
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.6653345369377348e-14,
        "greedy_hi": 4.440892098500626e-16,
        "always_0": 7.549516567451064e-15,
        "always_1": 6.128431095930864e-14,
        "uniform": 5.995204332975845e-15,
        "soft": 5.995204332975845e-15,
        "learned_bc": 2.4424906541753444e-15
      },
      "bc_policy": [
        [
          0.9216237942122186,
          0.07837620578778134
        ],
        [
          0.3989698890649762,
          0.6010301109350238
        ],
        [
          0.7611275964391692,
          0.23887240356083086
        ],
        [
          0.1407766990291262,
          0.8592233009708737
        ],
        [
          0.8373015873015873,
          0.1626984126984127
        ],
        [
          0.6944444444444444,
          0.3055555555555556
        ]
      ],
      "picks": {
        "full_six": "always_0",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.3594850725231331,
        "full_learned": 0.0,
        "plugin_six": 0.3594850725231331,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.005460340554267591,
        0.029373163784614808,
        0.030887741475886025,
        0.005460340554267591,
        0.029373163784614808
      ]
    },
    {
      "environment_seed": 2,
      "N": 8000,
      "seed": 27,
      "truth": {
        "greedy_lo": 1.9261721782726289,
        "greedy_hi": 1.8366243817168817,
        "always_0": 1.7243344830095357,
        "always_1": 1.93253162840507,
        "uniform": 1.8644573842981818,
        "soft": 1.8904413037236658,
        "learned_bc": 2.090457789530964
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.8884389396842047,
          "full": 1.476183426261128
        },
        "greedy_hi": {
          "plugin": 1.6618686098513447,
          "full": 1.2800990647637023
        },
        "always_0": {
          "plugin": 1.9682150568741414,
          "full": 1.5832053601746479
        },
        "always_1": {
          "plugin": 1.5982303461534397,
          "full": 1.00430679896149
        },
        "uniform": {
          "plugin": 1.7602690222491433,
          "full": 1.4147298078763952
        },
        "soft": {
          "plugin": 1.8202731677920196,
          "full": 1.4544973222524618
        },
        "learned_bc": {
          "plugin": 2.4007315520067833,
          "full": 1.9913655664679832
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.7763568394002505e-15,
        "greedy_hi": 3.9968028886505635e-15,
        "always_0": 3.774758283725532e-15,
        "always_1": 3.086420008457935e-14,
        "uniform": 2.220446049250313e-16,
        "soft": 4.440892098500626e-16,
        "learned_bc": 6.661338147750939e-16
      },
      "bc_policy": [
        [
          0.9251567398119123,
          0.07484326018808778
        ],
        [
          0.3841512469831054,
          0.6158487530168946
        ],
        [
          0.7971584038694075,
          0.2028415961305925
        ],
        [
          0.1330188679245283,
          0.8669811320754717
        ],
        [
          0.8252032520325203,
          0.17479674796747968
        ],
        [
          0.6844569288389513,
          0.3155430711610487
        ]
      ],
      "picks": {
        "full_six": "always_0",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.3661233065214282,
        "full_learned": 0.0,
        "plugin_six": 0.3661233065214282,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.005821649296840277,
        0.029641193394009623,
        0.029410218918436332,
        0.005821649296840277,
        0.029641193394009623
      ]
    },
    {
      "environment_seed": 2,
      "N": 8000,
      "seed": 28,
      "truth": {
        "greedy_lo": 1.9261721782726289,
        "greedy_hi": 1.8366243817168817,
        "always_0": 1.7243344830095357,
        "always_1": 1.93253162840507,
        "uniform": 1.8644573842981818,
        "soft": 1.8904413037236658,
        "learned_bc": 2.082652519914271
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.8693420911526417,
          "full": 1.4936203974222124
        },
        "greedy_hi": {
          "plugin": 1.609087132830884,
          "full": 1.2535408548870446
        },
        "always_0": {
          "plugin": 2.0268704145570693,
          "full": 1.6822326729404073
        },
        "always_1": {
          "plugin": 1.4898390734313811,
          "full": 0.9221402609161737
        },
        "uniform": {
          "plugin": 1.72799851885523,
          "full": 1.4093851860986
        },
        "soft": {
          "plugin": 1.796061043186271,
          "full": 1.4604710974327013
        },
        "learned_bc": {
          "plugin": 2.3815675564474112,
          "full": 2.003405341370392
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.3322676295501878e-14,
        "greedy_hi": 4.440892098500626e-16,
        "always_0": 4.440892098500626e-16,
        "always_1": 9.658940314238862e-15,
        "uniform": 3.9968028886505635e-15,
        "soft": 4.440892098500626e-15,
        "learned_bc": 3.552713678800501e-15
      },
      "bc_policy": [
        [
          0.9302959501557633,
          0.06970404984423675
        ],
        [
          0.3803317535545024,
          0.6196682464454977
        ],
        [
          0.7883101150817686,
          0.21168988491823137
        ],
        [
          0.18208661417322836,
          0.8179133858267716
        ],
        [
          0.8297587131367292,
          0.17024128686327078
        ],
        [
          0.7146946564885496,
          0.28530534351145037
        ]
      ],
      "picks": {
        "full_six": "always_0",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.3583180369047354,
        "full_learned": 0.0,
        "plugin_six": 0.3583180369047354,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0065122358500598766,
        0.026955090735718164,
        0.03006704600562249,
        0.0065122358500598766,
        0.026955090735718164
      ]
    },
    {
      "environment_seed": 2,
      "N": 8000,
      "seed": 29,
      "truth": {
        "greedy_lo": 1.9261721782726289,
        "greedy_hi": 1.8366243817168817,
        "always_0": 1.7243344830095357,
        "always_1": 1.93253162840507,
        "uniform": 1.8644573842981818,
        "soft": 1.8904413037236658,
        "learned_bc": 2.0888102495893324
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.941137970522892,
          "full": 1.5593670441397474
        },
        "greedy_hi": {
          "plugin": 1.6548037229329906,
          "full": 1.3028888465816275
        },
        "always_0": {
          "plugin": 2.1332315715486208,
          "full": 1.791784521920652
        },
        "always_1": {
          "plugin": 1.4584326439897115,
          "full": 0.8950224632258708
        },
        "uniform": {
          "plugin": 1.7779595294482227,
          "full": 1.4584273382407196
        },
        "soft": {
          "plugin": 1.8542857830606296,
          "full": 1.5156643666866123
        },
        "learned_bc": {
          "plugin": 2.521247518835028,
          "full": 2.1332330712706837
        }
      },
      "restart_gaps": {
        "greedy_lo": 9.325873406851315e-15,
        "greedy_hi": 5.861977570020827e-14,
        "always_0": 2.6645352591003757e-15,
        "always_1": 8.659739592076221e-15,
        "uniform": 1.1102230246251565e-15,
        "soft": 2.220446049250313e-15,
        "learned_bc": 8.881784197001252e-16
      },
      "bc_policy": [
        [
          0.9276,
          0.0724
        ],
        [
          0.3753036437246964,
          0.6246963562753036
        ],
        [
          0.7772218952324897,
          0.2227781047675103
        ],
        [
          0.1543560606060606,
          0.8456439393939394
        ],
        [
          0.8501400560224089,
          0.14985994397759103
        ],
        [
          0.7253258845437617,
          0.2746741154562384
        ]
      ],
      "picks": {
        "full_six": "always_0",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.36447576657979663,
        "full_learned": 0.0,
        "plugin_six": 0.36447576657979663,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.00701448082000713,
        0.028074640248085744,
        0.03162135735785286,
        0.00701448082000713,
        0.028074640248085744
      ]
    },
    {
      "environment_seed": 2,
      "N": 128000,
      "seed": 20,
      "truth": {
        "greedy_lo": 1.9261721782726289,
        "greedy_hi": 1.8366243817168817,
        "always_0": 1.7243344830095357,
        "always_1": 1.93253162840507,
        "uniform": 1.8644573842981818,
        "soft": 1.8904413037236658,
        "learned_bc": 2.0856766599698586
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.964896050261622,
          "full": 1.247726946993672
        },
        "greedy_hi": {
          "plugin": 1.765250750395618,
          "full": 1.0365683799935064
        },
        "always_0": {
          "plugin": 2.0863680840620873,
          "full": 1.400906536559912
        },
        "always_1": {
          "plugin": 1.6257877198548718,
          "full": 0.5825779682283467
        },
        "uniform": {
          "plugin": 1.8485992432946476,
          "full": 1.2213359240452155
        },
        "soft": {
          "plugin": 1.9021853319259994,
          "full": 1.252613582351853
        },
        "learned_bc": {
          "plugin": 2.41384399177364,
          "full": 1.6851054584547631
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.0347278589506459e-13,
        "greedy_hi": 7.993605777301127e-15,
        "always_0": 6.439293542825908e-15,
        "always_1": 7.072120666862247e-14,
        "uniform": 4.218847493575595e-15,
        "soft": 1.84297022087776e-14,
        "learned_bc": 4.440892098500626e-16
      },
      "bc_policy": [
        [
          0.9235818928372281,
          0.07641810716277184
        ],
        [
          0.3906787376087396,
          0.6093212623912604
        ],
        [
          0.7762061079964592,
          0.22379389200354086
        ],
        [
          0.14462712859659424,
          0.8553728714034058
        ],
        [
          0.829066265060241,
          0.17093373493975902
        ],
        [
          0.6997295390404515,
          0.30027046095954846
        ]
      ],
      "picks": {
        "full_six": "always_0",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.3613421769603229,
        "full_learned": 0.0,
        "plugin_six": 0.3613421769603229,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.006024169202858544,
        0.02686395024071305,
        0.02873408877255507,
        0.006024169202858544,
        0.02686395024071305
      ]
    },
    {
      "environment_seed": 2,
      "N": 128000,
      "seed": 21,
      "truth": {
        "greedy_lo": 1.9261721782726289,
        "greedy_hi": 1.8366243817168817,
        "always_0": 1.7243344830095357,
        "always_1": 1.93253162840507,
        "uniform": 1.8644573842981818,
        "soft": 1.8904413037236658,
        "learned_bc": 2.0841380772661937
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.0046188581497706,
          "full": 1.283368957394523
        },
        "greedy_hi": {
          "plugin": 1.820725943796309,
          "full": 1.1216595151864253
        },
        "always_0": {
          "plugin": 2.061178174500647,
          "full": 1.3738312472333827
        },
        "always_1": {
          "plugin": 1.7194193823366417,
          "full": 0.697478270964927
        },
        "uniform": {
          "plugin": 1.9008611063629584,
          "full": 1.2823961251078986
        },
        "soft": {
          "plugin": 1.9494925938420509,
          "full": 1.3021829946250874
        },
        "learned_bc": {
          "plugin": 2.447815982769281,
          "full": 1.7387311791051587
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.930988785010413e-14,
        "greedy_hi": 5.773159728050814e-14,
        "always_0": 1.7319479184152442e-14,
        "always_1": 1.5496492977717935e-12,
        "uniform": 6.483702463810914e-14,
        "soft": 1.1324274851176597e-13,
        "learned_bc": 1.1546319456101628e-14
      },
      "bc_policy": [
        [
          0.9234376567358812,
          0.07656234326411877
        ],
        [
          0.39552616912398036,
          0.6044738308760197
        ],
        [
          0.773557764160813,
          0.22644223583918696
        ],
        [
          0.14674619109483877,
          0.8532538089051612
        ],
        [
          0.8343985578498853,
          0.1656014421501147
        ],
        [
          0.6924284717376133,
          0.3075715282623866
        ]
      ],
      "picks": {
        "full_six": "always_0",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.359803594256658,
        "full_learned": 0.0,
        "plugin_six": 0.359803594256658,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.006232390484286477,
        0.026563301345483795,
        0.030664807117581464,
        0.006232390484286477,
        0.026563301345483795
      ]
    },
    {
      "environment_seed": 2,
      "N": 128000,
      "seed": 22,
      "truth": {
        "greedy_lo": 1.9261721782726289,
        "greedy_hi": 1.8366243817168817,
        "always_0": 1.7243344830095357,
        "always_1": 1.93253162840507,
        "uniform": 1.8644573842981818,
        "soft": 1.8904413037236658,
        "learned_bc": 2.0854976994938035
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.002610503411032,
          "full": 1.2688758226551644
        },
        "greedy_hi": {
          "plugin": 1.8005560907266598,
          "full": 1.055353285982268
        },
        "always_0": {
          "plugin": 2.1552069483054668,
          "full": 1.484372660807481
        },
        "always_1": {
          "plugin": 1.6528719663743145,
          "full": 0.511583847200546
        },
        "uniform": {
          "plugin": 1.8893501451888108,
          "full": 1.245351176486884
        },
        "soft": {
          "plugin": 1.9426975721563358,
          "full": 1.276240974696649
        },
        "learned_bc": {
          "plugin": 2.4712654704699704,
          "full": 1.7275733252305072
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.645350522494482e-13,
        "greedy_hi": 1.41886502547095e-13,
        "always_0": 5.140332604014475e-13,
        "always_1": 3.186340080674199e-14,
        "uniform": 2.1938006966593093e-13,
        "soft": 5.861977570020827e-14,
        "learned_bc": 1.0325074129013956e-13
      },
      "bc_policy": [
        [
          0.9231248753241572,
          0.07687512467584282
        ],
        [
          0.3871399021240099,
          0.6128600978759902
        ],
        [
          0.7799410139625177,
          0.22005898603748228
        ],
        [
          0.15046269181211197,
          0.849537308187888
        ],
        [
          0.8350385776585039,
          0.16496142234149613
        ],
        [
          0.6915838068181818,
          0.3084161931818182
        ]
      ],
      "picks": {
        "full_six": "always_0",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.36116321648426775,
        "full_learned": 0.0,
        "plugin_six": 0.36116321648426775,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.005721049490078582,
        0.026946884635629983,
        0.03033218222382695,
        0.005721049490078582,
        0.026946884635629983
      ]
    },
    {
      "environment_seed": 2,
      "N": 128000,
      "seed": 23,
      "truth": {
        "greedy_lo": 1.9261721782726289,
        "greedy_hi": 1.8366243817168817,
        "always_0": 1.7243344830095357,
        "always_1": 1.93253162840507,
        "uniform": 1.8644573842981818,
        "soft": 1.8904413037236658,
        "learned_bc": 2.079141518918581
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9179432415261009,
          "full": 1.2129766907648447
        },
        "greedy_hi": {
          "plugin": 1.678097607186986,
          "full": 1.022784981111638
        },
        "always_0": {
          "plugin": 2.0641513893873698,
          "full": 1.4059111379475482
        },
        "always_1": {
          "plugin": 1.4927735108458622,
          "full": 0.5176037065122351
        },
        "uniform": {
          "plugin": 1.784197602774869,
          "full": 1.192758481370499
        },
        "soft": {
          "plugin": 1.8472887627552381,
          "full": 1.2216552671471033
        },
        "learned_bc": {
          "plugin": 2.3034901198023725,
          "full": 1.620808525123913
        }
      },
      "restart_gaps": {
        "greedy_lo": 4.3520742565306136e-14,
        "greedy_hi": 1.3344880755994382e-13,
        "always_0": 2.2359891715950653e-13,
        "always_1": 4.0456527017340704e-13,
        "uniform": 4.440892098500626e-15,
        "soft": 7.993605777301127e-15,
        "learned_bc": 1.5543122344752192e-15
      },
      "bc_policy": [
        [
          0.9197342026078235,
          0.08026579739217653
        ],
        [
          0.40345523329129884,
          0.5965447667087012
        ],
        [
          0.7794222472331646,
          0.2205777527668355
        ],
        [
          0.15804597701149425,
          0.8419540229885057
        ],
        [
          0.841042966042966,
          0.15895703395703395
        ],
        [
          0.6875,
          0.3125
        ]
      ],
      "picks": {
        "full_six": "always_0",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.35480703590904517,
        "full_learned": 0.0,
        "plugin_six": 0.35480703590904517,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0060166701536638455,
        0.026146032555457922,
        0.030552847162908098,
        0.0060166701536638455,
        0.026146032555457922
      ]
    },
    {
      "environment_seed": 2,
      "N": 128000,
      "seed": 24,
      "truth": {
        "greedy_lo": 1.9261721782726289,
        "greedy_hi": 1.8366243817168817,
        "always_0": 1.7243344830095357,
        "always_1": 1.93253162840507,
        "uniform": 1.8644573842981818,
        "soft": 1.8904413037236658,
        "learned_bc": 2.08152104594849
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.029920872363195,
          "full": 1.297903301250206
        },
        "greedy_hi": {
          "plugin": 1.8059419775268224,
          "full": 1.1050857024459788
        },
        "always_0": {
          "plugin": 2.1002806377330616,
          "full": 1.4256394979829659
        },
        "always_1": {
          "plugin": 1.6913615239426525,
          "full": 0.6604293741904285
        },
        "uniform": {
          "plugin": 1.9029800903597596,
          "full": 1.2798505231318282
        },
        "soft": {
          "plugin": 1.9623745180499614,
          "full": 1.30797028908967
        },
        "learned_bc": {
          "plugin": 2.489073577140494,
          "full": 1.766175554170368
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.6201263381153694e-13,
        "greedy_hi": 1.6919798895287386e-13,
        "always_0": 1.5543122344752192e-15,
        "always_1": 2.4484858585083202e-12,
        "uniform": 6.639133687258436e-14,
        "soft": 7.460698725481052e-14,
        "learned_bc": 1.2656542480726785e-14
      },
      "bc_policy": [
        [
          0.9218518329157932,
          0.07814816708420676
        ],
        [
          0.4029279279279279,
          0.597072072072072
        ],
        [
          0.7805614191015813,
          0.2194385808984187
        ],
        [
          0.14948638318203536,
          0.8505136168179647
        ],
        [
          0.8387069829602406,
          0.16129301703975943
        ],
        [
          0.69153457385711,
          0.30846542614288996
        ]
      ],
      "picks": {
        "full_six": "always_0",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.3571865629389541,
        "full_learned": 0.0,
        "plugin_six": 0.3571865629389541,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0057674250243575165,
        0.026394955139205076,
        0.029091542021231428,
        0.0057674250243575165,
        0.026394955139205076
      ]
    },
    {
      "environment_seed": 2,
      "N": 128000,
      "seed": 25,
      "truth": {
        "greedy_lo": 1.9261721782726289,
        "greedy_hi": 1.8366243817168817,
        "always_0": 1.7243344830095357,
        "always_1": 1.93253162840507,
        "uniform": 1.8644573842981818,
        "soft": 1.8904413037236658,
        "learned_bc": 2.0796445280534592
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.971208627152456,
          "full": 1.2380396445231998
        },
        "greedy_hi": {
          "plugin": 1.728698155512973,
          "full": 1.0459483322843453
        },
        "always_0": {
          "plugin": 2.0758235090308497,
          "full": 1.3763854287688948
        },
        "always_1": {
          "plugin": 1.6534969369625352,
          "full": 0.6417685539777025
        },
        "uniform": {
          "plugin": 1.8398627194103827,
          "full": 1.222761055697487
        },
        "soft": {
          "plugin": 1.9028232507179512,
          "full": 1.250449698110466
        },
        "learned_bc": {
          "plugin": 2.3983023808940245,
          "full": 1.7009159535577854
        }
      },
      "restart_gaps": {
        "greedy_lo": 6.816769371198461e-14,
        "greedy_hi": 4.8405723873656825e-14,
        "always_0": 1.9984014443252818e-15,
        "always_1": 1.089017764854816e-12,
        "uniform": 1.0880185641326534e-13,
        "soft": 2.8377300509419e-13,
        "learned_bc": 6.439293542825908e-15
      },
      "bc_policy": [
        [
          0.9214285714285714,
          0.07857142857142857
        ],
        [
          0.3996620087776825,
          0.6003379912223175
        ],
        [
          0.78428927680798,
          0.21571072319201995
        ],
        [
          0.16232453009754938,
          0.8376754699024507
        ],
        [
          0.840246164221885,
          0.159753835778115
        ],
        [
          0.7003769584167746,
          0.29962304158322534
        ]
      ],
      "picks": {
        "full_six": "always_0",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.3553100450439235,
        "full_learned": 0.0,
        "plugin_six": 0.3553100450439235,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.005791303254501221,
        0.02657860311277398,
        0.030048015046946555,
        0.005791303254501221,
        0.02657860311277398
      ]
    },
    {
      "environment_seed": 2,
      "N": 128000,
      "seed": 26,
      "truth": {
        "greedy_lo": 1.9261721782726289,
        "greedy_hi": 1.8366243817168817,
        "always_0": 1.7243344830095357,
        "always_1": 1.93253162840507,
        "uniform": 1.8644573842981818,
        "soft": 1.8904413037236658,
        "learned_bc": 2.0835196107024765
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.974370761188884,
          "full": 1.2657513113968686
        },
        "greedy_hi": {
          "plugin": 1.7569719131833532,
          "full": 1.0795580577349835
        },
        "always_0": {
          "plugin": 2.0485389412542987,
          "full": 1.4216710194785251
        },
        "always_1": {
          "plugin": 1.649456564576841,
          "full": 0.5918340927558711
        },
        "uniform": {
          "plugin": 1.8513674178691166,
          "full": 1.2483707532271786
        },
        "soft": {
          "plugin": 1.9090729545688432,
          "full": 1.2755047311305223
        },
        "learned_bc": {
          "plugin": 2.420069569545983,
          "full": 1.7182677006922131
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.0658141036401503e-14,
        "greedy_hi": 2.6201263381153694e-14,
        "always_0": 1.176836406102666e-14,
        "always_1": 5.0737192225369654e-14,
        "uniform": 1.3322676295501878e-15,
        "soft": 1.9984014443252818e-15,
        "learned_bc": 2.220446049250313e-16
      },
      "bc_policy": [
        [
          0.9231251253258472,
          0.0768748746741528
        ],
        [
          0.39522446520036153,
          0.6047755347996384
        ],
        [
          0.7790550830145229,
          0.2209449169854771
        ],
        [
          0.15046077504725897,
          0.849539224952741
        ],
        [
          0.8395281737949762,
          0.16047182620502376
        ],
        [
          0.6977554636739516,
          0.3022445363260484
        ]
      ],
      "picks": {
        "full_six": "always_0",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.35918512769294075,
        "full_learned": 0.0,
        "plugin_six": 0.35918512769294075,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.006299589920799181,
        0.025966848848067662,
        0.02933869207959744,
        0.006299589920799181,
        0.025966848848067662
      ]
    },
    {
      "environment_seed": 2,
      "N": 128000,
      "seed": 27,
      "truth": {
        "greedy_lo": 1.9261721782726289,
        "greedy_hi": 1.8366243817168817,
        "always_0": 1.7243344830095357,
        "always_1": 1.93253162840507,
        "uniform": 1.8644573842981818,
        "soft": 1.8904413037236658,
        "learned_bc": 2.0797063040526846
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.0444985710317916,
          "full": 1.30360508059082
        },
        "greedy_hi": {
          "plugin": 1.7578460093108925,
          "full": 1.0522109948484004
        },
        "always_0": {
          "plugin": 2.1848766207330033,
          "full": 1.5034199407239581
        },
        "always_1": {
          "plugin": 1.6148008610453133,
          "full": 0.5730280283903384
        },
        "uniform": {
          "plugin": 1.8854243194726883,
          "full": 1.259009191118377
        },
        "soft": {
          "plugin": 1.9607342382055561,
          "full": 1.300773614724172
        },
        "learned_bc": {
          "plugin": 2.48498389821885,
          "full": 1.766732230347472
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.34035013590983e-13,
        "greedy_hi": 7.993605777301127e-15,
        "always_0": 3.952393967665557e-14,
        "always_1": 1.3771206397450442e-12,
        "uniform": 3.7969627442180354e-14,
        "soft": 2.55351295663786e-14,
        "learned_bc": 3.930189507173054e-14
      },
      "bc_policy": [
        [
          0.9215790809850216,
          0.07842091901497843
        ],
        [
          0.4029164803497789,
          0.5970835196502211
        ],
        [
          0.7778254702896387,
          0.2221745297103613
        ],
        [
          0.15669600380589915,
          0.8433039961941009
        ],
        [
          0.8280249548514201,
          0.17197504514857986
        ],
        [
          0.6969857529730367,
          0.3030142470269634
        ]
      ],
      "picks": {
        "full_six": "always_0",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.3553718210431489,
        "full_learned": 0.0,
        "plugin_six": 0.3553718210431489,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0059809120193342665,
        0.026800553449424776,
        0.030218556000587173,
        0.0059809120193342665,
        0.026800553449424776
      ]
    },
    {
      "environment_seed": 2,
      "N": 128000,
      "seed": 28,
      "truth": {
        "greedy_lo": 1.9261721782726289,
        "greedy_hi": 1.8366243817168817,
        "always_0": 1.7243344830095357,
        "always_1": 1.93253162840507,
        "uniform": 1.8644573842981818,
        "soft": 1.8904413037236658,
        "learned_bc": 2.0847695285988883
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9886006057615409,
          "full": 1.2643600131993264
        },
        "greedy_hi": {
          "plugin": 1.735826557373158,
          "full": 1.065313758803928
        },
        "always_0": {
          "plugin": 2.148662914344614,
          "full": 1.454601469903107
        },
        "always_1": {
          "plugin": 1.548332961048553,
          "full": 0.6048717375819033
        },
        "uniform": {
          "plugin": 1.8495168953595842,
          "full": 1.2410039753613125
        },
        "soft": {
          "plugin": 1.9154225794335906,
          "full": 1.271539178593794
        },
        "learned_bc": {
          "plugin": 2.3812971187289236,
          "full": 1.6877221337370738
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.3988810110276972e-13,
        "greedy_hi": 2.886579864025407e-14,
        "always_0": 8.593126210598712e-14,
        "always_1": 2.082445327289406e-12,
        "uniform": 1.9984014443252818e-14,
        "soft": 2.7977620220553945e-14,
        "learned_bc": 1.454392162258955e-13
      },
      "bc_policy": [
        [
          0.9240674067406741,
          0.07593259325932593
        ],
        [
          0.3929234164200813,
          0.6070765835799188
        ],
        [
          0.7775510968031744,
          0.22244890319682564
        ],
        [
          0.14840209873598856,
          0.8515979012640115
        ],
        [
          0.8405279760916486,
          0.15947202390835133
        ],
        [
          0.6961736484905219,
          0.3038263515094781
        ]
      ],
      "picks": {
        "full_six": "always_0",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.3604350455893526,
        "full_learned": 0.0,
        "plugin_six": 0.3604350455893526,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.006147450042706898,
        0.026296504155284877,
        0.03010608015319713,
        0.006147450042706898,
        0.026296504155284877
      ]
    },
    {
      "environment_seed": 2,
      "N": 128000,
      "seed": 29,
      "truth": {
        "greedy_lo": 1.9261721782726289,
        "greedy_hi": 1.8366243817168817,
        "always_0": 1.7243344830095357,
        "always_1": 1.93253162840507,
        "uniform": 1.8644573842981818,
        "soft": 1.8904413037236658,
        "learned_bc": 2.0827841999033483
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9253757168789218,
          "full": 1.2413186869485637
        },
        "greedy_hi": {
          "plugin": 1.7303528060980848,
          "full": 1.064063310470291
        },
        "always_0": {
          "plugin": 2.0617858836357037,
          "full": 1.4098043559303874
        },
        "always_1": {
          "plugin": 1.5709941956224642,
          "full": 0.598624671735345
        },
        "uniform": {
          "plugin": 1.8108596854441228,
          "full": 1.223610121755405
        },
        "soft": {
          "plugin": 1.8634277227980647,
          "full": 1.2491913686813911
        },
        "learned_bc": {
          "plugin": 2.355170689569992,
          "full": 1.6791041068299493
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.6431300764452317e-14,
        "greedy_hi": 4.6629367034256575e-15,
        "always_0": 2.375877272697835e-14,
        "always_1": 2.8598234891319407e-12,
        "uniform": 7.993605777301127e-15,
        "soft": 4.063416270128073e-14,
        "learned_bc": 2.3314683517128287e-14
      },
      "bc_policy": [
        [
          0.9219632944941741,
          0.07803670550582588
        ],
        [
          0.39077927996354245,
          0.6092207200364576
        ],
        [
          0.7733708409404225,
          0.22662915905957748
        ],
        [
          0.1572809667673716,
          0.8427190332326284
        ],
        [
          0.8376666118150403,
          0.16233338818495968
        ],
        [
          0.6979467066559003,
          0.30205329334409964
        ]
      ],
      "picks": {
        "full_six": "always_0",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.35844971689381255,
        "full_learned": 0.0,
        "plugin_six": 0.35844971689381255,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0056677032140143024,
        0.02668248045378895,
        0.029267371929202635,
        0.0056677032140143024,
        0.02668248045378895
      ]
    },
    {
      "environment_seed": 3,
      "N": 8000,
      "seed": 20,
      "truth": {
        "greedy_lo": 2.132345024806143,
        "greedy_hi": 1.9648561929878121,
        "always_0": 2.023166795379823,
        "always_1": 1.9724356694683174,
        "uniform": 2.0511130365454275,
        "soft": 2.0925220981229193,
        "learned_bc": 2.253041417123266
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.0015835022502753,
          "full": 1.123442203461997
        },
        "greedy_hi": {
          "plugin": 1.5924693867645459,
          "full": 0.808053112736046
        },
        "always_0": {
          "plugin": 2.0795405081701346,
          "full": 0.8544512828670682
        },
        "always_1": {
          "plugin": 1.525560395825064,
          "full": 0.5939043529234349
        },
        "uniform": {
          "plugin": 1.7688983374049831,
          "full": 1.0483219797563186
        },
        "soft": {
          "plugin": 1.8778837312817098,
          "full": 1.1071587788212824
        },
        "learned_bc": {
          "plugin": 2.4053736222543605,
          "full": 1.4842479612673731
        }
      },
      "restart_gaps": {
        "greedy_lo": 5.573319583618286e-14,
        "greedy_hi": 3.602673714908633e-13,
        "always_0": 2.5479618415147343e-13,
        "always_1": 1.247890679678676e-13,
        "uniform": 9.85878045867139e-14,
        "soft": 4.8183679268731794e-14,
        "learned_bc": 3.552713678800501e-14
      },
      "bc_policy": [
        [
          0.8333333333333334,
          0.16666666666666666
        ],
        [
          0.15022522522522522,
          0.8497747747747748
        ],
        [
          0.854989604989605,
          0.145010395010395
        ],
        [
          0.2238562091503268,
          0.7761437908496732
        ],
        [
          0.6024390243902439,
          0.3975609756097561
        ],
        [
          0.28537735849056606,
          0.714622641509434
        ]
      ],
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.12069639231712337,
        "full_learned": 0.0,
        "plugin_six": 0.22987462174344309,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.001490167618313553,
        0.0174745925939911,
        0.041045046913940134,
        0.001490167618313553,
        0.0174745925939911
      ]
    },
    {
      "environment_seed": 3,
      "N": 8000,
      "seed": 21,
      "truth": {
        "greedy_lo": 2.132345024806143,
        "greedy_hi": 1.9648561929878121,
        "always_0": 2.023166795379823,
        "always_1": 1.9724356694683174,
        "uniform": 2.0511130365454275,
        "soft": 2.0925220981229193,
        "learned_bc": 2.251171470322746
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.845475501064452,
          "full": 0.8049232986652342
        },
        "greedy_hi": {
          "plugin": 1.6445495575530535,
          "full": 0.7036384184109211
        },
        "always_0": {
          "plugin": 1.7014840722402709,
          "full": 0.10531385265635049
        },
        "always_1": {
          "plugin": 1.6466160643499625,
          "full": 0.6079822868372458
        },
        "uniform": {
          "plugin": 1.7541025418739478,
          "full": 0.8922091605890031
        },
        "soft": {
          "plugin": 1.8020998460668833,
          "full": 0.8844026363647028
        },
        "learned_bc": {
          "plugin": 2.3113096603099654,
          "full": 1.2356698218918631
        }
      },
      "restart_gaps": {
        "greedy_lo": 8.968381592922015e-13,
        "greedy_hi": 1.407873817527161e-12,
        "always_0": 7.271683255538619e-13,
        "always_1": 4.0678571622265736e-13,
        "uniform": 9.97091298415853e-13,
        "soft": 7.213118990989642e-13,
        "learned_bc": 1.020739048840369e-12
      },
      "bc_policy": [
        [
          0.8252293577981651,
          0.17477064220183486
        ],
        [
          0.15249199817101053,
          0.8475080018289894
        ],
        [
          0.8513513513513513,
          0.14864864864864866
        ],
        [
          0.23481561822125813,
          0.7651843817787418
        ],
        [
          0.7044444444444444,
          0.29555555555555557
        ],
        [
          0.3633879781420765,
          0.6366120218579235
        ]
      ],
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.20005843377731836,
        "full_learned": 0.0,
        "plugin_six": 0.11882644551660304,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.00087629606791856,
        0.007974842724535993,
        0.04156182669665594,
        0.00087629606791856,
        0.007974842724535993
      ]
    },
    {
      "environment_seed": 3,
      "N": 8000,
      "seed": 22,
      "truth": {
        "greedy_lo": 2.132345024806143,
        "greedy_hi": 1.9648561929878121,
        "always_0": 2.023166795379823,
        "always_1": 1.9724356694683174,
        "uniform": 2.0511130365454275,
        "soft": 2.0925220981229193,
        "learned_bc": 2.2599525066205923
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.8984512748942315,
          "full": 0.9671275402389246
        },
        "greedy_hi": {
          "plugin": 1.4443315441464168,
          "full": 0.5735516254446693
        },
        "always_0": {
          "plugin": 1.8940598089710137,
          "full": 0.5182577218522407
        },
        "always_1": {
          "plugin": 1.4011414382643008,
          "full": 0.3861930731366071
        },
        "uniform": {
          "plugin": 1.6711106965755949,
          "full": 0.8886324265956024
        },
        "soft": {
          "plugin": 1.7845360549159148,
          "full": 0.9572347184081884
        },
        "learned_bc": {
          "plugin": 2.410638208927706,
          "full": 1.4011190500456123
        }
      },
      "restart_gaps": {
        "greedy_lo": 7.820410985459603e-13,
        "greedy_hi": 1.375566327510569e-13,
        "always_0": 2.3736568266485847e-13,
        "always_1": 2.365330153963896e-13,
        "uniform": 5.784261958297066e-14,
        "soft": 7.105427357601002e-14,
        "learned_bc": 1.6209256159527285e-14
      },
      "bc_policy": [
        [
          0.8245689655172413,
          0.17543103448275862
        ],
        [
          0.13891465677179962,
          0.8610853432282004
        ],
        [
          0.8680278884462151,
          0.13197211155378485
        ],
        [
          0.21182548794489092,
          0.788174512055109
        ],
        [
          0.8004926108374384,
          0.19950738916256158
        ],
        [
          0.3278301886792453,
          0.6721698113207547
        ]
      ],
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.12760748181444947,
        "full_learned": 0.0,
        "plugin_six": 0.12760748181444947,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0012556345620943642,
        0.018267636974693836,
        0.03542882671408392,
        0.0012556345620943642,
        0.018267636974693836
      ]
    },
    {
      "environment_seed": 3,
      "N": 8000,
      "seed": 23,
      "truth": {
        "greedy_lo": 2.132345024806143,
        "greedy_hi": 1.9648561929878121,
        "always_0": 2.023166795379823,
        "always_1": 1.9724356694683174,
        "uniform": 2.0511130365454275,
        "soft": 2.0925220981229193,
        "learned_bc": 2.251770086986588
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.8619860568623148,
          "full": 0.9690667376356715
        },
        "greedy_hi": {
          "plugin": 1.6861503402387525,
          "full": 0.8183764836732071
        },
        "always_0": {
          "plugin": 1.9369662980983031,
          "full": 0.562648490904038
        },
        "always_1": {
          "plugin": 1.604429626607544,
          "full": 0.6494832051134583
        },
        "uniform": {
          "plugin": 1.7784790179378867,
          "full": 1.0110218948870187
        },
        "soft": {
          "plugin": 1.8213410860984671,
          "full": 1.0187200946347508
        },
        "learned_bc": {
          "plugin": 2.2625227370781618,
          "full": 1.3399314930704707
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.4988010832439613e-14,
        "greedy_hi": 6.7390537594747e-13,
        "always_0": 2.333688797762079e-13,
        "always_1": 1.3500311979441904e-13,
        "uniform": 3.9035441545820504e-13,
        "soft": 2.9753977059954195e-14,
        "learned_bc": 6.838973831690964e-14
      },
      "bc_policy": [
        [
          0.8187830687830688,
          0.18121693121693122
        ],
        [
          0.1423111510791367,
          0.8576888489208633
        ],
        [
          0.8583934088568486,
          0.14160659114315138
        ],
        [
          0.2185017026106697,
          0.7814982973893303
        ],
        [
          0.6312217194570136,
          0.36877828054298645
        ],
        [
          0.32857142857142857,
          0.6714285714285714
        ]
      ],
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.15924798886366887,
        "full_learned": 0.0,
        "plugin_six": 0.22860329160676507,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0013560156310184843,
        0.018000413390158496,
        0.04365089556977744,
        0.0013560156310184843,
        0.018000413390158496
      ]
    },
    {
      "environment_seed": 3,
      "N": 8000,
      "seed": 24,
      "truth": {
        "greedy_lo": 2.132345024806143,
        "greedy_hi": 1.9648561929878121,
        "always_0": 2.023166795379823,
        "always_1": 1.9724356694683174,
        "uniform": 2.0511130365454275,
        "soft": 2.0925220981229193,
        "learned_bc": 2.248944405672986
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.8459290965615867,
          "full": 0.9918441868614538
        },
        "greedy_hi": {
          "plugin": 1.3181461041659308,
          "full": 0.5627934739138885
        },
        "always_0": {
          "plugin": 1.9687984323833805,
          "full": 0.7659892425283105
        },
        "always_1": {
          "plugin": 1.1694789160017889,
          "full": 0.11313046555038385
        },
        "uniform": {
          "plugin": 1.5752703331049245,
          "full": 0.8843313957827709
        },
        "soft": {
          "plugin": 1.7094778414575555,
          "full": 0.9676170472681938
        },
        "learned_bc": {
          "plugin": 2.1976219451267576,
          "full": 1.313623371940411
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.2470914018413168e-13,
        "greedy_hi": 3.347322419244847e-13,
        "always_0": 1.1746159600534156e-13,
        "always_1": 7.316369732279782e-14,
        "uniform": 6.361577931102147e-14,
        "soft": 6.228351168147128e-14,
        "learned_bc": 3.5083047578154947e-14
      },
      "bc_policy": [
        [
          0.815031503150315,
          0.18496849684968497
        ],
        [
          0.15118439386901997,
          0.8488156061309801
        ],
        [
          0.8643192488262911,
          0.13568075117370892
        ],
        [
          0.2480225988700565,
          0.7519774011299435
        ],
        [
          0.6522842639593909,
          0.3477157360406091
        ],
        [
          0.35128205128205126,
          0.6487179487179487
        ]
      ],
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.1165993808668433,
        "full_learned": 0.0,
        "plugin_six": 0.225777610293163,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0013870430866335486,
        0.007106523051830831,
        0.03454330713603906,
        0.0013870430866335486,
        0.007106523051830831
      ]
    },
    {
      "environment_seed": 3,
      "N": 8000,
      "seed": 25,
      "truth": {
        "greedy_lo": 2.132345024806143,
        "greedy_hi": 1.9648561929878121,
        "always_0": 2.023166795379823,
        "always_1": 1.9724356694683174,
        "uniform": 2.0511130365454275,
        "soft": 2.0925220981229193,
        "learned_bc": 2.248025377417823
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.8930011664896498,
          "full": 0.6974761816610473
        },
        "greedy_hi": {
          "plugin": 1.6413123214901169,
          "full": 0.5247669756175902
        },
        "always_0": {
          "plugin": 2.1211058034882493,
          "full": 0.3913260751407058
        },
        "always_1": {
          "plugin": 1.423815065068356,
          "full": 0.18144026732018864
        },
        "uniform": {
          "plugin": 1.7577094241659332,
          "full": 0.7648083060106874
        },
        "soft": {
          "plugin": 1.8229670062829941,
          "full": 0.7699459943040253
        },
        "learned_bc": {
          "plugin": 2.2578793250767664,
          "full": 1.0055826690969465
        }
      },
      "restart_gaps": {
        "greedy_lo": 3.531619441332623e-13,
        "greedy_hi": 2.7122748491592574e-13,
        "always_0": 1.30279120824639e-12,
        "always_1": 1.6081580511695392e-13,
        "uniform": 2.05613304160579e-13,
        "soft": 5.8475446707007e-13,
        "learned_bc": 3.1530333899354446e-14
      },
      "bc_policy": [
        [
          0.8037587412587412,
          0.19624125874125875
        ],
        [
          0.1472069597069597,
          0.8527930402930403
        ],
        [
          0.867601246105919,
          0.13239875389408098
        ],
        [
          0.23471741637831603,
          0.765282583621684
        ],
        [
          0.6410788381742739,
          0.35892116182572614
        ],
        [
          0.3888888888888889,
          0.6111111111111112
        ]
      ],
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.1555032792949036,
        "full_learned": 0.0,
        "plugin_six": 0.2248585820379998,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0009213269609567422,
        0.007879806815396158,
        0.04044836931813314,
        0.0009213269609567422,
        0.007879806815396158
      ]
    },
    {
      "environment_seed": 3,
      "N": 8000,
      "seed": 26,
      "truth": {
        "greedy_lo": 2.132345024806143,
        "greedy_hi": 1.9648561929878121,
        "always_0": 2.023166795379823,
        "always_1": 1.9724356694683174,
        "uniform": 2.0511130365454275,
        "soft": 2.0925220981229193,
        "learned_bc": 2.244253628676256
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.7117265658041925,
          "full": 0.909314527681472
        },
        "greedy_hi": {
          "plugin": 1.5245747262110754,
          "full": 0.731002400135116
        },
        "always_0": {
          "plugin": 1.8305448236032735,
          "full": 0.6364767123030332
        },
        "always_1": {
          "plugin": 1.377605465315057,
          "full": 0.40854116636515586
        },
        "uniform": {
          "plugin": 1.5996799612801194,
          "full": 0.9082841354096725
        },
        "soft": {
          "plugin": 1.65075470986793,
          "full": 0.9297104674360148
        },
        "learned_bc": {
          "plugin": 2.021820799771534,
          "full": 1.128595211326779
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.362243651215067e-13,
        "greedy_hi": 2.672306820272752e-13,
        "always_0": 1.9115820037995945e-12,
        "always_1": 1.4516166046973922e-13,
        "uniform": 7.260858581048524e-14,
        "soft": 1.375566327510569e-13,
        "learned_bc": 2.473576898864849e-13
      },
      "bc_policy": [
        [
          0.8009581881533101,
          0.1990418118466899
        ],
        [
          0.1466575716234652,
          0.8533424283765347
        ],
        [
          0.8596579476861167,
          0.1403420523138833
        ],
        [
          0.23920454545454545,
          0.7607954545454545
        ],
        [
          0.5906862745098039,
          0.40931372549019607
        ],
        [
          0.3839779005524862,
          0.6160220994475138
        ]
      ],
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.15173153055333666,
        "full_learned": 0.0,
        "plugin_six": 0.22108683329643286,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.001352473233616607,
        0.00880822443889358,
        0.036430980640033514,
        0.001352473233616607,
        0.00880822443889358
      ]
    },
    {
      "environment_seed": 3,
      "N": 8000,
      "seed": 27,
      "truth": {
        "greedy_lo": 2.132345024806143,
        "greedy_hi": 1.9648561929878121,
        "always_0": 2.023166795379823,
        "always_1": 1.9724356694683174,
        "uniform": 2.0511130365454275,
        "soft": 2.0925220981229193,
        "learned_bc": 2.2576367911389625
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9879833666318965,
          "full": 0.9898982206192778
        },
        "greedy_hi": {
          "plugin": 1.5677430561176027,
          "full": 0.622110132231691
        },
        "always_0": {
          "plugin": 1.951472183368996,
          "full": 0.6040672100552189
        },
        "always_1": {
          "plugin": 1.5505758385168216,
          "full": 0.38528247461895965
        },
        "uniform": {
          "plugin": 1.7914833385006041,
          "full": 0.943967052470502
        },
        "soft": {
          "plugin": 1.8935448763757428,
          "full": 1.0013811528729506
        },
        "learned_bc": {
          "plugin": 2.4720574063399368,
          "full": 1.3946347606070222
        }
      },
      "restart_gaps": {
        "greedy_lo": 4.551914400963142e-15,
        "greedy_hi": 1.3433698597964394e-14,
        "always_0": 2.2515322939398175e-13,
        "always_1": 8.948397578478762e-14,
        "uniform": 6.072919944699606e-14,
        "soft": 8.237854842718662e-14,
        "learned_bc": 1.709743457922741e-14
      },
      "bc_policy": [
        [
          0.8236607142857143,
          0.17633928571428573
        ],
        [
          0.14650112866817155,
          0.8534988713318284
        ],
        [
          0.8795243019648397,
          0.12047569803516028
        ],
        [
          0.21420581655480983,
          0.7857941834451901
        ],
        [
          0.6550925925925926,
          0.3449074074074074
        ],
        [
          0.36855670103092786,
          0.6314432989690721
        ]
      ],
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.1651146930160432,
        "full_learned": 0.0,
        "plugin_six": 0.1252917663328197,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0013594343194725227,
        0.020226652680037423,
        0.042992151030007274,
        0.0013594343194725227,
        0.020226652680037423
      ]
    },
    {
      "environment_seed": 3,
      "N": 8000,
      "seed": 28,
      "truth": {
        "greedy_lo": 2.132345024806143,
        "greedy_hi": 1.9648561929878121,
        "always_0": 2.023166795379823,
        "always_1": 1.9724356694683174,
        "uniform": 2.0511130365454275,
        "soft": 2.0925220981229193,
        "learned_bc": 2.2478493574708542
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.925026441788602,
          "full": 1.0452591128850097
        },
        "greedy_hi": {
          "plugin": 1.5486230470441857,
          "full": 0.7492944874473333
        },
        "always_0": {
          "plugin": 1.9619780158633244,
          "full": 0.7069861455297586
        },
        "always_1": {
          "plugin": 1.4682113419291511,
          "full": 0.49923436994082737
        },
        "uniform": {
          "plugin": 1.7395615278185392,
          "full": 1.0112987568204295
        },
        "soft": {
          "plugin": 1.8330601381037874,
          "full": 1.0575999591433642
        },
        "learned_bc": {
          "plugin": 2.515209197080558,
          "full": 1.5150499806628848
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.3322676295501878e-14,
        "greedy_hi": 2.1549428907974288e-13,
        "always_0": 1.0402789740737717e-13,
        "always_1": 1.8213208718975693e-13,
        "uniform": 6.17284001691587e-14,
        "soft": 5.084821452783217e-14,
        "learned_bc": 7.993605777301127e-15
      },
      "bc_policy": [
        [
          0.8087071240105541,
          0.19129287598944592
        ],
        [
          0.14263181613339343,
          0.8573681838666066
        ],
        [
          0.8525835866261399,
          0.1474164133738602
        ],
        [
          0.234006734006734,
          0.765993265993266
        ],
        [
          0.6848958333333334,
          0.3151041666666667
        ],
        [
          0.3472222222222222,
          0.6527777777777778
        ]
      ],
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.1553272593479349,
        "full_learned": 0.0,
        "plugin_six": 0.2246825620910311,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0018728633515929577,
        0.008576657358704408,
        0.04315145782269022,
        0.0018728633515929577,
        0.008576657358704408
      ]
    },
    {
      "environment_seed": 3,
      "N": 8000,
      "seed": 29,
      "truth": {
        "greedy_lo": 2.132345024806143,
        "greedy_hi": 1.9648561929878121,
        "always_0": 2.023166795379823,
        "always_1": 1.9724356694683174,
        "uniform": 2.0511130365454275,
        "soft": 2.0925220981229193,
        "learned_bc": 2.2513469131739656
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.953024756066717,
          "full": 1.1425116501030297
        },
        "greedy_hi": {
          "plugin": 1.5614369383614262,
          "full": 0.8064046126541573
        },
        "always_0": {
          "plugin": 2.0253189247403314,
          "full": 0.8915374735593545
        },
        "always_1": {
          "plugin": 1.4152442326748742,
          "full": 0.5476080555795416
        },
        "uniform": {
          "plugin": 1.7654743794244632,
          "full": 1.0844117530886825
        },
        "soft": {
          "plugin": 1.8616756209402674,
          "full": 1.141127020949875
        },
        "learned_bc": {
          "plugin": 2.4187449229102254,
          "full": 1.5486625534722906
        }
      },
      "restart_gaps": {
        "greedy_lo": 3.4061642395499803e-13,
        "greedy_hi": 1.5087930904655877e-13,
        "always_0": 1.7363888105137448e-13,
        "always_1": 2.51687559682523e-13,
        "uniform": 9.414691248821327e-14,
        "soft": 1.3167245072054357e-13,
        "learned_bc": 4.241051954068098e-14
      },
      "bc_policy": [
        [
          0.8147977941176471,
          0.18520220588235295
        ],
        [
          0.14263392857142856,
          0.8573660714285715
        ],
        [
          0.8562058526740666,
          0.1437941473259334
        ],
        [
          0.22377232142857142,
          0.7762276785714286
        ],
        [
          0.6985294117647058,
          0.3014705882352941
        ],
        [
          0.3449197860962567,
          0.6550802139037433
        ]
      ],
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.11900188836782277,
        "full_learned": 0.0,
        "plugin_six": 0.2281801177941425,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0016418357982245617,
        0.022447269541173934,
        0.04001010335273344,
        0.0016418357982245617,
        0.022447269541173934
      ]
    },
    {
      "environment_seed": 3,
      "N": 128000,
      "seed": 20,
      "truth": {
        "greedy_lo": 2.132345024806143,
        "greedy_hi": 1.9648561929878121,
        "always_0": 2.023166795379823,
        "always_1": 1.9724356694683174,
        "uniform": 2.0511130365454275,
        "soft": 2.0925220981229193,
        "learned_bc": 2.2516839160704323
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9137456968434188,
          "full": 0.09211568895110346
        },
        "greedy_hi": {
          "plugin": 1.5867537425543972,
          "full": -0.0955632083013608
        },
        "always_0": {
          "plugin": 2.0700943666568667,
          "full": -0.5965481924708068
        },
        "always_1": {
          "plugin": 1.4568426945112347,
          "full": -0.4011363743415822
        },
        "uniform": {
          "plugin": 1.7415057467505273,
          "full": 0.22649733502826183
        },
        "soft": {
          "plugin": 1.825373730049374,
          "full": 0.21697591735953062
        },
        "learned_bc": {
          "plugin": 2.270402501754259,
          "full": 0.4720818268850001
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.0237977960135822e-12,
        "greedy_hi": 2.4706556245313038e-11,
        "always_0": 3.444525074491889e-05,
        "always_1": 2.2504775820664236e-12,
        "uniform": 1.4513668045168515e-12,
        "soft": 1.6976697825299425e-12,
        "learned_bc": 8.544628338214011e-10
      },
      "bc_policy": [
        [
          0.8171490004649,
          0.18285099953509995
        ],
        [
          0.1460511115494069,
          0.8539488884505931
        ],
        [
          0.8599264938850516,
          0.14007350611494834
        ],
        [
          0.22521060626985223,
          0.7747893937301478
        ],
        [
          0.6772005772005772,
          0.3227994227994228
        ],
        [
          0.3641082101289714,
          0.6358917898710287
        ]
      ],
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.20057087952500474,
        "full_learned": 0.0,
        "plugin_six": 0.22851712069060914,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.00119900295078824,
        0.006398202087619942,
        0.007916269235030495,
        0.00119900295078824,
        0.006398202087619942
      ]
    },
    {
      "environment_seed": 3,
      "N": 128000,
      "seed": 21,
      "truth": {
        "greedy_lo": 2.132345024806143,
        "greedy_hi": 1.9648561929878121,
        "always_0": 2.023166795379823,
        "always_1": 1.9724356694683174,
        "uniform": 2.0511130365454275,
        "soft": 2.0925220981229193,
        "learned_bc": 2.2516255684596422
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.8953821990982265,
          "full": -0.008043444872976067
        },
        "greedy_hi": {
          "plugin": 1.5554223494629935,
          "full": -0.2476182639297306
        },
        "always_0": {
          "plugin": 2.046655401117731,
          "full": -0.7542135445535234
        },
        "always_1": {
          "plugin": 1.4048915247769291,
          "full": -0.5357865691877746
        },
        "uniform": {
          "plugin": 1.7119873461122244,
          "full": 0.11707978909088414
        },
        "soft": {
          "plugin": 1.800320038190444,
          "full": 0.11515482757598124
        },
        "learned_bc": {
          "plugin": 2.246121636448117,
          "full": 0.3476671188162602
        }
      },
      "restart_gaps": {
        "greedy_lo": 9.43401606834371e-13,
        "greedy_hi": 4.965472477636013e-13,
        "always_0": 4.692565229724721e-07,
        "always_1": 7.019940184704865e-13,
        "uniform": 1.3319068070671847e-12,
        "soft": 1.0169087794054121e-12,
        "learned_bc": 1.1088907569956064e-12
      },
      "bc_policy": [
        [
          0.8186662866913651,
          0.18133371330863493
        ],
        [
          0.1436627282491944,
          0.8563372717508055
        ],
        [
          0.8585067241816797,
          0.14149327581832022
        ],
        [
          0.22489082969432314,
          0.7751091703056768
        ],
        [
          0.6593488649940262,
          0.3406511350059737
        ],
        [
          0.3503498727735369,
          0.6496501272264631
        ]
      ],
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.2005125319142147,
        "full_learned": 0.0,
        "plugin_six": 0.2284587730798191,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0012190149253735328,
        0.006791342827574694,
        0.007978999289143189,
        0.0012190149253735328,
        0.006791342827574694
      ]
    },
    {
      "environment_seed": 3,
      "N": 128000,
      "seed": 22,
      "truth": {
        "greedy_lo": 2.132345024806143,
        "greedy_hi": 1.9648561929878121,
        "always_0": 2.023166795379823,
        "always_1": 1.9724356694683174,
        "uniform": 2.0511130365454275,
        "soft": 2.0925220981229193,
        "learned_bc": 2.2528233026941735
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.8309484946109578,
          "full": -0.23991887743603557
        },
        "greedy_hi": {
          "plugin": 1.5767305182293954,
          "full": -0.28687895000653435
        },
        "always_0": {
          "plugin": 1.96955960637572,
          "full": -1.126825164570117
        },
        "always_1": {
          "plugin": 1.4317667238120952,
          "full": -0.5539340678417852
        },
        "uniform": {
          "plugin": 1.7031348909771284,
          "full": 0.012175710459769973
        },
        "soft": {
          "plugin": 1.7669540542938242,
          "full": -0.04246514912244002
        },
        "learned_bc": {
          "plugin": 2.2538713617530233,
          "full": 0.16492095464764048
        }
      },
      "restart_gaps": {
        "greedy_lo": 5.564992910933597e-14,
        "greedy_hi": 1.7245094241502557e-12,
        "always_0": 3.4061642395499803e-13,
        "always_1": 7.388534228880417e-13,
        "uniform": 7.379149374875382e-13,
        "soft": 4.577102585834325e-13,
        "learned_bc": 6.414591080527998e-13
      },
      "bc_policy": [
        [
          0.8191597492800271,
          0.1808402507199729
        ],
        [
          0.14378282229374895,
          0.856217177706251
        ],
        [
          0.863938406491598,
          0.13606159350840202
        ],
        [
          0.2272505574136009,
          0.7727494425863991
        ],
        [
          0.6709976105137395,
          0.3290023894862604
        ],
        [
          0.3591751918158568,
          0.6408248081841432
        ]
      ],
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.201710266148746,
        "full_learned": 0.0,
        "plugin_six": 0.2296565073143504,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0010994175330568217,
        0.00713255213134933,
        0.007651534409668912,
        0.0010994175330568217,
        0.00713255213134933
      ]
    },
    {
      "environment_seed": 3,
      "N": 128000,
      "seed": 23,
      "truth": {
        "greedy_lo": 2.132345024806143,
        "greedy_hi": 1.9648561929878121,
        "always_0": 2.023166795379823,
        "always_1": 1.9724356694683174,
        "uniform": 2.0511130365454275,
        "soft": 2.0925220981229193,
        "learned_bc": 2.2511636554186865
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9325661628010782,
          "full": -0.11396680927092831
        },
        "greedy_hi": {
          "plugin": 1.6123696114914592,
          "full": -0.2590061676408788
        },
        "always_0": {
          "plugin": 2.102694277024838,
          "full": -0.9757828512648486
        },
        "always_1": {
          "plugin": 1.450031555169947,
          "full": -0.5126423521552272
        },
        "uniform": {
          "plugin": 1.7656769291054937,
          "full": 0.08454301166767113
        },
        "soft": {
          "plugin": 1.8474118768515646,
          "full": 0.0543882566900525
        },
        "learned_bc": {
          "plugin": 2.261381781936475,
          "full": 0.13195127594719658
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.331607129590907e-13,
        "greedy_hi": 5.187517082561044e-13,
        "always_0": 4.870548409030562e-13,
        "always_1": 2.585154312839677e-12,
        "uniform": 4.2972569946897465e-13,
        "soft": 9.542922008165533e-13,
        "learned_bc": 7.680800440112989e-13
      },
      "bc_policy": [
        [
          0.8136870237689071,
          0.1863129762310929
        ],
        [
          0.14803071235603582,
          0.8519692876439642
        ],
        [
          0.864129040533607,
          0.13587095946639302
        ],
        [
          0.22736921391399617,
          0.7726307860860039
        ],
        [
          0.6703056768558951,
          0.3296943231441048
        ],
        [
          0.36305831265508687,
          0.6369416873449132
        ]
      ],
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.20005061887325892,
        "full_learned": 0.0,
        "plugin_six": 0.22799686003886332,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0010640517619678767,
        0.0065774991699956604,
        0.007690622894257981,
        0.0010640517619678767,
        0.0065774991699956604
      ]
    },
    {
      "environment_seed": 3,
      "N": 128000,
      "seed": 24,
      "truth": {
        "greedy_lo": 2.132345024806143,
        "greedy_hi": 1.9648561929878121,
        "always_0": 2.023166795379823,
        "always_1": 1.9724356694683174,
        "uniform": 2.0511130365454275,
        "soft": 2.0925220981229193,
        "learned_bc": 2.2519169074923804
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.910011236961201,
          "full": -0.02500051447810208
        },
        "greedy_hi": {
          "plugin": 1.6114032191588141,
          "full": -0.16481416222345177
        },
        "always_0": {
          "plugin": 2.0733029662056817,
          "full": -1.100793287701017
        },
        "always_1": {
          "plugin": 1.4527841476593846,
          "full": -0.39950663172572476
        },
        "uniform": {
          "plugin": 1.7550335667986223,
          "full": 0.157555156606653
        },
        "soft": {
          "plugin": 1.8311778771425842,
          "full": 0.13115833439603386
        },
        "learned_bc": {
          "plugin": 2.316617583342638,
          "full": 0.3766982868016635
        }
      },
      "restart_gaps": {
        "greedy_lo": 3.366924794523385e-13,
        "greedy_hi": 7.007727731433988e-13,
        "always_0": 2.8066438062523957e-13,
        "always_1": 2.5880964038549337e-12,
        "uniform": 7.414346914202952e-13,
        "soft": 6.784295347728175e-13,
        "learned_bc": 6.146194664324867e-13
      },
      "bc_policy": [
        [
          0.8183298109327698,
          0.18167018906723026
        ],
        [
          0.1472581376885562,
          0.8527418623114438
        ],
        [
          0.8617806663301363,
          0.1382193336698637
        ],
        [
          0.22864006684771254,
          0.7713599331522875
        ],
        [
          0.6778004667444574,
          0.32219953325554257
        ],
        [
          0.36803381340012525,
          0.6319661865998748
        ]
      ],
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.20080387094695284,
        "full_learned": 0.0,
        "plugin_six": 0.22875011211255725,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0011224068006351633,
        0.00663622372396541,
        0.007581659588353616,
        0.0011224068006351633,
        0.00663622372396541
      ]
    },
    {
      "environment_seed": 3,
      "N": 128000,
      "seed": 25,
      "truth": {
        "greedy_lo": 2.132345024806143,
        "greedy_hi": 1.9648561929878121,
        "always_0": 2.023166795379823,
        "always_1": 1.9724356694683174,
        "uniform": 2.0511130365454275,
        "soft": 2.0925220981229193,
        "learned_bc": 2.2527326382663246
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9019788185279927,
          "full": -0.05494662109432049
        },
        "greedy_hi": {
          "plugin": 1.55826655579499,
          "full": -0.3731642597339547
        },
        "always_0": {
          "plugin": 2.0842482480254265,
          "full": -0.8089389385411978
        },
        "always_1": {
          "plugin": 1.4062514564509396,
          "full": -0.7377501705597695
        },
        "uniform": {
          "plugin": 1.721532905403074,
          "full": 0.05885685452593361
        },
        "soft": {
          "plugin": 1.8095719368191092,
          "full": 0.0680884979042643
        },
        "learned_bc": {
          "plugin": 2.2700702655049314,
          "full": 0.1658075972462551
        }
      },
      "restart_gaps": {
        "greedy_lo": 7.668171653207878e-14,
        "greedy_hi": 3.8058445284150366e-13,
        "always_0": 4.310996004619483e-13,
        "always_1": 9.3913765653042e-13,
        "uniform": 2.141550825562888e-13,
        "soft": 5.553196791296955e-13,
        "learned_bc": 2.407796184655808e-13
      },
      "bc_policy": [
        [
          0.8200239398084815,
          0.17997606019151846
        ],
        [
          0.14679015478305,
          0.85320984521695
        ],
        [
          0.8633282655517547,
          0.1366717344482453
        ],
        [
          0.2279359932327647,
          0.7720640067672353
        ],
        [
          0.6789928057553957,
          0.32100719424460433
        ],
        [
          0.37619198982835345,
          0.6238080101716466
        ]
      ],
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.1602105401434053,
        "full_learned": 0.0,
        "plugin_six": 0.2295658428865015,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.001353948552458489,
        0.006646827265762927,
        0.007796143701495674,
        0.001353948552458489,
        0.006646827265762927
      ]
    },
    {
      "environment_seed": 3,
      "N": 128000,
      "seed": 26,
      "truth": {
        "greedy_lo": 2.132345024806143,
        "greedy_hi": 1.9648561929878121,
        "always_0": 2.023166795379823,
        "always_1": 1.9724356694683174,
        "uniform": 2.0511130365454275,
        "soft": 2.0925220981229193,
        "learned_bc": 2.2512912031334418
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.8881626183439328,
          "full": 0.06312755322418205
        },
        "greedy_hi": {
          "plugin": 1.5608249687466984,
          "full": -0.18600705309108068
        },
        "always_0": {
          "plugin": 2.024125110702111,
          "full": -0.5914487671123514
        },
        "always_1": {
          "plugin": 1.4276635742529158,
          "full": -0.5268654161621767
        },
        "uniform": {
          "plugin": 1.7156269478759119,
          "full": 0.18109809224761741
        },
        "soft": {
          "plugin": 1.79956074696393,
          "full": 0.18194125928422455
        },
        "learned_bc": {
          "plugin": 2.2626095576399288,
          "full": 0.37008586693236156
        }
      },
      "restart_gaps": {
        "greedy_lo": 3.25434124093249e-14,
        "greedy_hi": 2.643718577388654e-13,
        "always_0": 7.127631818093505e-13,
        "always_1": 7.835954107804355e-13,
        "uniform": 8.548717289613705e-14,
        "soft": 2.7977620220553945e-14,
        "learned_bc": 6.831202270518588e-13
      },
      "bc_policy": [
        [
          0.8143747893495112,
          0.1856252106504887
        ],
        [
          0.1469403387330137,
          0.8530596612669863
        ],
        [
          0.8659640460817825,
          0.1340359539182175
        ],
        [
          0.2305418376573694,
          0.7694581623426305
        ],
        [
          0.6621621621621622,
          0.33783783783783783
        ],
        [
          0.3622635247261865,
          0.6377364752738135
        ]
      ],
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.15876910501052244,
        "full_learned": 0.0,
        "plugin_six": 0.22812440775361864,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0013965623375527315,
        0.006738361190724201,
        0.007370805334331161,
        0.0013965623375527315,
        0.006738361190724201
      ]
    },
    {
      "environment_seed": 3,
      "N": 128000,
      "seed": 27,
      "truth": {
        "greedy_lo": 2.132345024806143,
        "greedy_hi": 1.9648561929878121,
        "always_0": 2.023166795379823,
        "always_1": 1.9724356694683174,
        "uniform": 2.0511130365454275,
        "soft": 2.0925220981229193,
        "learned_bc": 2.253035476363419
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.91095418862221,
          "full": 0.02427270060505602
        },
        "greedy_hi": {
          "plugin": 1.6296818723680004,
          "full": -0.3074035979146756
        },
        "always_0": {
          "plugin": 2.059736775894683,
          "full": -0.8421937325905967
        },
        "always_1": {
          "plugin": 1.4868863374419363,
          "full": -0.5856983545574074
        },
        "uniform": {
          "plugin": 1.7616649458226123,
          "full": 0.10453002646012587
        },
        "soft": {
          "plugin": 1.8340407869682203,
          "full": 0.12124134768479426
        },
        "learned_bc": {
          "plugin": 2.3394126106095774,
          "full": 0.310351972631093
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.270029220679092e-12,
        "greedy_hi": 3.867461906281733e-13,
        "always_0": 2.7555735471196385e-13,
        "always_1": 8.677503160470224e-13,
        "uniform": 6.083605841311623e-13,
        "soft": 4.5161097084189805e-13,
        "learned_bc": 4.585221091701897e-13
      },
      "bc_policy": [
        [
          0.8192472198460222,
          0.18075278015397775
        ],
        [
          0.1450378433540267,
          0.8549621566459733
        ],
        [
          0.865565446339017,
          0.13443455366098295
        ],
        [
          0.23171840044742728,
          0.7682815995525727
        ],
        [
          0.6867380315194767,
          0.31326196848052335
        ],
        [
          0.35385826771653545,
          0.6461417322834646
        ]
      ],
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.16051337824049972,
        "full_learned": 0.0,
        "plugin_six": 0.22986868098359592,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0012741487132811673,
        0.006673473238737951,
        0.007992688474087378,
        0.0012741487132811673,
        0.006673473238737951
      ]
    },
    {
      "environment_seed": 3,
      "N": 128000,
      "seed": 28,
      "truth": {
        "greedy_lo": 2.132345024806143,
        "greedy_hi": 1.9648561929878121,
        "always_0": 2.023166795379823,
        "always_1": 1.9724356694683174,
        "uniform": 2.0511130365454275,
        "soft": 2.0925220981229193,
        "learned_bc": 2.252722019037705
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.897854275176456,
          "full": -0.3537749775097484
        },
        "greedy_hi": {
          "plugin": 1.630888779267658,
          "full": -0.37281773924188194
        },
        "always_0": {
          "plugin": 2.0313496269556848,
          "full": -1.361874382385366
        },
        "always_1": {
          "plugin": 1.4902562547687492,
          "full": -0.7319069634733205
        },
        "uniform": {
          "plugin": 1.7613105466930337,
          "full": -0.07876477989299127
        },
        "soft": {
          "plugin": 1.828989702563341,
          "full": -0.14220951020054212
        },
        "learned_bc": {
          "plugin": 2.313929445377073,
          "full": -0.0012889291945461592
        }
      },
      "restart_gaps": {
        "greedy_lo": 5.887512699587205e-13,
        "greedy_hi": 2.0246027077064355e-12,
        "always_0": 8.113509863960644e-13,
        "always_1": 9.65005853004186e-13,
        "uniform": 5.464795282961177e-13,
        "soft": 7.243372568410678e-13,
        "learned_bc": 3.8058640440541414e-13
      },
      "bc_policy": [
        [
          0.8207086480040884,
          0.17929135199591165
        ],
        [
          0.14231581912945485,
          0.8576841808705451
        ],
        [
          0.8635959621611327,
          0.13640403783886737
        ],
        [
          0.23015817469204927,
          0.7698418253079508
        ],
        [
          0.6623396001193673,
          0.3376603998806326
        ],
        [
          0.369935691318328,
          0.6300643086816721
        ]
      ],
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.20160898249227754,
        "full_learned": 0.0,
        "plugin_six": 0.22955522365788195,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0010201089538043953,
        0.00674562815470647,
        0.008252410750030697,
        0.0010201089538043953,
        0.00674562815470647
      ]
    },
    {
      "environment_seed": 3,
      "N": 128000,
      "seed": 29,
      "truth": {
        "greedy_lo": 2.132345024806143,
        "greedy_hi": 1.9648561929878121,
        "always_0": 2.023166795379823,
        "always_1": 1.9724356694683174,
        "uniform": 2.0511130365454275,
        "soft": 2.0925220981229193,
        "learned_bc": 2.2515670982351033
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9542032803997182,
          "full": -2.3482824278582815
        },
        "greedy_hi": {
          "plugin": 1.6555582005753848,
          "full": -2.581749801569903
        },
        "always_0": {
          "plugin": 2.1017087439866153,
          "full": -4.82521704364967
        },
        "always_1": {
          "plugin": 1.503430323163956,
          "full": -4.212367031740103
        },
        "uniform": {
          "plugin": 1.803161555657661,
          "full": -1.6321055344744813
        },
        "soft": {
          "plugin": 1.878168110579678,
          "full": -1.779336535765881
        },
        "learned_bc": {
          "plugin": 2.3439240415419778,
          "full": -2.1368247517568526
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.597202528902386e-05,
        "greedy_hi": 7.2881769384025574e-06,
        "always_0": 1.370740436712481e-07,
        "always_1": 3.641070112081479e-08,
        "uniform": 6.499155045247562e-07,
        "soft": 2.821844713674082e-06,
        "learned_bc": 2.4587664317898827e-06
      },
      "bc_policy": [
        [
          0.8167000859352621,
          0.1832999140647379
        ],
        [
          0.14295169694409238,
          0.8570483030559076
        ],
        [
          0.8637704392433472,
          0.13622956075665277
        ],
        [
          0.23542710072342793,
          0.764572899276572
        ],
        [
          0.6752173913043479,
          0.3247826086956522
        ],
        [
          0.36108527131782947,
          0.6389147286821706
        ]
      ],
      "picks": {
        "full_six": "uniform",
        "full_learned": "uniform",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.20045406168967572,
        "full_learned": 0.20045406168967572,
        "plugin_six": 0.22840030285528012,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0012471611404329859,
        0.00011733547960901853,
        0.007344931408887603,
        0.0012471611404329859,
        0.00011733547960901853
      ]
    },
    {
      "environment_seed": 4,
      "N": 8000,
      "seed": 20,
      "truth": {
        "greedy_lo": 2.3576786364968942,
        "greedy_hi": 2.108832058984785,
        "always_0": 2.524933450859787,
        "always_1": 1.9374023258193542,
        "uniform": 2.216099444588961,
        "soft": 2.2819101468411724,
        "learned_bc": 2.357408892482467
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.8252080824609527,
          "full": 0.6539120643470675
        },
        "greedy_hi": {
          "plugin": 1.3486502546932804,
          "full": 0.3669709133777144
        },
        "always_0": {
          "plugin": 1.7154506227224704,
          "full": 0.4896892927220825
        },
        "always_1": {
          "plugin": 1.5102265028230415,
          "full": 0.04465328421622927
        },
        "uniform": {
          "plugin": 1.5480531610926385,
          "full": 0.6240262627201315
        },
        "soft": {
          "plugin": 1.6757495177796695,
          "full": 0.6689393624223609
        },
        "learned_bc": {
          "plugin": 2.528850390198842,
          "full": 1.1733696728001837
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.4432899320127035e-14,
        "greedy_hi": 1.4882539645100223e-13,
        "always_0": 7.531752999057062e-13,
        "always_1": 6.36435348866371e-13,
        "uniform": 1.6209256159527285e-14,
        "soft": 8.326672684688674e-15,
        "learned_bc": 4.440892098500626e-16
      },
      "bc_policy": [
        [
          0.8316255239869585,
          0.16837447601304145
        ],
        [
          0.11398728428701181,
          0.8860127157129882
        ],
        [
          0.9031954887218046,
          0.09680451127819549
        ],
        [
          0.29358196010407633,
          0.7064180398959237
        ],
        [
          0.7984615384615384,
          0.20153846153846153
        ],
        [
          0.17672413793103448,
          0.8232758620689655
        ]
      ],
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.24302330401861472,
        "full_learned": 0.16752455837732017,
        "plugin_six": 0.1672548143628929,
        "plugin_learned": 0.16752455837732017,
        "bc_only": 0.16752455837732017
      },
      "signal_estimates": [
        0.0010178223716013717,
        0.010832340547938302,
        0.050433320150669106,
        0.0010178223716013717,
        0.010832340547938302
      ]
    },
    {
      "environment_seed": 4,
      "N": 8000,
      "seed": 21,
      "truth": {
        "greedy_lo": 2.3576786364968942,
        "greedy_hi": 2.108832058984785,
        "always_0": 2.524933450859787,
        "always_1": 1.9374023258193542,
        "uniform": 2.216099444588961,
        "soft": 2.2819101468411724,
        "learned_bc": 2.3706588602655154
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.8924338461411165,
          "full": 0.811190745845286
        },
        "greedy_hi": {
          "plugin": 1.3753113920675992,
          "full": 0.2770057944739991
        },
        "always_0": {
          "plugin": 1.7418097050581485,
          "full": 0.6285870139798513
        },
        "always_1": {
          "plugin": 1.5435575355021545,
          "full": -0.021112970752078936
        },
        "uniform": {
          "plugin": 1.6177889912737942,
          "full": 0.6953176859699696
        },
        "soft": {
          "plugin": 1.7512046471673084,
          "full": 0.7884043798775705
        },
        "learned_bc": {
          "plugin": 2.2883865511458694,
          "full": 1.0756495019786845
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.653433028854124e-13,
        "greedy_hi": 6.674660824046441e-13,
        "always_0": 4.707345624410664e-13,
        "always_1": 1.5744350267965501e-12,
        "uniform": 2.9531932455029164e-14,
        "soft": 1.113553693699032e-13,
        "learned_bc": 1.4033219031261979e-13
      },
      "bc_policy": [
        [
          0.8480556889102256,
          0.15194431108977435
        ],
        [
          0.11028770706190061,
          0.8897122929380994
        ],
        [
          0.9144736842105263,
          0.08552631578947369
        ],
        [
          0.3312603648424544,
          0.6687396351575456
        ],
        [
          0.8180272108843537,
          0.18197278911564627
        ],
        [
          0.21075581395348839,
          0.7892441860465116
        ]
      ],
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.1672548143628929,
        "full_learned": 0.15427459059427173,
        "plugin_six": 0.1672548143628929,
        "plugin_learned": 0.15427459059427173,
        "bc_only": 0.15427459059427173
      },
      "signal_estimates": [
        0.0010801858978359612,
        0.010547625002682385,
        0.05607289942512536,
        0.0010801858978359612,
        0.010547625002682385
      ]
    },
    {
      "environment_seed": 4,
      "N": 8000,
      "seed": 22,
      "truth": {
        "greedy_lo": 2.3576786364968942,
        "greedy_hi": 2.108832058984785,
        "always_0": 2.524933450859787,
        "always_1": 1.9374023258193542,
        "uniform": 2.216099444588961,
        "soft": 2.2819101468411724,
        "learned_bc": 2.363738445774696
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9717736915963908,
          "full": 1.0245274703797034
        },
        "greedy_hi": {
          "plugin": 1.4343420786112542,
          "full": 0.5819972770141236
        },
        "always_0": {
          "plugin": 1.7657861033723683,
          "full": 0.8397215029574734
        },
        "always_1": {
          "plugin": 1.5799983201859331,
          "full": 0.34686877172777697
        },
        "uniform": {
          "plugin": 1.670283603289147,
          "full": 0.8958823554722022
        },
        "soft": {
          "plugin": 1.8125375519151592,
          "full": 0.9838011577339211
        },
        "learned_bc": {
          "plugin": 2.5845460914020384,
          "full": 1.531836518913567
        }
      },
      "restart_gaps": {
        "greedy_lo": 5.728750807065808e-14,
        "greedy_hi": 2.141620214501927e-13,
        "always_0": 4.924949337237194e-13,
        "always_1": 3.0283553442700395e-12,
        "uniform": 4.440892098500626e-14,
        "soft": 2.0539125955565396e-14,
        "learned_bc": 1.3522516439934407e-13
      },
      "bc_policy": [
        [
          0.8393939393939394,
          0.1606060606060606
        ],
        [
          0.10161145926589078,
          0.8983885407341092
        ],
        [
          0.9322183098591549,
          0.06778169014084508
        ],
        [
          0.31590509666080846,
          0.6840949033391915
        ],
        [
          0.7733118971061094,
          0.2266881028938907
        ],
        [
          0.21559633027522937,
          0.7844036697247706
        ]
      ],
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.1672548143628929,
        "full_learned": 0.16119500508509121,
        "plugin_six": 0.1672548143628929,
        "plugin_learned": 0.16119500508509121,
        "bc_only": 0.16119500508509121
      },
      "signal_estimates": [
        0.0016301060739785434,
        0.010148314576153969,
        0.04543609637805303,
        0.0016301060739785434,
        0.010148314576153969
      ]
    },
    {
      "environment_seed": 4,
      "N": 8000,
      "seed": 23,
      "truth": {
        "greedy_lo": 2.3576786364968942,
        "greedy_hi": 2.108832058984785,
        "always_0": 2.524933450859787,
        "always_1": 1.9374023258193542,
        "uniform": 2.216099444588961,
        "soft": 2.2819101468411724,
        "learned_bc": 2.3581745778287146
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.7036729596002462,
          "full": 0.0027004394594515348
        },
        "greedy_hi": {
          "plugin": 1.2649329734636159,
          "full": -0.4284203637218738
        },
        "always_0": {
          "plugin": 1.7016125035087926,
          "full": -0.477261063583052
        },
        "always_1": {
          "plugin": 1.4133747269280938,
          "full": -2.218663661729961
        },
        "uniform": {
          "plugin": 1.473653571446939,
          "full": 0.10631629417481138
        },
        "soft": {
          "plugin": 1.5846360746136587,
          "full": 0.13841532251960179
        },
        "learned_bc": {
          "plugin": 2.2297797572145512,
          "full": 0.32927997578811413
        }
      },
      "restart_gaps": {
        "greedy_lo": 4.504662940057677e-06,
        "greedy_hi": 1.1580714165404515e-10,
        "always_0": 2.8766034054772405e-08,
        "always_1": 2.2672654864663855e-09,
        "uniform": 4.411053089459216e-08,
        "soft": 0.00012387405626135273,
        "learned_bc": 1.0745808687318004e-08
      },
      "bc_policy": [
        [
          0.8265539305301646,
          0.17344606946983546
        ],
        [
          0.11399647887323944,
          0.8860035211267606
        ],
        [
          0.9108818011257036,
          0.08911819887429644
        ],
        [
          0.3467314487632509,
          0.6532685512367491
        ],
        [
          0.7717770034843205,
          0.22822299651567945
        ],
        [
          0.17424242424242425,
          0.8257575757575758
        ]
      ],
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.24302330401861472,
        "full_learned": 0.1667588730310725,
        "plugin_six": 0.1672548143628929,
        "plugin_learned": 0.1667588730310725,
        "bc_only": 0.1667588730310725
      },
      "signal_estimates": [
        0.0009712185225020233,
        0.0002251380145696043,
        0.015063399972028142,
        0.0009712185225020233,
        0.0002251380145696043
      ]
    },
    {
      "environment_seed": 4,
      "N": 8000,
      "seed": 24,
      "truth": {
        "greedy_lo": 2.3576786364968942,
        "greedy_hi": 2.108832058984785,
        "always_0": 2.524933450859787,
        "always_1": 1.9374023258193542,
        "uniform": 2.216099444588961,
        "soft": 2.2819101468411724,
        "learned_bc": 2.357576669120919
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.8274251160631034,
          "full": 0.7590713730142739
        },
        "greedy_hi": {
          "plugin": 1.4501896697502474,
          "full": 0.440751632989427
        },
        "always_0": {
          "plugin": 1.7874126008406637,
          "full": 0.8150470690463305
        },
        "always_1": {
          "plugin": 1.6434434736172963,
          "full": -0.0008531764788150473
        },
        "uniform": {
          "plugin": 1.6263006584559176,
          "full": 0.7215101319477256
        },
        "soft": {
          "plugin": 1.7241047364133133,
          "full": 0.7705248795934194
        },
        "learned_bc": {
          "plugin": 2.246458489887121,
          "full": 1.0757478002681589
        }
      },
      "restart_gaps": {
        "greedy_lo": 6.983302824892235e-14,
        "greedy_hi": 7.429612480791548e-13,
        "always_0": 9.917622278976523e-13,
        "always_1": 6.52811138479592e-13,
        "uniform": 2.1360690993788012e-13,
        "soft": 3.497202527569243e-13,
        "learned_bc": 3.808064974464287e-13
      },
      "bc_policy": [
        [
          0.8286463298379408,
          0.1713536701620591
        ],
        [
          0.11819803746654772,
          0.8818019625334522
        ],
        [
          0.9351211072664359,
          0.06487889273356401
        ],
        [
          0.3165807560137457,
          0.6834192439862543
        ],
        [
          0.7584459459459459,
          0.24155405405405406
        ],
        [
          0.16475644699140402,
          0.835243553008596
        ]
      ],
      "picks": {
        "full_six": "always_0",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.0,
        "full_learned": 0.16735678173886814,
        "plugin_six": 0.1672548143628929,
        "plugin_learned": 0.16735678173886814,
        "bc_only": 0.16735678173886814
      },
      "signal_estimates": [
        0.0009275443520324148,
        0.010710584577242367,
        0.054086200533686055,
        0.0009275443520324148,
        0.010710584577242367
      ]
    },
    {
      "environment_seed": 4,
      "N": 8000,
      "seed": 25,
      "truth": {
        "greedy_lo": 2.3576786364968942,
        "greedy_hi": 2.108832058984785,
        "always_0": 2.524933450859787,
        "always_1": 1.9374023258193542,
        "uniform": 2.216099444588961,
        "soft": 2.2819101468411724,
        "learned_bc": 2.3581769813678712
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.8804211712234598,
          "full": 0.7202556354712626
        },
        "greedy_hi": {
          "plugin": 1.457599724096346,
          "full": 0.43662640030468675
        },
        "always_0": {
          "plugin": 1.7791600022578278,
          "full": 0.6413015985845218
        },
        "always_1": {
          "plugin": 1.592375328993015,
          "full": 0.08272229976273773
        },
        "uniform": {
          "plugin": 1.6397380059774034,
          "full": 0.7049811849974992
        },
        "soft": {
          "plugin": 1.7532479220048056,
          "full": 0.7469811640818323
        },
        "learned_bc": {
          "plugin": 2.4553819186981705,
          "full": 1.1672771215655675
        }
      },
      "restart_gaps": {
        "greedy_lo": 5.527800439608654e-13,
        "greedy_hi": 2.10997885830011e-12,
        "always_0": 2.3294699502685035e-12,
        "always_1": 1.273842142879289e-12,
        "uniform": 2.311484337269576e-13,
        "soft": 5.530020885657905e-13,
        "learned_bc": 4.847233725513433e-13
      },
      "bc_policy": [
        [
          0.8263009845288326,
          0.17369901547116737
        ],
        [
          0.09560143626570916,
          0.9043985637342908
        ],
        [
          0.9243772241992882,
          0.07562277580071175
        ],
        [
          0.3220858895705521,
          0.6779141104294478
        ],
        [
          0.7814685314685315,
          0.21853146853146854
        ],
        [
          0.23108108108108108,
          0.768918918918919
        ]
      ],
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.24302330401861472,
        "full_learned": 0.16675646949191592,
        "plugin_six": 0.1672548143628929,
        "plugin_learned": 0.16675646949191592,
        "bc_only": 0.16675646949191592
      },
      "signal_estimates": [
        0.000978626708642156,
        0.010942714516201553,
        0.017484989875880635,
        0.000978626708642156,
        0.010942714516201553
      ]
    },
    {
      "environment_seed": 4,
      "N": 8000,
      "seed": 26,
      "truth": {
        "greedy_lo": 2.3576786364968942,
        "greedy_hi": 2.108832058984785,
        "always_0": 2.524933450859787,
        "always_1": 1.9374023258193542,
        "uniform": 2.216099444588961,
        "soft": 2.2819101468411724,
        "learned_bc": 2.3691254317362436
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9975381398587597,
          "full": 0.9599177828741302
        },
        "greedy_hi": {
          "plugin": 1.384971206997201,
          "full": 0.4967605683615671
        },
        "always_0": {
          "plugin": 1.787660586408797,
          "full": 0.8732735564785898
        },
        "always_1": {
          "plugin": 1.5030034646502932,
          "full": 0.07557732588540578
        },
        "uniform": {
          "plugin": 1.6670572859391217,
          "full": 0.8415776886164963
        },
        "soft": {
          "plugin": 1.8263255607690427,
          "full": 0.9310382888100388
        },
        "learned_bc": {
          "plugin": 2.511363613675725,
          "full": 1.3685025186889748
        }
      },
      "restart_gaps": {
        "greedy_lo": 3.618216837253385e-13,
        "greedy_hi": 8.52817816365814e-13,
        "always_0": 3.73845399082029e-12,
        "always_1": 1.1194101201539297e-12,
        "uniform": 4.2099657093785936e-13,
        "soft": 6.228351168147128e-13,
        "learned_bc": 8.504308368628699e-14
      },
      "bc_policy": [
        [
          0.8422661024917725,
          0.15773389750822756
        ],
        [
          0.1235906331309627,
          0.8764093668690373
        ],
        [
          0.9317375886524822,
          0.06826241134751773
        ],
        [
          0.31873373807458805,
          0.681266261925412
        ],
        [
          0.8346007604562737,
          0.16539923954372623
        ],
        [
          0.1893063583815029,
          0.8106936416184971
        ]
      ],
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.1672548143628929,
        "full_learned": 0.15580801912354358,
        "plugin_six": 0.1672548143628929,
        "plugin_learned": 0.15580801912354358,
        "bc_only": 0.15580801912354358
      },
      "signal_estimates": [
        0.0014253041876248398,
        0.010012219228905841,
        0.015464287229527654,
        0.0014253041876248398,
        0.010012219228905841
      ]
    },
    {
      "environment_seed": 4,
      "N": 8000,
      "seed": 27,
      "truth": {
        "greedy_lo": 2.3576786364968942,
        "greedy_hi": 2.108832058984785,
        "always_0": 2.524933450859787,
        "always_1": 1.9374023258193542,
        "uniform": 2.216099444588961,
        "soft": 2.2819101468411724,
        "learned_bc": 2.3646901620688503
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.7325888655424209,
          "full": 0.8854210628092735
        },
        "greedy_hi": {
          "plugin": 1.2411699003375634,
          "full": 0.42346119427219364
        },
        "always_0": {
          "plugin": 1.6503116895022312,
          "full": 0.7160830479879349
        },
        "always_1": {
          "plugin": 1.3300126989689776,
          "full": 0.07171114351287956
        },
        "uniform": {
          "plugin": 1.4603358475935435,
          "full": 0.7423939021714997
        },
        "soft": {
          "plugin": 1.5892226830491263,
          "full": 0.8352620474467762
        },
        "learned_bc": {
          "plugin": 2.392800002869199,
          "full": 1.3584905879601679
        }
      },
      "restart_gaps": {
        "greedy_lo": 8.140155216551648e-13,
        "greedy_hi": 1.2607692667643278e-12,
        "always_0": 5.629940957874169e-13,
        "always_1": 6.194350588017983e-13,
        "uniform": 1.5187850976872141e-13,
        "soft": 2.0861090632706691e-13,
        "learned_bc": 1.5920598173124745e-13
      },
      "bc_policy": [
        [
          0.839823829392675,
          0.16017617060732497
        ],
        [
          0.1154521510096576,
          0.8845478489903424
        ],
        [
          0.9284351145038168,
          0.0715648854961832
        ],
        [
          0.32553191489361705,
          0.674468085106383
        ],
        [
          0.788659793814433,
          0.211340206185567
        ],
        [
          0.1546875,
          0.8453125
        ]
      ],
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.1672548143628929,
        "full_learned": 0.16024328879093686,
        "plugin_six": 0.1672548143628929,
        "plugin_learned": 0.16024328879093686,
        "bc_only": 0.16024328879093686
      },
      "signal_estimates": [
        0.0014141706887365784,
        0.011703673481782854,
        0.019072806738514168,
        0.0014141706887365784,
        0.011703673481782854
      ]
    },
    {
      "environment_seed": 4,
      "N": 8000,
      "seed": 28,
      "truth": {
        "greedy_lo": 2.3576786364968942,
        "greedy_hi": 2.108832058984785,
        "always_0": 2.524933450859787,
        "always_1": 1.9374023258193542,
        "uniform": 2.216099444588961,
        "soft": 2.2819101468411724,
        "learned_bc": 2.3649003067753993
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.7587072515768936,
          "full": 0.9298256048475291
        },
        "greedy_hi": {
          "plugin": 1.419042150203357,
          "full": 0.6027562185709499
        },
        "always_0": {
          "plugin": 1.6974121939527353,
          "full": 0.8470831296548967
        },
        "always_1": {
          "plugin": 1.5264528786380953,
          "full": 0.3275320287130863
        },
        "uniform": {
          "plugin": 1.5739939164268306,
          "full": 0.8700966282899065
        },
        "soft": {
          "plugin": 1.662011878565481,
          "full": 0.9250096223923752
        },
        "learned_bc": {
          "plugin": 2.4908251553162697,
          "full": 1.5038829973750631
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.220446049250313e-15,
        "greedy_hi": 4.218847493575595e-15,
        "always_0": 7.963629755636248e-13,
        "always_1": 1.0508260928077107e-13,
        "uniform": 2.90878432451791e-14,
        "soft": 3.452793606584237e-14,
        "learned_bc": 1.1324274851176597e-14
      },
      "bc_policy": [
        [
          0.8352376599634369,
          0.16476234003656307
        ],
        [
          0.1061525129982669,
          0.8938474870017331
        ],
        [
          0.9207650273224044,
          0.07923497267759563
        ],
        [
          0.3314108251996451,
          0.668589174800355
        ],
        [
          0.8140794223826715,
          0.18592057761732853
        ],
        [
          0.2202572347266881,
          0.7797427652733119
        ]
      ],
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.1672548143628929,
        "full_learned": 0.16003314408438785,
        "plugin_six": 0.1672548143628929,
        "plugin_learned": 0.16003314408438785,
        "bc_only": 0.16003314408438785
      },
      "signal_estimates": [
        0.001773912231923306,
        0.0325336615441894,
        0.017122018015982652,
        0.001773912231923306,
        0.0325336615441894
      ]
    },
    {
      "environment_seed": 4,
      "N": 8000,
      "seed": 29,
      "truth": {
        "greedy_lo": 2.3576786364968942,
        "greedy_hi": 2.108832058984785,
        "always_0": 2.524933450859787,
        "always_1": 1.9374023258193542,
        "uniform": 2.216099444588961,
        "soft": 2.2819101468411724,
        "learned_bc": 2.3625870018186648
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.6842004091478842,
          "full": 0.4450373059127086
        },
        "greedy_hi": {
          "plugin": 1.2777505173927652,
          "full": 0.05165942061367634
        },
        "always_0": {
          "plugin": 1.828631860271338,
          "full": 0.4718384418502146
        },
        "always_1": {
          "plugin": 1.336990206945927,
          "full": -0.4378479004445852
        },
        "uniform": {
          "plugin": 1.4432241946959514,
          "full": 0.3818435777286584
        },
        "soft": {
          "plugin": 1.5531183479711759,
          "full": 0.4444947189931881
        },
        "learned_bc": {
          "plugin": 2.20221931958346,
          "full": 0.7334859834801705
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.5198953207118393e-13,
        "greedy_hi": 3.798766856633051e-13,
        "always_0": 5.44508882427408e-13,
        "always_1": 4.4125814113726847e-13,
        "uniform": 1.2301271112846734e-13,
        "soft": 1.3739009929736312e-13,
        "learned_bc": 2.142730437526552e-14
      },
      "bc_policy": [
        [
          0.8394009216589862,
          0.16059907834101383
        ],
        [
          0.09416445623342175,
          0.9058355437665783
        ],
        [
          0.9244402985074627,
          0.07555970149253731
        ],
        [
          0.31939655172413794,
          0.680603448275862
        ],
        [
          0.7661290322580645,
          0.23387096774193547
        ],
        [
          0.19899665551839466,
          0.8010033444816054
        ]
      ],
      "picks": {
        "full_six": "always_0",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.0,
        "full_learned": 0.1623464490411224,
        "plugin_six": 0.0,
        "plugin_learned": 0.1623464490411224,
        "bc_only": 0.1623464490411224
      },
      "signal_estimates": [
        0.0008100147161188305,
        0.011904967592512819,
        0.014693243191671326,
        0.0008100147161188305,
        0.011904967592512819
      ]
    },
    {
      "environment_seed": 4,
      "N": 128000,
      "seed": 20,
      "truth": {
        "greedy_lo": 2.3576786364968942,
        "greedy_hi": 2.108832058984785,
        "always_0": 2.524933450859787,
        "always_1": 1.9374023258193542,
        "uniform": 2.216099444588961,
        "soft": 2.2819101468411724,
        "learned_bc": 2.3615307216193706
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.8696996900899667,
          "full": -0.2088685232064882
        },
        "greedy_hi": {
          "plugin": 1.4323932842280598,
          "full": -0.6172158791693364
        },
        "always_0": {
          "plugin": 1.819148540856333,
          "full": -0.3292262104716553
        },
        "always_1": {
          "plugin": 1.5348628432640152,
          "full": -1.4351661897641406
        },
        "uniform": {
          "plugin": 1.6267385832516017,
          "full": -0.15568333071693527
        },
        "soft": {
          "plugin": 1.7416919389405419,
          "full": -0.1205702577708155
        },
        "learned_bc": {
          "plugin": 2.273636668637128,
          "full": 0.01944813811355223
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.1728396032140154e-12,
        "greedy_hi": 1.329492071988625e-12,
        "always_0": 4.731020020187771e-10,
        "always_1": 1.3389289676979388e-13,
        "uniform": 4.4853010194856324e-13,
        "soft": 1.2624207235134577e-12,
        "learned_bc": 3.299756301533563e-13
      },
      "bc_policy": [
        [
          0.8325657603400939,
          0.16743423965990611
        ],
        [
          0.11624142661179698,
          0.8837585733882031
        ],
        [
          0.9228787358296118,
          0.07712126417038818
        ],
        [
          0.3193501454898157,
          0.6806498545101843
        ],
        [
          0.7931498344370861,
          0.2068501655629139
        ],
        [
          0.2064066852367688,
          0.7935933147632313
        ]
      ],
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.24302330401861472,
        "full_learned": 0.16340272924041654,
        "plugin_six": 0.1672548143628929,
        "plugin_learned": 0.16340272924041654,
        "bc_only": 0.16340272924041654
      },
      "signal_estimates": [
        0.0010310354453353877,
        0.010133887191341322,
        0.01256744377778888,
        0.0010310354453353877,
        0.010133887191341322
      ]
    },
    {
      "environment_seed": 4,
      "N": 128000,
      "seed": 21,
      "truth": {
        "greedy_lo": 2.3576786364968942,
        "greedy_hi": 2.108832058984785,
        "always_0": 2.524933450859787,
        "always_1": 1.9374023258193542,
        "uniform": 2.216099444588961,
        "soft": 2.2819101468411724,
        "learned_bc": 2.360820514401303
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.8789005587880014,
          "full": -0.30008421528978524
        },
        "greedy_hi": {
          "plugin": 1.4582892707923347,
          "full": -0.6164729740970024
        },
        "always_0": {
          "plugin": 1.8066862440111031,
          "full": -0.6074398762302685
        },
        "always_1": {
          "plugin": 1.5609316218923746,
          "full": -1.2990261177530384
        },
        "uniform": {
          "plugin": 1.6439883348560236,
          "full": -0.1843909537409523
        },
        "soft": {
          "plugin": 1.7546168263467334,
          "full": -0.17417916823227195
        },
        "learned_bc": {
          "plugin": 2.2919220013296746,
          "full": -0.016487526464749668
        }
      },
      "restart_gaps": {
        "greedy_lo": 5.160316618457728e-13,
        "greedy_hi": 3.9401815143946806e-13,
        "always_0": 9.663381206337363e-13,
        "always_1": 3.1818991885756986e-13,
        "uniform": 8.08242361927114e-14,
        "soft": 3.981814877818124e-13,
        "learned_bc": 6.188764778425337e-13
      },
      "bc_policy": [
        [
          0.8334748243559719,
          0.1665251756440281
        ],
        [
          0.11833777481678881,
          0.8816622251832112
        ],
        [
          0.9187963726298434,
          0.08120362737015664
        ],
        [
          0.3188727720387518,
          0.6811272279612481
        ],
        [
          0.7808572017308881,
          0.2191427982691119
        ],
        [
          0.200758276308489,
          0.799241723691511
        ]
      ],
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.24302330401861472,
        "full_learned": 0.16411293645848435,
        "plugin_six": 0.1672548143628929,
        "plugin_learned": 0.16411293645848435,
        "bc_only": 0.16411293645848435
      },
      "signal_estimates": [
        0.0011252803621467947,
        0.010548404758652197,
        0.012838018610287662,
        0.0011252803621467947,
        0.010548404758652197
      ]
    },
    {
      "environment_seed": 4,
      "N": 128000,
      "seed": 22,
      "truth": {
        "greedy_lo": 2.3576786364968942,
        "greedy_hi": 2.108832058984785,
        "always_0": 2.524933450859787,
        "always_1": 1.9374023258193542,
        "uniform": 2.216099444588961,
        "soft": 2.2819101468411724,
        "learned_bc": 2.3601580094079977
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.904997565281627,
          "full": -0.41932444618230913
        },
        "greedy_hi": {
          "plugin": 1.4849729539657173,
          "full": -0.8289747178580157
        },
        "always_0": {
          "plugin": 1.859447757753648,
          "full": -0.627764381369113
        },
        "always_1": {
          "plugin": 1.5788419525132202,
          "full": -1.6803853491700906
        },
        "uniform": {
          "plugin": 1.665910999688543,
          "full": -0.3401167985123429
        },
        "soft": {
          "plugin": 1.7774466201395334,
          "full": -0.3125394937224942
        },
        "learned_bc": {
          "plugin": 2.324172513186223,
          "full": -0.12650363169211157
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.3133717164114387e-12,
        "greedy_hi": 2.5163204853129173e-12,
        "always_0": 8.44213587924969e-13,
        "always_1": 1.7008616737257398e-13,
        "uniform": 8.026357356527569e-13,
        "soft": 2.7624569298723145e-12,
        "learned_bc": 2.5451862839531714e-12
      },
      "bc_policy": [
        [
          0.832066758249788,
          0.1679332417502119
        ],
        [
          0.11080858085808581,
          0.8891914191419142
        ],
        [
          0.9218586843021233,
          0.07814131569787679
        ],
        [
          0.3204646860376537,
          0.6795353139623462
        ],
        [
          0.7797352124706385,
          0.22026478752936152
        ],
        [
          0.19347551057292608,
          0.8065244894270739
        ]
      ],
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.24302330401861472,
        "full_learned": 0.16477544145178946,
        "plugin_six": 0.1672548143628929,
        "plugin_learned": 0.16477544145178946,
        "bc_only": 0.16477544145178946
      },
      "signal_estimates": [
        0.0008730914981671716,
        0.010651701401302931,
        0.012470568716109834,
        0.0008730914981671716,
        0.010651701401302931
      ]
    },
    {
      "environment_seed": 4,
      "N": 128000,
      "seed": 23,
      "truth": {
        "greedy_lo": 2.3576786364968942,
        "greedy_hi": 2.108832058984785,
        "always_0": 2.524933450859787,
        "always_1": 1.9374023258193542,
        "uniform": 2.216099444588961,
        "soft": 2.2819101468411724,
        "learned_bc": 2.3615152933021584
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.8449742590033373,
          "full": -0.4848378216899015
        },
        "greedy_hi": {
          "plugin": 1.4323341210788598,
          "full": -0.9551943200201604
        },
        "always_0": {
          "plugin": 1.7431631318052345,
          "full": -0.6947297420053892
        },
        "always_1": {
          "plugin": 1.5570714765851905,
          "full": -1.9591358613919685
        },
        "uniform": {
          "plugin": 1.60580037738107,
          "full": -0.4247990350254974
        },
        "soft": {
          "plugin": 1.7160374213948788,
          "full": -0.3857154739882396
        },
        "learned_bc": {
          "plugin": 2.2522508200790106,
          "full": -0.29736952661080746
        }
      },
      "restart_gaps": {
        "greedy_lo": 8.854028621385623e-13,
        "greedy_hi": 6.783462680459706e-13,
        "always_0": 1.0090817070818048e-12,
        "always_1": 1.596500709410975e-13,
        "uniform": 2.0095036745715333e-13,
        "soft": 6.687983500341943e-13,
        "learned_bc": 5.351830090205567e-13
      },
      "bc_policy": [
        [
          0.8334991659594393,
          0.1665008340405607
        ],
        [
          0.11670692657715859,
          0.8832930734228415
        ],
        [
          0.9212822899697464,
          0.07871771003025367
        ],
        [
          0.31777238403451996,
          0.6822276159654801
        ],
        [
          0.788093338651775,
          0.21190666134822497
        ],
        [
          0.21190302588406854,
          0.7880969741159315
        ]
      ],
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.24302330401861472,
        "full_learned": 0.16341815755762878,
        "plugin_six": 0.1672548143628929,
        "plugin_learned": 0.16341815755762878,
        "bc_only": 0.16341815755762878
      },
      "signal_estimates": [
        0.0009609099969826834,
        0.010911339287369058,
        0.013035542443450171,
        0.0009609099969826834,
        0.010911339287369058
      ]
    },
    {
      "environment_seed": 4,
      "N": 128000,
      "seed": 24,
      "truth": {
        "greedy_lo": 2.3576786364968942,
        "greedy_hi": 2.108832058984785,
        "always_0": 2.524933450859787,
        "always_1": 1.9374023258193542,
        "uniform": 2.216099444588961,
        "soft": 2.2819101468411724,
        "learned_bc": 2.3622782799483417
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.8606647822676199,
          "full": -0.4197553325974617
        },
        "greedy_hi": {
          "plugin": 1.4533827648044733,
          "full": -0.9001473070655226
        },
        "always_0": {
          "plugin": 1.784436777811632,
          "full": -0.546274713691549
        },
        "always_1": {
          "plugin": 1.5755679173421708,
          "full": -1.8841028048993074
        },
        "uniform": {
          "plugin": 1.6304978900712515,
          "full": -0.37228381925111254
        },
        "soft": {
          "plugin": 1.7383773945291612,
          "full": -0.3294773249410473
        },
        "learned_bc": {
          "plugin": 2.3270880755283985,
          "full": -0.18143426384804284
        }
      },
      "restart_gaps": {
        "greedy_lo": 7.449041383722488e-13,
        "greedy_hi": 1.6142642778049776e-13,
        "always_0": 6.589173651150304e-13,
        "always_1": 5.819789095085071e-13,
        "uniform": 7.187028749910951e-13,
        "soft": 7.499556531342932e-13,
        "learned_bc": 5.308808948001342e-13
      },
      "bc_policy": [
        [
          0.8322522362419288,
          0.1677477637580712
        ],
        [
          0.11866879541951113,
          0.8813312045804889
        ],
        [
          0.9242232451093211,
          0.07577675489067894
        ],
        [
          0.3237196621404897,
          0.6762803378595104
        ],
        [
          0.7997295047856846,
          0.20027049521431545
        ],
        [
          0.20582329317269077,
          0.7941767068273092
        ]
      ],
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.24302330401861472,
        "full_learned": 0.16265517091144543,
        "plugin_six": 0.1672548143628929,
        "plugin_learned": 0.16265517091144543,
        "bc_only": 0.16265517091144543
      },
      "signal_estimates": [
        0.001035300510401299,
        0.010368710205201038,
        0.012578080221701045,
        0.001035300510401299,
        0.010368710205201038
      ]
    },
    {
      "environment_seed": 4,
      "N": 128000,
      "seed": 25,
      "truth": {
        "greedy_lo": 2.3576786364968942,
        "greedy_hi": 2.108832058984785,
        "always_0": 2.524933450859787,
        "always_1": 1.9374023258193542,
        "uniform": 2.216099444588961,
        "soft": 2.2819101468411724,
        "learned_bc": 2.36345339255743
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9202116355543866,
          "full": -6.720459630388392
        },
        "greedy_hi": {
          "plugin": 1.5068893155596061,
          "full": -6.935637773496945
        },
        "always_0": {
          "plugin": 1.8314604748694274,
          "full": -7.3465411586217995
        },
        "always_1": {
          "plugin": 1.639713349195249,
          "full": -15.484042048553015
        },
        "uniform": {
          "plugin": 1.6879338496754897,
          "full": -4.958767919828811
        },
        "soft": {
          "plugin": 1.7972826431231204,
          "full": -5.36681075686463
        },
        "learned_bc": {
          "plugin": 2.4195026967713913,
          "full": -6.948029267569002
        }
      },
      "restart_gaps": {
        "greedy_lo": 0.37529645105210463,
        "greedy_hi": 0.1512117931920205,
        "always_0": 0.3352507038219734,
        "always_1": 1.5353207599072718,
        "uniform": 2.4780177909633494e-13,
        "soft": 1.2221335055073723e-12,
        "learned_bc": 1.1359801987964602e-12
      },
      "bc_policy": [
        [
          0.835203100413777,
          0.16479689958622298
        ],
        [
          0.11370837734170883,
          0.8862916226582912
        ],
        [
          0.9272046109510087,
          0.07279538904899135
        ],
        [
          0.3235214471403813,
          0.6764785528596187
        ],
        [
          0.7945134575569358,
          0.2054865424430642
        ],
        [
          0.2072232645403377,
          0.7927767354596623
        ]
      ],
      "picks": {
        "full_six": "uniform",
        "full_learned": "uniform",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.30883400627082613,
        "full_learned": 0.30883400627082613,
        "plugin_six": 0.1672548143628929,
        "plugin_learned": 0.16148005830235723,
        "bc_only": 0.16148005830235723
      },
      "signal_estimates": [
        0.0009694085593164092,
        4.809002681672369e-05,
        0.013025428158625283,
        0.0009694085593164092,
        4.809002681672369e-05
      ]
    },
    {
      "environment_seed": 4,
      "N": 128000,
      "seed": 26,
      "truth": {
        "greedy_lo": 2.3576786364968942,
        "greedy_hi": 2.108832058984785,
        "always_0": 2.524933450859787,
        "always_1": 1.9374023258193542,
        "uniform": 2.216099444588961,
        "soft": 2.2819101468411724,
        "learned_bc": 2.3629447360917255
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.84299854125529,
          "full": -0.29750928794081355
        },
        "greedy_hi": {
          "plugin": 1.4363133462075326,
          "full": -0.5293471680242715
        },
        "always_0": {
          "plugin": 1.7950105034635893,
          "full": -0.5274614871927135
        },
        "always_1": {
          "plugin": 1.5137777984653318,
          "full": -1.2453653242247475
        },
        "uniform": {
          "plugin": 1.6126342970071008,
          "full": -0.16115409501155678
        },
        "soft": {
          "plugin": 1.7204797624581707,
          "full": -0.1649554418010961
        },
        "learned_bc": {
          "plugin": 2.277537965992355,
          "full": -0.01567530996793921
        }
      },
      "restart_gaps": {
        "greedy_lo": 7.884803920887862e-13,
        "greedy_hi": 1.1375345110309354e-12,
        "always_0": 3.6372016509744753e-12,
        "always_1": 1.1572964808692632e-12,
        "uniform": 1.7752466163756253e-12,
        "soft": 1.2802259252708836e-12,
        "learned_bc": 1.3607344417909673e-12
      },
      "bc_policy": [
        [
          0.8350504932578366,
          0.16494950674216333
        ],
        [
          0.11327585253965622,
          0.8867241474603438
        ],
        [
          0.9248116008221055,
          0.0751883991778945
        ],
        [
          0.32109718378642355,
          0.6789028162135764
        ],
        [
          0.7958817317845829,
          0.20411826821541712
        ],
        [
          0.19825483205104147,
          0.8017451679489586
        ]
      ],
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.30883400627082613,
        "full_learned": 0.16198871476806165,
        "plugin_six": 0.1672548143628929,
        "plugin_learned": 0.16198871476806165,
        "bc_only": 0.16198871476806165
      },
      "signal_estimates": [
        0.0011274130981106581,
        0.010933865181753488,
        0.01259197345024707,
        0.0011274130981106581,
        0.010933865181753488
      ]
    },
    {
      "environment_seed": 4,
      "N": 128000,
      "seed": 27,
      "truth": {
        "greedy_lo": 2.3576786364968942,
        "greedy_hi": 2.108832058984785,
        "always_0": 2.524933450859787,
        "always_1": 1.9374023258193542,
        "uniform": 2.216099444588961,
        "soft": 2.2819101468411724,
        "learned_bc": 2.3617347640425286
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9008880652404072,
          "full": -0.5265000101105147
        },
        "greedy_hi": {
          "plugin": 1.4753013704099076,
          "full": -0.7116042070908801
        },
        "always_0": {
          "plugin": 1.8253432397348544,
          "full": -0.6825240217030618
        },
        "always_1": {
          "plugin": 1.595610292456149,
          "full": -1.5581506633400901
        },
        "uniform": {
          "plugin": 1.6581792203681847,
          "full": -0.33504879533918236
        },
        "soft": {
          "plugin": 1.771164149367049,
          "full": -0.3574353406012162
        },
        "learned_bc": {
          "plugin": 2.377590859262764,
          "full": -0.13530123564440666
        }
      },
      "restart_gaps": {
        "greedy_lo": 7.805978086139476e-13,
        "greedy_hi": 6.57618404176219e-12,
        "always_0": 3.0948577034450864e-12,
        "always_1": 6.086242620995108e-13,
        "uniform": 2.020161815607935e-12,
        "soft": 2.6429969324226477e-12,
        "learned_bc": 2.387923192515018e-12
      },
      "bc_policy": [
        [
          0.8313133993866478,
          0.1686866006133522
        ],
        [
          0.11737543549189847,
          0.8826245645081016
        ],
        [
          0.9210140018066847,
          0.07898599819331527
        ],
        [
          0.3192243197922865,
          0.6807756802077135
        ],
        [
          0.8077165685449958,
          0.1922834314550042
        ],
        [
          0.20709361393323658,
          0.7929063860667634
        ]
      ],
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.30883400627082613,
        "full_learned": 0.16319868681725858,
        "plugin_six": 0.1672548143628929,
        "plugin_learned": 0.16319868681725858,
        "bc_only": 0.16319868681725858
      },
      "signal_estimates": [
        0.0009543855732702532,
        0.010667863202770834,
        0.012612202516605171,
        0.0009543855732702532,
        0.010667863202770834
      ]
    },
    {
      "environment_seed": 4,
      "N": 128000,
      "seed": 28,
      "truth": {
        "greedy_lo": 2.3576786364968942,
        "greedy_hi": 2.108832058984785,
        "always_0": 2.524933450859787,
        "always_1": 1.9374023258193542,
        "uniform": 2.216099444588961,
        "soft": 2.2819101468411724,
        "learned_bc": 2.362271878901507
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.8985121622760686,
          "full": -0.5632828763578988
        },
        "greedy_hi": {
          "plugin": 1.4693802359153345,
          "full": -0.684484121041583
        },
        "always_0": {
          "plugin": 1.8462344082886013,
          "full": -0.6282793382065179
        },
        "always_1": {
          "plugin": 1.5438301398931626,
          "full": -1.5903726357812997
        },
        "uniform": {
          "plugin": 1.6594309907122518,
          "full": -0.32960865212065843
        },
        "soft": {
          "plugin": 1.772407424755891,
          "full": -0.36793180614451293
        },
        "learned_bc": {
          "plugin": 2.3215404127148735,
          "full": -0.2634231226493078
        }
      },
      "restart_gaps": {
        "greedy_lo": 8.993916722488393e-13,
        "greedy_hi": 1.308619879125672e-12,
        "always_0": 1.0860201626883281e-12,
        "always_1": 2.973177259946169e-13,
        "uniform": 6.906142324680786e-13,
        "soft": 1.4145906668261432e-12,
        "learned_bc": 5.627165400312606e-13
      },
      "bc_policy": [
        [
          0.834629212826284,
          0.16537078717371606
        ],
        [
          0.1126101169039836,
          0.8873898830960164
        ],
        [
          0.9237670757119704,
          0.07623292428802964
        ],
        [
          0.3187705758540666,
          0.6812294241459333
        ],
        [
          0.7884574354597824,
          0.21154256454021764
        ],
        [
          0.21403860160233065,
          0.7859613983976693
        ]
      ],
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.30883400627082613,
        "full_learned": 0.16266157195828024,
        "plugin_six": 0.1672548143628929,
        "plugin_learned": 0.16266157195828024,
        "bc_only": 0.16266157195828024
      },
      "signal_estimates": [
        0.0009978686967120499,
        0.010624046380130578,
        0.01313706247065908,
        0.0009978686967120499,
        0.010624046380130578
      ]
    },
    {
      "environment_seed": 4,
      "N": 128000,
      "seed": 29,
      "truth": {
        "greedy_lo": 2.3576786364968942,
        "greedy_hi": 2.108832058984785,
        "always_0": 2.524933450859787,
        "always_1": 1.9374023258193542,
        "uniform": 2.216099444588961,
        "soft": 2.2819101468411724,
        "learned_bc": 2.3599694221831844
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.8913396066240278,
          "full": -0.43509859128711215
        },
        "greedy_hi": {
          "plugin": 1.5051890662257814,
          "full": -0.7134029723319658
        },
        "always_0": {
          "plugin": 1.806114366435837,
          "full": -0.4989913764532931
        },
        "always_1": {
          "plugin": 1.624734292034343,
          "full": -1.7270526396800634
        },
        "uniform": {
          "plugin": 1.672250565514413,
          "full": -0.26836580787530473
        },
        "soft": {
          "plugin": 1.7750422044604233,
          "full": -0.2759344812212034
        },
        "learned_bc": {
          "plugin": 2.3286881333179155,
          "full": -0.13469682085036438
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.2682632721805476e-12,
        "greedy_hi": 8.22675261247241e-13,
        "always_0": 2.555622380384648e-12,
        "always_1": 2.864375403532904e-14,
        "uniform": 1.68454139526375e-12,
        "soft": 4.7839510131098e-13,
        "learned_bc": 1.3556100686429318e-12
      },
      "bc_policy": [
        [
          0.8301510609191722,
          0.16984893908082777
        ],
        [
          0.11179863366558405,
          0.8882013663344159
        ],
        [
          0.9157840202624914,
          0.08421597973750863
        ],
        [
          0.32972841112375995,
          0.67027158887624
        ],
        [
          0.7835296548873735,
          0.21647034511262658
        ],
        [
          0.20215906993910315,
          0.7978409300608968
        ]
      ],
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.30883400627082613,
        "full_learned": 0.16496402867660276,
        "plugin_six": 0.1672548143628929,
        "plugin_learned": 0.16496402867660276,
        "bc_only": 0.16496402867660276
      },
      "signal_estimates": [
        0.0010773572789654882,
        0.010223448941251318,
        0.013205742397516923,
        0.0010773572789654882,
        0.010223448941251318
      ]
    },
    {
      "environment_seed": 5,
      "N": 8000,
      "seed": 20,
      "truth": {
        "greedy_lo": 2.0834033164946284,
        "greedy_hi": 2.121423467713459,
        "always_0": 1.726873609642833,
        "always_1": 2.3353947857807933,
        "uniform": 2.1029836748078563,
        "soft": 2.093165096063453,
        "learned_bc": 2.3508692921832712
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.365171860856513,
          "full": 1.9429653093060888
        },
        "greedy_hi": {
          "plugin": 2.203003418400972,
          "full": 1.846920190677144
        },
        "always_0": {
          "plugin": 1.891411166673579,
          "full": 1.3421845792270368
        },
        "always_1": {
          "plugin": 2.58723029120489,
          "full": 2.1144098003127905
        },
        "uniform": {
          "plugin": 2.2683189724438217,
          "full": 1.9256900061607245
        },
        "soft": {
          "plugin": 2.3132491216795312,
          "full": 1.940991286442263
        },
        "learned_bc": {
          "plugin": 2.820148752827937,
          "full": 2.358779086547965
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.220446049250313e-16,
        "greedy_hi": 1.1102230246251565e-15,
        "always_0": 9.769962616701378e-15,
        "always_1": 8.881784197001252e-16,
        "uniform": 4.440892098500626e-16,
        "soft": 4.440892098500626e-16,
        "learned_bc": 4.440892098500626e-16
      },
      "bc_policy": [
        [
          0.8148936170212766,
          0.1851063829787234
        ],
        [
          0.10943476413089673,
          0.8905652358691033
        ],
        [
          0.6918819188191881,
          0.3081180811808118
        ],
        [
          0.08083511777301927,
          0.9191648822269807
        ],
        [
          0.2319277108433735,
          0.7680722891566265
        ],
        [
          0.4338582677165354,
          0.5661417322834645
        ]
      ],
      "picks": {
        "full_six": "always_1",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.015474506402477939,
        "full_learned": 0.0,
        "plugin_six": 0.015474506402477939,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0030914496033645107,
        0.03762244428403205,
        0.04948581319886222,
        0.0030914496033645107,
        0.03762244428403205
      ]
    },
    {
      "environment_seed": 5,
      "N": 8000,
      "seed": 21,
      "truth": {
        "greedy_lo": 2.0834033164946284,
        "greedy_hi": 2.121423467713459,
        "always_0": 1.726873609642833,
        "always_1": 2.3353947857807933,
        "uniform": 2.1029836748078563,
        "soft": 2.093165096063453,
        "learned_bc": 2.3452197907208214
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.0289729933905867,
          "full": 1.736248451413117
        },
        "greedy_hi": {
          "plugin": 1.913365436641635,
          "full": 1.5849158642538081
        },
        "always_0": {
          "plugin": 2.0952040676797132,
          "full": 1.5685114896656525
        },
        "always_1": {
          "plugin": 1.7162833784416134,
          "full": 1.3259453411945117
        },
        "uniform": {
          "plugin": 1.947718023241839,
          "full": 1.6774544065204813
        },
        "soft": {
          "plugin": 1.9817531428515827,
          "full": 1.7108537809703532
        },
        "learned_bc": {
          "plugin": 2.269065880837809,
          "full": 1.9403452169464734
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.220446049250313e-16,
        "greedy_hi": 4.440892098500626e-16,
        "always_0": 4.440892098500626e-16,
        "always_1": 2.220446049250313e-16,
        "uniform": 2.220446049250313e-16,
        "soft": 2.220446049250313e-16,
        "learned_bc": 2.220446049250313e-16
      },
      "bc_policy": [
        [
          0.820906432748538,
          0.179093567251462
        ],
        [
          0.12798491830749895,
          0.8720150816925011
        ],
        [
          0.6715374841168996,
          0.3284625158831004
        ],
        [
          0.07696447793326157,
          0.9230355220667384
        ],
        [
          0.2672413793103448,
          0.7327586206896551
        ],
        [
          0.5093023255813953,
          0.4906976744186046
        ]
      ],
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.26181647422619303,
        "full_learned": 0.0,
        "plugin_six": 0.6183461810779884,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.00432870247133244,
        0.037074014105050505,
        0.04775143274237274,
        0.00432870247133244,
        0.037074014105050505
      ]
    },
    {
      "environment_seed": 5,
      "N": 8000,
      "seed": 22,
      "truth": {
        "greedy_lo": 2.0834033164946284,
        "greedy_hi": 2.121423467713459,
        "always_0": 1.726873609642833,
        "always_1": 2.3353947857807933,
        "uniform": 2.1029836748078563,
        "soft": 2.093165096063453,
        "learned_bc": 2.3438628118036067
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.0985314770318113,
          "full": 1.7499801609100005
        },
        "greedy_hi": {
          "plugin": 1.9506082920690875,
          "full": 1.6222876084693223
        },
        "always_0": {
          "plugin": 1.7595532282588517,
          "full": 1.3046304252573924
        },
        "always_1": {
          "plugin": 2.102133596725243,
          "full": 1.6265112062024893
        },
        "uniform": {
          "plugin": 2.0220007008967618,
          "full": 1.7237996506229158
        },
        "soft": {
          "plugin": 2.059241655393944,
          "full": 1.7459787673984197
        },
        "learned_bc": {
          "plugin": 2.486201370132648,
          "full": 2.0813197257460336
        }
      },
      "restart_gaps": {
        "greedy_lo": 8.215650382226158e-15,
        "greedy_hi": 6.439293542825908e-15,
        "always_0": 4.6629367034256575e-15,
        "always_1": 1.1102230246251565e-15,
        "uniform": 8.881784197001252e-16,
        "soft": 1.5543122344752192e-15,
        "learned_bc": 3.1086244689504383e-15
      },
      "bc_policy": [
        [
          0.8065159574468085,
          0.1934840425531915
        ],
        [
          0.11961620469083156,
          0.8803837953091684
        ],
        [
          0.6802252816020025,
          0.3197747183979975
        ],
        [
          0.09055982436882547,
          0.9094401756311745
        ],
        [
          0.27900552486187846,
          0.7209944751381215
        ],
        [
          0.49271844660194175,
          0.5072815533980582
        ]
      ],
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.2604594953089783,
        "full_learned": 0.0,
        "plugin_six": 0.00846802602281338,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0024026895168901817,
        0.037022164508513276,
        0.04662584440740972,
        0.0024026895168901817,
        0.037022164508513276
      ]
    },
    {
      "environment_seed": 5,
      "N": 8000,
      "seed": 23,
      "truth": {
        "greedy_lo": 2.0834033164946284,
        "greedy_hi": 2.121423467713459,
        "always_0": 1.726873609642833,
        "always_1": 2.3353947857807933,
        "uniform": 2.1029836748078563,
        "soft": 2.093165096063453,
        "learned_bc": 2.339804292739863
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.0442573882673156,
          "full": 1.71143048870934
        },
        "greedy_hi": {
          "plugin": 1.9085848569324337,
          "full": 1.6474750708827217
        },
        "always_0": {
          "plugin": 1.6649894479079284,
          "full": 1.2460587243090706
        },
        "always_1": {
          "plugin": 2.2882484804547034,
          "full": 1.8780760297828953
        },
        "uniform": {
          "plugin": 1.9706726079180803,
          "full": 1.7138595712019729
        },
        "soft": {
          "plugin": 2.006251954490805,
          "full": 1.7206958834445896
        },
        "learned_bc": {
          "plugin": 2.438077482061529,
          "full": 2.1125563851357554
        }
      },
      "restart_gaps": {
        "greedy_lo": 4.440892098500626e-16,
        "greedy_hi": 1.9984014443252818e-15,
        "always_0": 4.440892098500626e-16,
        "always_1": 3.552713678800501e-15,
        "uniform": 4.440892098500626e-16,
        "soft": 4.440892098500626e-16,
        "learned_bc": 8.881784197001252e-16
      },
      "bc_policy": [
        [
          0.7798789712556732,
          0.2201210287443268
        ],
        [
          0.12721061093247588,
          0.8727893890675241
        ],
        [
          0.6504424778761062,
          0.3495575221238938
        ],
        [
          0.09024663677130045,
          0.9097533632286996
        ],
        [
          0.22189349112426035,
          0.7781065088757396
        ],
        [
          0.4735537190082645,
          0.5264462809917355
        ]
      ],
      "picks": {
        "full_six": "always_1",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.00440950695906972,
        "full_learned": 0.0,
        "plugin_six": 0.00440950695906972,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.002840315310463747,
        0.03513235141344946,
        0.04720626946451515,
        0.002840315310463747,
        0.03513235141344946
      ]
    },
    {
      "environment_seed": 5,
      "N": 8000,
      "seed": 24,
      "truth": {
        "greedy_lo": 2.0834033164946284,
        "greedy_hi": 2.121423467713459,
        "always_0": 1.726873609642833,
        "always_1": 2.3353947857807933,
        "uniform": 2.1029836748078563,
        "soft": 2.093165096063453,
        "learned_bc": 2.338827489706099
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.05132663191119,
          "full": 1.6434857552033877
        },
        "greedy_hi": {
          "plugin": 1.8983278812121203,
          "full": 1.5594193338562055
        },
        "always_0": {
          "plugin": 1.557732412295211,
          "full": 1.0570592299842705
        },
        "always_1": {
          "plugin": 2.2612142339703656,
          "full": 1.7950673608385406
        },
        "uniform": {
          "plugin": 1.96787993896789,
          "full": 1.6367283305492466
        },
        "soft": {
          "plugin": 2.0078494323742384,
          "full": 1.6475231586203494
        },
        "learned_bc": {
          "plugin": 2.506011176251213,
          "full": 2.07948712860465
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.220446049250313e-16,
        "greedy_hi": 8.881784197001252e-16,
        "always_0": 2.2426505097428162e-14,
        "always_1": 4.440892098500626e-16,
        "uniform": 4.440892098500626e-16,
        "soft": 4.440892098500626e-16,
        "learned_bc": 4.440892098500626e-16
      },
      "bc_policy": [
        [
          0.7877291960507757,
          0.21227080394922426
        ],
        [
          0.1277801091061687,
          0.8722198908938313
        ],
        [
          0.6792114695340502,
          0.3207885304659498
        ],
        [
          0.10091220068415051,
          0.8990877993158495
        ],
        [
          0.2638888888888889,
          0.7361111111111112
        ],
        [
          0.4314516129032258,
          0.5685483870967742
        ]
      ],
      "picks": {
        "full_six": "always_1",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.0034327039253057023,
        "full_learned": 0.0,
        "plugin_six": 0.0034327039253057023,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0026127623287792133,
        0.041737078537379166,
        0.05216862058790322,
        0.0026127623287792133,
        0.041737078537379166
      ]
    },
    {
      "environment_seed": 5,
      "N": 8000,
      "seed": 25,
      "truth": {
        "greedy_lo": 2.0834033164946284,
        "greedy_hi": 2.121423467713459,
        "always_0": 1.726873609642833,
        "always_1": 2.3353947857807933,
        "uniform": 2.1029836748078563,
        "soft": 2.093165096063453,
        "learned_bc": 2.3430431901890976
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.1546008838316117,
          "full": 1.7439982658694702
        },
        "greedy_hi": {
          "plugin": 1.8611659319869618,
          "full": 1.5190794264016692
        },
        "always_0": {
          "plugin": 2.0264761630542076,
          "full": 1.4387466727059302
        },
        "always_1": {
          "plugin": 1.8476571728172066,
          "full": 1.355934290959029
        },
        "uniform": {
          "plugin": 2.0149884522521346,
          "full": 1.6886223524386104
        },
        "soft": {
          "plugin": 2.0870672378901958,
          "full": 1.734822189937434
        },
        "learned_bc": {
          "plugin": 2.1981962375451243,
          "full": 1.7805541275342192
        }
      },
      "restart_gaps": {
        "greedy_lo": 8.881784197001252e-16,
        "greedy_hi": 1.5543122344752192e-15,
        "always_0": 1.3322676295501878e-15,
        "always_1": 4.6629367034256575e-15,
        "uniform": 0.0,
        "soft": 4.440892098500626e-16,
        "learned_bc": 1.5543122344752192e-15
      },
      "bc_policy": [
        [
          0.7970914127423823,
          0.20290858725761773
        ],
        [
          0.11426767676767677,
          0.8857323232323232
        ],
        [
          0.6507633587786259,
          0.34923664122137404
        ],
        [
          0.1,
          0.9
        ],
        [
          0.2703488372093023,
          0.7296511627906976
        ],
        [
          0.46691729323308273,
          0.5330827067669173
        ]
      ],
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.25963987369446917,
        "full_learned": 0.0,
        "plugin_six": 0.25963987369446917,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0018112029522153491,
        0.039958440059572,
        0.048815429035961144,
        0.0018112029522153491,
        0.039958440059572
      ]
    },
    {
      "environment_seed": 5,
      "N": 8000,
      "seed": 26,
      "truth": {
        "greedy_lo": 2.0834033164946284,
        "greedy_hi": 2.121423467713459,
        "always_0": 1.726873609642833,
        "always_1": 2.3353947857807933,
        "uniform": 2.1029836748078563,
        "soft": 2.093165096063453,
        "learned_bc": 2.342501863003826
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.159802503142734,
          "full": 1.8292553167812202
        },
        "greedy_hi": {
          "plugin": 2.124284848394287,
          "full": 1.7695845135305732
        },
        "always_0": {
          "plugin": 1.9873547965266962,
          "full": 1.501487874589478
        },
        "always_1": {
          "plugin": 2.1551306500072203,
          "full": 1.6577226705334773
        },
        "uniform": {
          "plugin": 2.133881854032841,
          "full": 1.8342685274389607
        },
        "soft": {
          "plugin": 2.145133127630204,
          "full": 1.840734715524474
        },
        "learned_bc": {
          "plugin": 2.6324081473062675,
          "full": 2.2345062324051326
        }
      },
      "restart_gaps": {
        "greedy_lo": 8.992806499463768e-14,
        "greedy_hi": 3.9968028886505635e-15,
        "always_0": 5.329070518200751e-15,
        "always_1": 3.9968028886505635e-15,
        "uniform": 1.4210854715202004e-14,
        "soft": 2.842170943040401e-14,
        "learned_bc": 4.440892098500626e-16
      },
      "bc_policy": [
        [
          0.7834532374100719,
          0.21654676258992805
        ],
        [
          0.11797988264878458,
          0.8820201173512154
        ],
        [
          0.6636582430806257,
          0.33634175691937424
        ],
        [
          0.08544652701212789,
          0.9145534729878722
        ],
        [
          0.2904040404040404,
          0.7095959595959596
        ],
        [
          0.47113752122241087,
          0.5288624787775892
        ]
      ],
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.249336766940373,
        "full_learned": 0.0,
        "plugin_six": 0.2590985465091977,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0026551570297474506,
        0.03802079386758261,
        0.049067722164984194,
        0.0026551570297474506,
        0.03802079386758261
      ]
    },
    {
      "environment_seed": 5,
      "N": 8000,
      "seed": 27,
      "truth": {
        "greedy_lo": 2.0834033164946284,
        "greedy_hi": 2.121423467713459,
        "always_0": 1.726873609642833,
        "always_1": 2.3353947857807933,
        "uniform": 2.1029836748078563,
        "soft": 2.093165096063453,
        "learned_bc": 2.346768109463032
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.025065152490771,
          "full": 1.6666921057851858
        },
        "greedy_hi": {
          "plugin": 1.9066503978726954,
          "full": 1.5643638775763435
        },
        "always_0": {
          "plugin": 1.875405064701146,
          "full": 1.4781220131173516
        },
        "always_1": {
          "plugin": 2.0463105158422694,
          "full": 1.5380899631000153
        },
        "uniform": {
          "plugin": 1.9623811779618507,
          "full": 1.6635843233755345
        },
        "soft": {
          "plugin": 1.9927906442025685,
          "full": 1.677019474942376
        },
        "learned_bc": {
          "plugin": 2.468185465250244,
          "full": 2.046560428795624
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.220446049250313e-16,
        "greedy_hi": 1.1102230246251565e-15,
        "always_0": 2.4424906541753444e-15,
        "always_1": 4.218847493575595e-15,
        "uniform": 4.218847493575595e-15,
        "soft": 2.220446049250313e-16,
        "learned_bc": 4.440892098500626e-16
      },
      "bc_policy": [
        [
          0.8017711171662125,
          0.19822888283378748
        ],
        [
          0.11917866215071973,
          0.8808213378492803
        ],
        [
          0.676913425345044,
          0.3230865746549561
        ],
        [
          0.08453038674033149,
          0.9154696132596685
        ],
        [
          0.1830601092896175,
          0.8169398907103825
        ],
        [
          0.4376,
          0.5624
        ]
      ],
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.2536030133995788,
        "full_learned": 0.0,
        "plugin_six": 0.011373323682238645,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0024768958470594497,
        0.039176962238342494,
        0.046179249274837075,
        0.0024768958470594497,
        0.039176962238342494
      ]
    },
    {
      "environment_seed": 5,
      "N": 8000,
      "seed": 28,
      "truth": {
        "greedy_lo": 2.0834033164946284,
        "greedy_hi": 2.121423467713459,
        "always_0": 1.726873609642833,
        "always_1": 2.3353947857807933,
        "uniform": 2.1029836748078563,
        "soft": 2.093165096063453,
        "learned_bc": 2.3460883731693887
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.120019111749784,
          "full": 1.6948793632025083
        },
        "greedy_hi": {
          "plugin": 2.0624204743831562,
          "full": 1.6901306783759187
        },
        "always_0": {
          "plugin": 2.075407205918082,
          "full": 1.407364077752256
        },
        "always_1": {
          "plugin": 1.959390824571648,
          "full": 1.4813687411935361
        },
        "uniform": {
          "plugin": 2.0917233783971865,
          "full": 1.7402090357483546
        },
        "soft": {
          "plugin": 2.1061081639418857,
          "full": 1.7296882755659888
        },
        "learned_bc": {
          "plugin": 2.4141807444456043,
          "full": 2.006455467016166
        }
      },
      "restart_gaps": {
        "greedy_lo": 7.993605777301127e-15,
        "greedy_hi": 2.220446049250313e-16,
        "always_0": 0.0,
        "always_1": 1.9539925233402755e-14,
        "uniform": 4.440892098500626e-16,
        "soft": 6.661338147750939e-16,
        "learned_bc": 0.0
      },
      "bc_policy": [
        [
          0.8041168658698539,
          0.19588313413014607
        ],
        [
          0.10973041280539174,
          0.8902695871946082
        ],
        [
          0.6511194029850746,
          0.34888059701492535
        ],
        [
          0.08769063180827887,
          0.9123093681917211
        ],
        [
          0.32228915662650603,
          0.677710843373494
        ],
        [
          0.4712351945854484,
          0.5287648054145516
        ]
      ],
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.24310469836153237,
        "full_learned": 0.0,
        "plugin_six": 0.2626850566747603,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0021603542491580928,
        0.03397854739295396,
        0.05125845495781679,
        0.0021603542491580928,
        0.03397854739295396
      ]
    },
    {
      "environment_seed": 5,
      "N": 8000,
      "seed": 29,
      "truth": {
        "greedy_lo": 2.0834033164946284,
        "greedy_hi": 2.121423467713459,
        "always_0": 1.726873609642833,
        "always_1": 2.3353947857807933,
        "uniform": 2.1029836748078563,
        "soft": 2.093165096063453,
        "learned_bc": 2.3464130550103826
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9919513360777632,
          "full": 1.625718705709503
        },
        "greedy_hi": {
          "plugin": 2.002496735070548,
          "full": 1.6311721951151386
        },
        "always_0": {
          "plugin": 1.611154406841615,
          "full": 1.0484068801351967
        },
        "always_1": {
          "plugin": 2.1150188478490426,
          "full": 1.6340844426831642
        },
        "uniform": {
          "plugin": 1.9887316380311943,
          "full": 1.658918153939959
        },
        "soft": {
          "plugin": 1.9877735454749277,
          "full": 1.6494709385175763
        },
        "learned_bc": {
          "plugin": 2.449498612808362,
          "full": 2.0612547137059267
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.1102230246251565e-15,
        "greedy_hi": 7.327471962526033e-15,
        "always_0": 0.0,
        "always_1": 8.881784197001252e-16,
        "uniform": 2.220446049250313e-16,
        "soft": 6.661338147750939e-16,
        "learned_bc": 1.7763568394002505e-15
      },
      "bc_policy": [
        [
          0.8052781740370899,
          0.19472182596291013
        ],
        [
          0.11205468102734051,
          0.8879453189726595
        ],
        [
          0.6713933415536375,
          0.3286066584463625
        ],
        [
          0.08607456140350878,
          0.9139254385964912
        ],
        [
          0.2964071856287425,
          0.7035928143712575
        ],
        [
          0.4750415973377704,
          0.5249584026622296
        ]
      ],
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.24342938020252625,
        "full_learned": 0.0,
        "plugin_six": 0.011018269229589261,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0025311595218023776,
        0.03742840192928492,
        0.04636732142194544,
        0.0025311595218023776,
        0.03742840192928492
      ]
    },
    {
      "environment_seed": 5,
      "N": 128000,
      "seed": 20,
      "truth": {
        "greedy_lo": 2.0834033164946284,
        "greedy_hi": 2.121423467713459,
        "always_0": 1.726873609642833,
        "always_1": 2.3353947857807933,
        "uniform": 2.1029836748078563,
        "soft": 2.093165096063453,
        "learned_bc": 2.345341170608987
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.2653634212438107,
          "full": 1.834402411254985
        },
        "greedy_hi": {
          "plugin": 2.041879492071323,
          "full": 1.6451256345512564
        },
        "always_0": {
          "plugin": 2.0406550282225804,
          "full": 1.8142034821914748
        },
        "always_1": {
          "plugin": 2.185059369832746,
          "full": 1.5074902317848562
        },
        "uniform": {
          "plugin": 2.1488689496261206,
          "full": 1.7866594712668056
        },
        "soft": {
          "plugin": 2.2057965417691037,
          "full": 1.822224544324087
        },
        "learned_bc": {
          "plugin": 2.4692766788632867,
          "full": 1.981554207196512
        }
      },
      "restart_gaps": {
        "greedy_lo": 8.881784197001252e-16,
        "greedy_hi": 2.4424906541753444e-15,
        "always_0": 1.3322676295501878e-15,
        "always_1": 1.6653345369377348e-14,
        "uniform": 1.0658141036401503e-14,
        "soft": 1.554312234475219e-14,
        "learned_bc": 1.354472090042691e-14
      },
      "bc_policy": [
        [
          0.80302614737612,
          0.19697385262388006
        ],
        [
          0.11754771816825073,
          0.8824522818317493
        ],
        [
          0.6678446601941748,
          0.33215533980582523
        ],
        [
          0.0883491847826087,
          0.9116508152173913
        ],
        [
          0.23500365764447695,
          0.764996342355523
        ],
        [
          0.4726493199290361,
          0.527350680070964
        ]
      ],
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.26193785411435844,
        "full_learned": 0.0,
        "plugin_six": 0.26193785411435844,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.003096394010417115,
        0.03869234573307296,
        0.052778023918769575,
        0.003096394010417115,
        0.03869234573307296
      ]
    },
    {
      "environment_seed": 5,
      "N": 128000,
      "seed": 21,
      "truth": {
        "greedy_lo": 2.0834033164946284,
        "greedy_hi": 2.121423467713459,
        "always_0": 1.726873609642833,
        "always_1": 2.3353947857807933,
        "uniform": 2.1029836748078563,
        "soft": 2.093165096063453,
        "learned_bc": 2.3446236122405306
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.1096993250569542,
          "full": 1.6776436728951847
        },
        "greedy_hi": {
          "plugin": 1.9400515931604008,
          "full": 1.5398914419896692
        },
        "always_0": {
          "plugin": 1.717598859325694,
          "full": 1.4575227002530768
        },
        "always_1": {
          "plugin": 2.1706184651034137,
          "full": 1.476317839389131
        },
        "uniform": {
          "plugin": 2.0186428358912147,
          "full": 1.6543417362792758
        },
        "soft": {
          "plugin": 2.062475450144981,
          "full": 1.6772672059715725
        },
        "learned_bc": {
          "plugin": 2.3714023509044124,
          "full": 1.88526730707815
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.6423307986078726e-14,
        "greedy_hi": 2.886579864025407e-15,
        "always_0": 2.220446049250313e-16,
        "always_1": 5.88418203051333e-14,
        "uniform": 4.6629367034256575e-15,
        "soft": 6.439293542825908e-15,
        "learned_bc": 3.352873534367973e-14
      },
      "bc_policy": [
        [
          0.7997573906011322,
          0.20024260939886782
        ],
        [
          0.11706912878787878,
          0.8829308712121212
        ],
        [
          0.6641935985083903,
          0.3358064014916097
        ],
        [
          0.09036840674279499,
          0.909631593257205
        ],
        [
          0.24990764684152197,
          0.750092353158478
        ],
        [
          0.4621927236971485,
          0.5378072763028515
        ]
      ],
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.2612202957459022,
        "full_learned": 0.0,
        "plugin_six": 0.009228826459737327,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.002813800957415304,
        0.038922683042481615,
        0.05209949735886448,
        0.002813800957415304,
        0.038922683042481615
      ]
    },
    {
      "environment_seed": 5,
      "N": 128000,
      "seed": 22,
      "truth": {
        "greedy_lo": 2.0834033164946284,
        "greedy_hi": 2.121423467713459,
        "always_0": 1.726873609642833,
        "always_1": 2.3353947857807933,
        "uniform": 2.1029836748078563,
        "soft": 2.093165096063453,
        "learned_bc": 2.3442667569742612
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.200571578481288,
          "full": 1.790769789461531
        },
        "greedy_hi": {
          "plugin": 2.076138317923461,
          "full": 1.6888391247290773
        },
        "always_0": {
          "plugin": 2.018051055534785,
          "full": 1.7453680253184711
        },
        "always_1": {
          "plugin": 2.180535946197655,
          "full": 1.535126744110925
        },
        "uniform": {
          "plugin": 2.135779741357112,
          "full": 1.7872322773698048
        },
        "soft": {
          "plugin": 2.167436691712131,
          "full": 1.8007893706144142
        },
        "learned_bc": {
          "plugin": 2.3777599044576307,
          "full": 1.9348829908043126
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.886579864025407e-15,
        "greedy_hi": 3.0730973321624333e-13,
        "always_0": 1.3988810110276972e-14,
        "always_1": 2.1316282072803006e-14,
        "uniform": 1.461053500406706e-13,
        "soft": 1.3367085216486885e-13,
        "learned_bc": 5.10702591327572e-15
      },
      "bc_policy": [
        [
          0.7989773232547799,
          0.2010226767452201
        ],
        [
          0.11796593343434872,
          0.8820340665656513
        ],
        [
          0.6601700921332389,
          0.33982990786676115
        ],
        [
          0.08864390378766934,
          0.9113560962123307
        ],
        [
          0.26210260115606937,
          0.7378973988439307
        ],
        [
          0.4652640914465905,
          0.5347359085534096
        ]
      ],
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.2511016609108081,
        "full_learned": 0.0,
        "plugin_six": 0.26086344047963284,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.003162560602691379,
        0.03950290915014495,
        0.053313386469880555,
        0.003162560602691379,
        0.03950290915014495
      ]
    },
    {
      "environment_seed": 5,
      "N": 128000,
      "seed": 23,
      "truth": {
        "greedy_lo": 2.0834033164946284,
        "greedy_hi": 2.121423467713459,
        "always_0": 1.726873609642833,
        "always_1": 2.3353947857807933,
        "uniform": 2.1029836748078563,
        "soft": 2.093165096063453,
        "learned_bc": 2.34316586869321
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.2202399033213127,
          "full": 1.8117286090757958
        },
        "greedy_hi": {
          "plugin": 2.0480026149686164,
          "full": 1.6516445245478015
        },
        "always_0": {
          "plugin": 1.960448897813595,
          "full": 1.6618897469164107
        },
        "always_1": {
          "plugin": 2.2048576213368363,
          "full": 1.5325620996825737
        },
        "uniform": {
          "plugin": 2.1303650377323278,
          "full": 1.778755872653921
        },
        "soft": {
          "plugin": 2.1741465943106006,
          "full": 1.8063510455861884
        },
        "learned_bc": {
          "plugin": 2.4112765159038037,
          "full": 1.947762350246341
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.3100631690576847e-14,
        "greedy_hi": 3.3306690738754696e-15,
        "always_0": 3.26405569239796e-14,
        "always_1": 6.661338147750939e-15,
        "uniform": 8.881784197001252e-16,
        "soft": 1.5543122344752192e-15,
        "learned_bc": 2.220446049250313e-16
      },
      "bc_policy": [
        [
          0.7938742466492759,
          0.2061257533507241
        ],
        [
          0.12035451839755577,
          0.8796454816024443
        ],
        [
          0.6657687202311237,
          0.3342312797688764
        ],
        [
          0.08783368607906056,
          0.9121663139209394
        ],
        [
          0.26442484380742376,
          0.7355751561925763
        ],
        [
          0.46443413549821205,
          0.535565864501788
        ]
      ],
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.2597625521985818,
        "full_learned": 0.0,
        "plugin_six": 0.2597625521985818,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0031317273614632976,
        0.03975801124090428,
        0.051957324226309,
        0.0031317273614632976,
        0.03975801124090428
      ]
    },
    {
      "environment_seed": 5,
      "N": 128000,
      "seed": 24,
      "truth": {
        "greedy_lo": 2.0834033164946284,
        "greedy_hi": 2.121423467713459,
        "always_0": 1.726873609642833,
        "always_1": 2.3353947857807933,
        "uniform": 2.1029836748078563,
        "soft": 2.093165096063453,
        "learned_bc": 2.3437410605567965
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.3147411080903737,
          "full": 1.839440881950663
        },
        "greedy_hi": {
          "plugin": 2.0788010901869414,
          "full": 1.6385997623089374
        },
        "always_0": {
          "plugin": 2.1011862395740395,
          "full": 1.7566826820662207
        },
        "always_1": {
          "plugin": 2.225434258836128,
          "full": 1.4942191097735074
        },
        "uniform": {
          "plugin": 2.1937993631799473,
          "full": 1.7924332562554617
        },
        "soft": {
          "plugin": 2.2534621686988436,
          "full": 1.8292507711319537
        },
        "learned_bc": {
          "plugin": 2.485444714922504,
          "full": 1.9549456075946805
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.7977620220553945e-14,
        "greedy_hi": 1.3322676295501878e-15,
        "always_0": 1.1102230246251565e-15,
        "always_1": 2.353672812205332e-14,
        "uniform": 2.4424906541753444e-15,
        "soft": 4.218847493575595e-15,
        "learned_bc": 3.1086244689504383e-15
      },
      "bc_policy": [
        [
          0.8024932003626474,
          0.19750679963735268
        ],
        [
          0.1196321439848437,
          0.8803678560151563
        ],
        [
          0.6691972280619793,
          0.3308027719380207
        ],
        [
          0.09213551528266162,
          0.9078644847173384
        ],
        [
          0.25430389221556887,
          0.7456961077844312
        ],
        [
          0.4736098938552926,
          0.5263901061447074
        ]
      ],
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.26033774406216814,
        "full_learned": 0.0,
        "plugin_six": 0.26033774406216814,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0026725174930619378,
        0.03897298404986514,
        0.051818042725538985,
        0.0026725174930619378,
        0.03897298404986514
      ]
    },
    {
      "environment_seed": 5,
      "N": 128000,
      "seed": 25,
      "truth": {
        "greedy_lo": 2.0834033164946284,
        "greedy_hi": 2.121423467713459,
        "always_0": 1.726873609642833,
        "always_1": 2.3353947857807933,
        "uniform": 2.1029836748078563,
        "soft": 2.093165096063453,
        "learned_bc": 2.3443160900990723
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.225982758125298,
          "full": 1.8050030953890615
        },
        "greedy_hi": {
          "plugin": 2.0796905241478196,
          "full": 1.6754748706014349
        },
        "always_0": {
          "plugin": 1.9836448625847802,
          "full": 1.747987586177064
        },
        "always_1": {
          "plugin": 2.2364495602554286,
          "full": 1.511616858069966
        },
        "uniform": {
          "plugin": 2.1460872794448194,
          "full": 1.785974965718787
        },
        "soft": {
          "plugin": 2.184125328597816,
          "full": 1.8066486600073408
        },
        "learned_bc": {
          "plugin": 2.458450741718414,
          "full": 1.968282744935651
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.220446049250313e-16,
        "greedy_hi": 1.1102230246251565e-15,
        "always_0": 8.881784197001252e-16,
        "always_1": 4.6629367034256575e-15,
        "uniform": 9.325873406851315e-15,
        "soft": 1.021405182655144e-14,
        "learned_bc": 1.1102230246251565e-15
      },
      "bc_policy": [
        [
          0.7999030153412097,
          0.20009698465879033
        ],
        [
          0.11903511306037766,
          0.8809648869396224
        ],
        [
          0.6693392206987373,
          0.3306607793012627
        ],
        [
          0.0867980842645936,
          0.9132019157354064
        ],
        [
          0.2580586080586081,
          0.741941391941392
        ],
        [
          0.4808697367123558,
          0.5191302632876442
        ]
      ],
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.25115099403561914,
        "full_learned": 0.0,
        "plugin_six": 0.008921304318278978,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0028307057524351712,
        0.039345670590665176,
        0.053727531907730934,
        0.0028307057524351712,
        0.039345670590665176
      ]
    },
    {
      "environment_seed": 5,
      "N": 128000,
      "seed": 26,
      "truth": {
        "greedy_lo": 2.0834033164946284,
        "greedy_hi": 2.121423467713459,
        "always_0": 1.726873609642833,
        "always_1": 2.3353947857807933,
        "uniform": 2.1029836748078563,
        "soft": 2.093165096063453,
        "learned_bc": 2.344066212358667
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.248294277081607,
          "full": 1.8223180414239086
        },
        "greedy_hi": {
          "plugin": 2.1207961338438936,
          "full": 1.7090103699863968
        },
        "always_0": {
          "plugin": 2.126537609483009,
          "full": 1.808758540815187
        },
        "always_1": {
          "plugin": 2.2049433382211947,
          "full": 1.5416453529314147
        },
        "uniform": {
          "plugin": 2.180533560653282,
          "full": 1.8134129212878918
        },
        "soft": {
          "plugin": 2.2133268838117384,
          "full": 1.829452295675737
        },
        "learned_bc": {
          "plugin": 2.439789291214421,
          "full": 1.963276449661891
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.0236256287043943e-13,
        "greedy_hi": 1.509903313490213e-14,
        "always_0": 2.4424906541753444e-15,
        "always_1": 6.417089082333405e-14,
        "uniform": 1.4210854715202004e-14,
        "soft": 1.0080825063596421e-13,
        "learned_bc": 1.687538997430238e-14
      },
      "bc_policy": [
        [
          0.796547745828896,
          0.20345225417110402
        ],
        [
          0.11819251896416427,
          0.8818074810358357
        ],
        [
          0.6693736400373018,
          0.3306263599626982
        ],
        [
          0.08890650854936569,
          0.9110934914506343
        ],
        [
          0.24673141576391483,
          0.7532685842360851
        ],
        [
          0.47952082711999205,
          0.520479172880008
        ]
      ],
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.2509011162952137,
        "full_learned": 0.0,
        "plugin_six": 0.26066289586403846,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.002850808254766595,
        0.03893310428789416,
        0.0529000117327674,
        0.002850808254766595,
        0.03893310428789416
      ]
    },
    {
      "environment_seed": 5,
      "N": 128000,
      "seed": 27,
      "truth": {
        "greedy_lo": 2.0834033164946284,
        "greedy_hi": 2.121423467713459,
        "always_0": 1.726873609642833,
        "always_1": 2.3353947857807933,
        "uniform": 2.1029836748078563,
        "soft": 2.093165096063453,
        "learned_bc": 2.3425983671615405
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.1623390225476533,
          "full": 1.7342471793493153
        },
        "greedy_hi": {
          "plugin": 2.0581615595614764,
          "full": 1.6614054813939418
        },
        "always_0": {
          "plugin": 1.935692517905333,
          "full": 1.6583337256196806
        },
        "always_1": {
          "plugin": 2.180469507355391,
          "full": 1.4809413792702333
        },
        "uniform": {
          "plugin": 2.1084983599329905,
          "full": 1.7482688513989706
        },
        "soft": {
          "plugin": 2.1349904250673113,
          "full": 1.7540960483961157
        },
        "learned_bc": {
          "plugin": 2.3784555402798055,
          "full": 1.9005297062398745
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.3322676295501878e-15,
        "greedy_hi": 6.8833827526759706e-15,
        "always_0": 4.440892098500626e-16,
        "always_1": 4.884981308350689e-15,
        "uniform": 3.774758283725532e-15,
        "soft": 1.3322676295501878e-15,
        "learned_bc": 4.218847493575595e-15
      },
      "bc_policy": [
        [
          0.7968338927696634,
          0.20316610723033657
        ],
        [
          0.1198245384313212,
          0.8801754615686788
        ],
        [
          0.6585112920571516,
          0.34148870794284836
        ],
        [
          0.09464434565156989,
          0.9053556543484301
        ],
        [
          0.2536386226482073,
          0.7463613773517926
        ],
        [
          0.47196813219238715,
          0.5280318678076129
        ]
      ],
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.24943327109808733,
        "full_learned": 0.0,
        "plugin_six": 0.0072035813807471705,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0027020510318268836,
        0.03829710222052082,
        0.0526802740658883,
        0.0027020510318268836,
        0.03829710222052082
      ]
    },
    {
      "environment_seed": 5,
      "N": 128000,
      "seed": 28,
      "truth": {
        "greedy_lo": 2.0834033164946284,
        "greedy_hi": 2.121423467713459,
        "always_0": 1.726873609642833,
        "always_1": 2.3353947857807933,
        "uniform": 2.1029836748078563,
        "soft": 2.093165096063453,
        "learned_bc": 2.3446256194994324
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.298481073205135,
          "full": 1.848968982350205
        },
        "greedy_hi": {
          "plugin": 2.142911453418168,
          "full": 1.7262805709903386
        },
        "always_0": {
          "plugin": 2.044076093220619,
          "full": 1.6927413320046412
        },
        "always_1": {
          "plugin": 2.3620734947647817,
          "full": 1.662742572886533
        },
        "uniform": {
          "plugin": 2.2211919973206418,
          "full": 1.8423590741944014
        },
        "soft": {
          "plugin": 2.2600213461345358,
          "full": 1.859630167454877
        },
        "learned_bc": {
          "plugin": 2.571058334632329,
          "full": 2.070705150258147
        }
      },
      "restart_gaps": {
        "greedy_lo": 6.661338147750939e-16,
        "greedy_hi": 5.10702591327572e-15,
        "always_0": 1.1102230246251565e-15,
        "always_1": 1.9539925233402755e-14,
        "uniform": 1.887379141862766e-14,
        "soft": 8.659739592076221e-14,
        "learned_bc": 1.3322676295501878e-15
      },
      "bc_policy": [
        [
          0.7977855477855478,
          0.20221445221445222
        ],
        [
          0.11664308917531174,
          0.8833569108246883
        ],
        [
          0.6650689735796119,
          0.33493102642038813
        ],
        [
          0.0879997238141269,
          0.9120002761858731
        ],
        [
          0.257818052594172,
          0.742181947405828
        ],
        [
          0.473650512214342,
          0.526349487785658
        ]
      ],
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.25146052343597924,
        "full_learned": 0.0,
        "plugin_six": 0.009230833718639087,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.003099133293946126,
        0.03901950526333309,
        0.05289904049503668,
        0.003099133293946126,
        0.03901950526333309
      ]
    },
    {
      "environment_seed": 5,
      "N": 128000,
      "seed": 29,
      "truth": {
        "greedy_lo": 2.0834033164946284,
        "greedy_hi": 2.121423467713459,
        "always_0": 1.726873609642833,
        "always_1": 2.3353947857807933,
        "uniform": 2.1029836748078563,
        "soft": 2.093165096063453,
        "learned_bc": 2.3439749238583127
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.20509214141409,
          "full": 1.792111793976336
        },
        "greedy_hi": {
          "plugin": 2.1420018200934323,
          "full": 1.747095246917412
        },
        "always_0": {
          "plugin": 1.985352562745136,
          "full": 1.7376364768891106
        },
        "always_1": {
          "plugin": 2.259213701524077,
          "full": 1.585553042564643
        },
        "uniform": {
          "plugin": 2.173198131869192,
          "full": 1.8200459033921914
        },
        "soft": {
          "plugin": 2.1889938386982535,
          "full": 1.8185394912759243
        },
        "learned_bc": {
          "plugin": 2.42422999876374,
          "full": 1.9652736309524175
        }
      },
      "restart_gaps": {
        "greedy_lo": 4.440892098500626e-15,
        "greedy_hi": 4.440892098500626e-16,
        "always_0": 5.10702591327572e-15,
        "always_1": 8.08242361927114e-14,
        "uniform": 1.1102230246251565e-15,
        "soft": 1.5543122344752192e-15,
        "learned_bc": 1.3322676295501878e-15
      },
      "bc_policy": [
        [
          0.79769071794411,
          0.20230928205589002
        ],
        [
          0.11577688405225665,
          0.8842231159477434
        ],
        [
          0.6606020637753123,
          0.3393979362246877
        ],
        [
          0.09324482355369058,
          0.9067551764463094
        ],
        [
          0.2560840707964602,
          0.7439159292035398
        ],
        [
          0.4771270396270396,
          0.5228729603729604
        ]
      ],
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.24099124905045644,
        "full_learned": 0.0,
        "plugin_six": 0.00858013807751945,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "signal_estimates": [
        0.0027165409652150163,
        0.038984278584017124,
        0.0521185315760151,
        0.0027165409652150163,
        0.038984278584017124
      ]
    }
  ]
}


==> anc/Extension/experiments/results_ist_policy_selection.json <==
{
  "dataset": "International Stroke Trial corrected v2; DOI 10.7488/ds/104",
  "dataset_license": "Open Data Commons Attribution License (ODC-By) v1.0; separate from code license",
  "source_url": "https://datashare.ed.ac.uk/items/91709c88-d913-45d8-8019-380027133d54",
  "data_sha256": "a350aed2329bbcde23c05caaa96b9275b44b017adecc2fd02231d590454695d5",
  "data_md5": "c233a72eef0aa30b23569b2017ed17dd",
  "n_original": 19435,
  "n_eligible": 19433,
  "n_excluded_missing_14day": 2,
  "n_train": 9716,
  "n_test": 9717,
  "split_seed": 20261111,
  "train_source_row_indices_sha256": "19bbec32729f64b6cb6abe635f054a528022b4858f4fb8ff97c7bbf9f28d7a1e",
  "test_source_row_indices_sha256": "66e9841645332a25879d18c290ba9b8c271ea49dd983cca94ab4e32412005002",
  "feature_definition": "O=3*sex+consciousness; sex F=0,M=1; consciousness F=0,D=1,U=2",
  "hidden_baseline": "U=(AGE>=75); available to artificial selector/proxy and evaluation propensity only",
  "action": "RXASP assigned aspirin Y=1,N=0; intention-to-treat, marginal over factorial heparin assignment",
  "reward": "1-ID14; SET14D=0 omitted before fixed split, no other exclusions",
  "proxy": "synthetic O0=U XOR independent Bernoulli(.2)",
  "retention": "synthetic probability .8 if A==U, .2 otherwise; outcome unused",
  "repeats": [
    100,
    101,
    102,
    103,
    104,
    105,
    106,
    107,
    108,
    109,
    110,
    111,
    112,
    113,
    114,
    115,
    116,
    117,
    118,
    119
  ],
  "repetition_interpretation": "training perturbations of one fixed dataset, not independent clinical trials",
  "T": 1,
  "n_obs": 6,
  "n_act": 2,
  "n_o0": 2,
  "n_r": 2,
  "kappa": 1.5,
  "c_multiplier": 4.151795352832782e-06,
  "calibration_source_sha256": "8d22f771fd02d92ce2ea143939ecc7bf8940ffb05ee823686888e356e058d301",
  "calibration": "unchanged synthetic-environment multiplier; not selected with IST outcomes",
  "target_observation_distribution": "unfiltered training patient covariates only",
  "baseline_propensity": "training-only Beta(1,1) strata age(<65,65-74,>=75) x consciousness x stroke type x sex; clip .1,.9",
  "evaluation": "held-out unnormalised IPW estimated value of averaged selected policy; not ground truth or causal regret",
  "uncertainty": "normal patient-level paired standard errors conditional on the training-derived mean policy; minimisation/adaptive assignment not reconstructed",
  "missing_outcome_bound_working_half": {
    "full_trial_value_difference_scaling": 0.9998970928736814,
    "additional_absolute_contribution_bound": 0.0002058142526369951
  },
  "validation": {
    "disjoint_split": true,
    "exact_linear_support_and_random_feasible_points": true,
    "gradient_order_checked_against_plugin": true,
    "policy_score_checks": 280,
    "retention_function_has_no_outcome_input": true,
    "all_40_fits_complete": true
  },
  "limitations": [
    "single-decision semi-synthetic observationalisation, not sequential clinical validation",
    "working .5 propensity is an approximation: original trial used minimisation",
    "baseline-stratified sensitivity does not reconstruct allocation-history probabilities",
    "artificial proxy does not establish existence/identification of a valid clinical bridge",
    "early trial outcome and historic treatment population; no clinical recommendations",
    "conditional patient-level normal intervals omit training and adaptive-randomisation uncertainty"
  ],
  "evaluation_results": {
    "unfiltered": {
      "mean_selected_policy": {
        "full_six": [
          [
            0.27999999999999997,
            0.7200000000000001
          ],
          [
            0.368,
            0.632
          ],
          [
            0.45599999999999996,
            0.544
          ],
          [
            0.5439999999999999,
            0.45600000000000007
          ],
          [
            0.632,
            0.368
          ],
          [
            0.7200000000000001,
            0.27999999999999997
          ]
        ],
        "full_learned": [
          [
            0.27698588965025506,
            0.723014110349745
          ],
          [
            0.3673706927230506,
            0.6326293072769493
          ],
          [
            0.45886086407553794,
            0.541139135924462
          ],
          [
            0.546456862555974,
            0.4535431374440259
          ],
          [
            0.6344938376691516,
            0.3655061623308485
          ],
          [
            0.694670926899188,
            0.3053290731008122
          ]
        ],
        "plugin_six": [
          [
            0.15,
            0.85
          ],
          [
            0.22999999999999998,
            0.77
          ],
          [
            0.30999999999999994,
            0.6900000000000001
          ],
          [
            0.39,
            0.61
          ],
          [
            0.47000000000000003,
            0.5299999999999999
          ],
          [
            0.55,
            0.45
          ]
        ],
        "plugin_learned": [
          [
            0.15,
            0.85
          ],
          [
            0.22999999999999998,
            0.77
          ],
          [
            0.30999999999999994,
            0.6900000000000001
          ],
          [
            0.39,
            0.61
          ],
          [
            0.47000000000000003,
            0.5299999999999999
          ],
          [
            0.55,
            0.45
          ]
        ],
        "bc_only": [
          [
            0.4910514837840022,
            0.5089485162159978
          ],
          [
            0.493037284052653,
            0.5069627159473469
          ],
          [
            0.5131249120988355,
            0.4868750879011645
          ],
          [
            0.508629648076148,
            0.49137035192385203
          ],
          [
            0.5180672149548988,
            0.48193278504510123
          ],
          [
            0.4115859823797575,
            0.5884140176202426
          ]
        ]
      },
      "estimators": {
        "working_half": {
          "values": {
            "full_six": {
              "estimate": 0.9105691056910569,
              "standard_error": 0.004078632305605774,
              "half_interval95": 0.00799397242516888,
              "interval95": [
                0.902575133265888,
                0.9185630781162257
              ],
              "n_patients": 9717
            },
            "full_learned": {
              "estimate": 0.9106206393365165,
              "standard_error": 0.004107435133674325,
              "half_interval95": 0.00805042493083614,
              "interval95": [
                0.9025702144056803,
                0.9186710642673527
              ],
              "n_patients": 9717
            },
            "plugin_six": {
              "estimate": 0.9115364824534323,
              "standard_error": 0.0054562380529132575,
              "half_interval95": 0.010694030074786934,
              "interval95": [
                0.9008424523786454,
                0.9222305125282193
              ],
              "n_patients": 9717
            },
            "plugin_learned": {
              "estimate": 0.9115364824534323,
              "standard_error": 0.0054562380529132575,
              "half_interval95": 0.010694030074786934,
              "interval95": [
                0.9008424523786454,
                0.9222305125282193
              ],
              "n_patients": 9717
            },
            "bc_only": {
              "estimate": 0.9085162349376785,
              "standard_error": 0.002935608904026274,
              "half_interval95": 0.005753687724586598,
              "interval95": [
                0.9027625472130919,
                0.9142699226622651
              ],
              "n_patients": 9717
            }
          },
          "paired_value_differences": {
            "candidate_addition_full": {
              "estimate": 5.1533645459453765e-05,
              "standard_error": 5.400090025665987e-05,
              "half_interval95": 0.0001058398196357931,
              "interval95": [
                -5.430617417633934e-05,
                0.00015737346509524686
              ],
              "n_patients": 9717
            },
            "candidate_addition_plugin": {
              "estimate": 0.0,
              "standard_error": 0.0,
              "half_interval95": 0.0,
              "interval95": [
                0.0,
                0.0
              ],
              "n_patients": 9717
            },
            "full_minus_plugin_augmented": {
              "estimate": -0.0009158431169157351,
              "standard_error": 0.002812769313168476,
              "half_interval95": 0.005512926550629678,
              "interval95": [
                -0.006428769667545413,
                0.0045970834337139424
              ],
              "n_patients": 9717
            },
            "full_minus_clone": {
              "estimate": 0.0021044043988378627,
              "standard_error": 0.0027256012842209647,
              "half_interval95": 0.00534208035328921,
              "interval95": [
                -0.0032376759544513476,
                0.007446484752127073
              ],
              "n_patients": 9717
            }
          },
          "propensity_min": 0.5,
          "propensity_max": 0.5,
          "inverse_observed_propensity_weight_max": 2.0
        },
        "baseline_stratified": {
          "values": {
            "full_six": {
              "estimate": 0.912388345392567,
              "standard_error": 0.004075134015627088,
              "half_interval95": 0.007987115902803179,
              "interval95": [
                0.9044012294897638,
                0.9203754612953702
              ],
              "n_patients": 9717
            },
            "full_learned": {
              "estimate": 0.9123437454519786,
              "standard_error": 0.004101051009537795,
              "half_interval95": 0.008037912277455707,
              "interval95": [
                0.9043058331745228,
                0.9203816577294344
              ],
              "n_patients": 9717
            },
            "plugin_six": {
              "estimate": 0.9141529141828896,
              "standard_error": 0.005486440768043886,
              "half_interval95": 0.010753226308678289,
              "interval95": [
                0.9033996878742113,
                0.9249061404915678
              ],
              "n_patients": 9717
            },
            "plugin_learned": {
              "estimate": 0.9141529141828896,
              "standard_error": 0.005486440768043886,
              "half_interval95": 0.010753226308678289,
              "interval95": [
                0.9033996878742113,
                0.9249061404915678
              ],
              "n_patients": 9717
            },
            "bc_only": {
              "estimate": 0.9136288786404141,
              "standard_error": 0.003027966492645455,
              "half_interval95": 0.005934705271979158,
              "interval95": [
                0.9076941733684349,
                0.9195635839123932
              ],
              "n_patients": 9717
            }
          },
          "paired_value_differences": {
            "candidate_addition_full": {
              "estimate": -4.4599940588561795e-05,
              "standard_error": 5.657054653571533e-05,
              "half_interval95": 0.00011087623379574916,
              "interval95": [
                -0.00015547617438431096,
                6.627629320718736e-05
              ],
              "n_patients": 9717
            },
            "candidate_addition_plugin": {
              "estimate": 0.0,
              "standard_error": 0.0,
              "half_interval95": 0.0,
              "interval95": [
                0.0,
                0.0
              ],
              "n_patients": 9717
            },
            "full_minus_plugin_augmented": {
              "estimate": -0.0018091687309109183,
              "standard_error": 0.00283788839164271,
              "half_interval95": 0.005562159039764011,
              "interval95": [
                -0.00737132777067493,
                0.0037529903088530927
              ],
              "n_patients": 9717
            },
            "full_minus_clone": {
              "estimate": -0.0012851331884354638,
              "standard_error": 0.002752756376533292,
              "half_interval95": 0.005395303356218232,
              "interval95": [
                -0.006680436544653695,
                0.004110170167782768
              ],
              "n_patients": 9717
            }
          },
          "propensity_min": 0.16666666666666666,
          "propensity_max": 0.8333333333333334,
          "inverse_observed_propensity_weight_max": 6.000000000000002
        }
      }
    },
    "confounded_retention": {
      "mean_selected_policy": {
        "full_six": [
          [
            0.10500000000000002,
            0.8950000000000001
          ],
          [
            0.23299999999999993,
            0.7670000000000001
          ],
          [
            0.36099999999999993,
            0.639
          ],
          [
            0.489,
            0.5109999999999999
          ],
          [
            0.6170000000000001,
            0.3829999999999999
          ],
          [
            0.7450000000000002,
            0.255
          ]
        ],
        "full_learned": [
          [
            0.14625112174106616,
            0.8537488782589341
          ],
          [
            0.25375643100079615,
            0.7462435689992039
          ],
          [
            0.3808636363636363,
            0.6191363636363637
          ],
          [
            0.5252954838859478,
            0.47470451611405223
          ],
          [
            0.6347856499822775,
            0.36521435001772257
          ],
          [
            0.7278125000000002,
            0.27218749999999997
          ]
        ],
        "plugin_six": [
          [
            0.059999999999999984,
            0.9400000000000001
          ],
          [
            0.15599999999999997,
            0.8440000000000001
          ],
          [
            0.25199999999999995,
            0.748
          ],
          [
            0.348,
            0.6519999999999999
          ],
          [
            0.44400000000000006,
            0.5559999999999999
          ],
          [
            0.5400000000000001,
            0.45999999999999996
          ]
        ],
        "plugin_learned": [
          [
            0.059999999999999984,
            0.9400000000000001
          ],
          [
            0.15599999999999997,
            0.8440000000000001
          ],
          [
            0.25199999999999995,
            0.748
          ],
          [
            0.348,
            0.6519999999999999
          ],
          [
            0.44400000000000006,
            0.5559999999999999
          ],
          [
            0.5400000000000001,
            0.45999999999999996
          ]
        ],
        "bc_only": [
          [
            0.47203459622458643,
            0.5279654037754136
          ],
          [
            0.40117515663641645,
            0.5988248433635837
          ],
          [
            0.44212175751191773,
            0.5578782424880823
          ],
          [
            0.6027845166632542,
            0.3972154833367457
          ],
          [
            0.5442436735237706,
            0.4557563264762293
          ],
          [
            0.35477980659933983,
            0.6452201934006601
          ]
        ]
      },
      "estimators": {
        "working_half": {
          "values": {
            "full_six": {
              "estimate": 0.9121848307090666,
              "standard_error": 0.0057090992612683035,
              "half_interval95": 0.011189628936250104,
              "interval95": [
                0.9009952017728166,
                0.9233744596453167
              ],
              "n_patients": 9717
            },
            "full_learned": {
              "estimate": 0.9119333129390641,
              "standard_error": 0.005320493931318899,
              "half_interval95": 0.010427976485348966,
              "interval95": [
                0.9015053364537151,
                0.9223612894244131
              ],
              "n_patients": 9717
            },
            "plugin_six": {
              "estimate": 0.9123391993413605,
              "standard_error": 0.006550062518117988,
              "half_interval95": 0.012837886631996993,
              "interval95": [
                0.8995013127093635,
                0.9251770859733576
              ],
              "n_patients": 9717
            },
            "plugin_learned": {
              "estimate": 0.9123391993413605,
              "standard_error": 0.006550062518117988,
              "half_interval95": 0.012837886631996993,
              "interval95": [
                0.8995013127093635,
                0.9251770859733576
              ],
              "n_patients": 9717
            },
            "bc_only": {
              "estimate": 0.9092969890738396,
              "standard_error": 0.003305138530940183,
              "half_interval95": 0.006477952484558382,
              "interval95": [
                0.9028190365892812,
                0.915774941558398
              ],
              "n_patients": 9717
            }
          },
          "paired_value_differences": {
            "candidate_addition_full": {
              "estimate": -0.00025151777000254565,
              "standard_error": 0.0006890687889966089,
              "half_interval95": 0.0013505500093039832,
              "interval95": [
                -0.0016020677793065288,
                0.0010990322393014376
              ],
              "n_patients": 9717
            },
            "candidate_addition_plugin": {
              "estimate": 0.0,
              "standard_error": 0.0,
              "half_interval95": 0.0,
              "interval95": [
                0.0,
                0.0
              ],
              "n_patients": 9717
            },
            "full_minus_plugin_augmented": {
              "estimate": -0.00040588640229642577,
              "standard_error": 0.002808023201821035,
              "half_interval95": 0.005503624343322076,
              "interval95": [
                -0.005909510745618502,
                0.00509773794102565
              ],
              "n_patients": 9717
            },
            "full_minus_clone": {
              "estimate": 0.002636323865224287,
              "standard_error": 0.004036595116785237,
              "half_interval95": 0.007911581049069319,
              "interval95": [
                -0.005275257183845031,
                0.010547904914293606
              ],
              "n_patients": 9717
            }
          },
          "propensity_min": 0.5,
          "propensity_max": 0.5,
          "inverse_observed_propensity_weight_max": 2.0
        },
        "baseline_stratified": {
          "values": {
            "full_six": {
              "estimate": 0.9125720835783603,
              "standard_error": 0.005700787219115602,
              "half_interval95": 0.01117333763299283,
              "interval95": [
                0.9013987459453674,
                0.9237454212113532
              ],
              "n_patients": 9717
            },
            "full_learned": {
              "estimate": 0.9122889855275484,
              "standard_error": 0.0053048883669716725,
              "half_interval95": 0.01039739014126998,
              "interval95": [
                0.9018915953862785,
                0.9226863756688184
              ],
              "n_patients": 9717
            },
            "plugin_six": {
              "estimate": 0.9144447508423559,
              "standard_error": 0.006582421484510836,
              "half_interval95": 0.012901309040703916,
              "interval95": [
                0.9015434418016519,
                0.9273460598830598
              ],
              "n_patients": 9717
            },
            "plugin_learned": {
              "estimate": 0.9144447508423559,
              "standard_error": 0.006582421484510836,
              "half_interval95": 0.012901309040703916,
              "interval95": [
                0.9015434418016519,
                0.9273460598830598
              ],
              "n_patients": 9717
            },
            "bc_only": {
              "estimate": 0.9127829740967721,
              "standard_error": 0.003342794325394399,
              "half_interval95": 0.006551756485497888,
              "interval95": [
                0.9062312176112742,
                0.91933473058227
              ],
              "n_patients": 9717
            }
          },
          "paired_value_differences": {
            "candidate_addition_full": {
              "estimate": -0.0002830980508117714,
              "standard_error": 0.0006941415196989342,
              "half_interval95": 0.0013604923787838114,
              "interval95": [
                -0.001643590429595583,
                0.00107739432797204
              ],
              "n_patients": 9717
            },
            "candidate_addition_plugin": {
              "estimate": 0.0,
              "standard_error": 0.0,
              "half_interval95": 0.0,
              "interval95": [
                0.0,
                0.0
              ],
              "n_patients": 9717
            },
            "full_minus_plugin_augmented": {
              "estimate": -0.0021557653148074753,
              "standard_error": 0.002833555801282097,
              "half_interval95": 0.005553667318697444,
              "interval95": [
                -0.007709432633504919,
                0.003397902003889969
              ],
              "n_patients": 9717
            },
            "full_minus_clone": {
              "estimate": -0.0004939885692236452,
              "standard_error": 0.004072999793367004,
              "half_interval95": 0.00798293290403841,
              "interval95": [
                -0.008476921473262055,
                0.0074889443348147644
              ],
              "n_patients": 9717
            }
          },
          "propensity_min": 0.16666666666666666,
          "propensity_max": 0.8333333333333334,
          "inverse_observed_propensity_weight_max": 6.000000000000002
        }
      }
    }
  },
  "records": [
    {
      "seed": 100,
      "regime": "unfiltered",
      "n_retained": 9716,
      "N1": 6801,
      "N2": 2915,
      "proxy_flip_count": 1951,
      "retained_action_by_hidden_age": [
        [
          2626,
          2643
        ],
        [
          2239,
          2208
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.9110037821190518,
          "full": 0.9019688987733693
        },
        "greedy_hi": {
          "plugin": 0.9141714527404589,
          "full": 0.905331216559996
        },
        "always_0": {
          "plugin": 0.911275363153627,
          "full": 0.8992853300349204
        },
        "always_1": {
          "plugin": 0.9138998717058836,
          "full": 0.903845980626319
        },
        "uniform": {
          "plugin": 0.9125876174297552,
          "full": 0.9047639095487785
        },
        "soft": {
          "plugin": 0.9117956997744036,
          "full": 0.9036256324129535
        },
        "learned_bc": {
          "plugin": 0.9128766949000676,
          "full": 0.9050100428330045
        }
      },
      "picks": {
        "full_six": "greedy_hi",
        "full_learned": "greedy_hi",
        "plugin_six": "greedy_hi",
        "plugin_learned": "greedy_hi"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.497621107266436,
            0.5023788927335641
          ],
          [
            0.48486842105263156,
            0.5151315789473684
          ],
          [
            0.5392156862745098,
            0.46078431372549017
          ],
          [
            0.5110394021739131,
            0.488960597826087
          ],
          [
            0.5195086705202312,
            0.4804913294797688
          ],
          [
            0.3854166666666667,
            0.6145833333333334
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "full_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "bc_only": [
          [
            0.497621107266436,
            0.5023788927335641
          ],
          [
            0.48486842105263156,
            0.5151315789473684
          ],
          [
            0.5392156862745098,
            0.46078431372549017
          ],
          [
            0.5110394021739131,
            0.488960597826087
          ],
          [
            0.5195086705202312,
            0.4804913294797688
          ],
          [
            0.3854166666666667,
            0.6145833333333334
          ]
        ]
      },
      "sigma2_signal": 0.002172978968180267,
      "xi": 6.554534541274519e-07
    },
    {
      "seed": 100,
      "regime": "confounded_retention",
      "n_retained": 4899,
      "N1": 3429,
      "N2": 1470,
      "proxy_flip_count": 1951,
      "retained_action_by_hidden_age": [
        [
          2114,
          517
        ],
        [
          475,
          1793
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.8935662597110144,
          "full": 0.8733526081784138
        },
        "greedy_hi": {
          "plugin": 0.9180867720252216,
          "full": 0.8981390040769127
        },
        "always_0": {
          "plugin": 0.9108458082638295,
          "full": 0.8820101046567359
        },
        "always_1": {
          "plugin": 0.9008072234724062,
          "full": 0.8804096293649772
        },
        "uniform": {
          "plugin": 0.905826515868118,
          "full": 0.8881661106640494
        },
        "soft": {
          "plugin": 0.8996963877895662,
          "full": 0.8813279326607454
        },
        "learned_bc": {
          "plugin": 0.9079716045265931,
          "full": 0.8903882569122932
        }
      },
      "picks": {
        "full_six": "greedy_hi",
        "full_learned": "greedy_hi",
        "plugin_six": "greedy_hi",
        "plugin_learned": "greedy_hi"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.4718858131487889,
            0.528114186851211
          ],
          [
            0.39974293059125965,
            0.6002570694087404
          ],
          [
            0.42592592592592593,
            0.5740740740740741
          ],
          [
            0.5913302448709464,
            0.4086697551290536
          ],
          [
            0.546969696969697,
            0.453030303030303
          ],
          [
            0.4318181818181818,
            0.5681818181818182
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "full_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "bc_only": [
          [
            0.4718858131487889,
            0.528114186851211
          ],
          [
            0.39974293059125965,
            0.6002570694087404
          ],
          [
            0.42592592592592593,
            0.5740740740740741
          ],
          [
            0.5913302448709464,
            0.4086697551290536
          ],
          [
            0.546969696969697,
            0.453030303030303
          ],
          [
            0.4318181818181818,
            0.5681818181818182
          ]
        ]
      },
      "sigma2_signal": 0.0016940103418246785,
      "xi": 1.667256988004068e-06
    },
    {
      "seed": 101,
      "regime": "unfiltered",
      "n_retained": 9716,
      "N1": 6801,
      "N2": 2915,
      "proxy_flip_count": 1947,
      "retained_action_by_hidden_age": [
        [
          2626,
          2643
        ],
        [
          2239,
          2208
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.9049270533694609,
          "full": 0.896120367711548
        },
        "greedy_hi": {
          "plugin": 0.9117360879875829,
          "full": 0.9028087825270611
        },
        "always_0": {
          "plugin": 0.9033866002280849,
          "full": 0.8930926442874401
        },
        "always_1": {
          "plugin": 0.9132765411289586,
          "full": 0.9016736999619642
        },
        "uniform": {
          "plugin": 0.9083315706785218,
          "full": 0.9005760653427226
        },
        "soft": {
          "plugin": 0.9066293120239912,
          "full": 0.8986147664026845
        },
        "learned_bc": {
          "plugin": 0.9085102317703143,
          "full": 0.900782052905406
        }
      },
      "picks": {
        "full_six": "greedy_hi",
        "full_learned": "greedy_hi",
        "plugin_six": "always_1",
        "plugin_learned": "always_1"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.495926243567753,
            0.5040737564322469
          ],
          [
            0.49936708860759493,
            0.5006329113924051
          ],
          [
            0.5444444444444444,
            0.45555555555555555
          ],
          [
            0.5173410404624278,
            0.48265895953757226
          ],
          [
            0.5305343511450382,
            0.46946564885496184
          ],
          [
            0.4659090909090909,
            0.5340909090909091
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "full_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_six": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "plugin_learned": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "bc_only": [
          [
            0.495926243567753,
            0.5040737564322469
          ],
          [
            0.49936708860759493,
            0.5006329113924051
          ],
          [
            0.5444444444444444,
            0.45555555555555555
          ],
          [
            0.5173410404624278,
            0.48265895953757226
          ],
          [
            0.5305343511450382,
            0.46946564885496184
          ],
          [
            0.4659090909090909,
            0.5340909090909091
          ]
        ]
      },
      "sigma2_signal": 0.002413490050575777,
      "xi": 5.90135670996562e-07
    },
    {
      "seed": 101,
      "regime": "confounded_retention",
      "n_retained": 4883,
      "N1": 3418,
      "N2": 1465,
      "proxy_flip_count": 1947,
      "retained_action_by_hidden_age": [
        [
          2129,
          539
        ],
        [
          447,
          1768
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.9180894578070394,
          "full": 0.890782692128739
        },
        "greedy_hi": {
          "plugin": 0.9371487750318681,
          "full": 0.9094282721123333
        },
        "always_0": {
          "plugin": 0.9148489954624036,
          "full": 0.877672564701062
        },
        "always_1": {
          "plugin": 0.9403892373765039,
          "full": 0.9096185004464112
        },
        "uniform": {
          "plugin": 0.9276191164194538,
          "full": 0.9034896465984352
        },
        "soft": {
          "plugin": 0.9228542871132467,
          "full": 0.8979496189856205
        },
        "learned_bc": {
          "plugin": 0.9304645326362436,
          "full": 0.905840683172844
        }
      },
      "picks": {
        "full_six": "always_1",
        "full_learned": "always_1",
        "plugin_six": "always_1",
        "plugin_learned": "always_1"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.47748917748917746,
            0.5225108225108225
          ],
          [
            0.38392857142857145,
            0.6160714285714286
          ],
          [
            0.3888888888888889,
            0.6111111111111112
          ],
          [
            0.6122795115332429,
            0.3877204884667571
          ],
          [
            0.5070224719101124,
            0.49297752808988765
          ],
          [
            0.375,
            0.625
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "full_learned": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "plugin_six": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "plugin_learned": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "bc_only": [
          [
            0.47748917748917746,
            0.5225108225108225
          ],
          [
            0.38392857142857145,
            0.6160714285714286
          ],
          [
            0.3888888888888889,
            0.6111111111111112
          ],
          [
            0.6122795115332429,
            0.3877204884667571
          ],
          [
            0.5070224719101124,
            0.49297752808988765
          ],
          [
            0.375,
            0.625
          ]
        ]
      },
      "sigma2_signal": 0.0012823610121385884,
      "xi": 2.209978294027675e-06
    },
    {
      "seed": 102,
      "regime": "unfiltered",
      "n_retained": 9716,
      "N1": 6801,
      "N2": 2915,
      "proxy_flip_count": 1936,
      "retained_action_by_hidden_age": [
        [
          2626,
          2643
        ],
        [
          2239,
          2208
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.9073582816547681,
          "full": 0.8987674282797792
        },
        "greedy_hi": {
          "plugin": 0.9145715361943978,
          "full": 0.9060207485737894
        },
        "always_0": {
          "plugin": 0.9114130686538818,
          "full": 0.9008608672600743
        },
        "always_1": {
          "plugin": 0.9105167491952841,
          "full": 0.8997698916727669
        },
        "uniform": {
          "plugin": 0.9109649089245828,
          "full": 0.9034342399492401
        },
        "soft": {
          "plugin": 0.9091615952896754,
          "full": 0.9013468802637127
        },
        "learned_bc": {
          "plugin": 0.9113799727780704,
          "full": 0.9038198094591336
        }
      },
      "picks": {
        "full_six": "greedy_hi",
        "full_learned": "greedy_hi",
        "plugin_six": "greedy_hi",
        "plugin_learned": "greedy_hi"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.48886509635974307,
            0.5111349036402569
          ],
          [
            0.5064350064350064,
            0.49356499356499356
          ],
          [
            0.5,
            0.5
          ],
          [
            0.49657182036338704,
            0.5034281796366129
          ],
          [
            0.5303907380607815,
            0.46960926193921854
          ],
          [
            0.4342105263157895,
            0.5657894736842105
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "full_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "bc_only": [
          [
            0.48886509635974307,
            0.5111349036402569
          ],
          [
            0.5064350064350064,
            0.49356499356499356
          ],
          [
            0.5,
            0.5
          ],
          [
            0.49657182036338704,
            0.5034281796366129
          ],
          [
            0.5303907380607815,
            0.46960926193921854
          ],
          [
            0.4342105263157895,
            0.5657894736842105
          ]
        ]
      },
      "sigma2_signal": 0.002798567223451496,
      "xi": 5.089341997950931e-07
    },
    {
      "seed": 102,
      "regime": "confounded_retention",
      "n_retained": 4830,
      "N1": 3381,
      "N2": 1449,
      "proxy_flip_count": 1936,
      "retained_action_by_hidden_age": [
        [
          2079,
          542
        ],
        [
          452,
          1757
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.8918500815046302,
          "full": 0.8666602710979884
        },
        "greedy_hi": {
          "plugin": 0.928707771366129,
          "full": 0.9044712857082908
        },
        "always_0": {
          "plugin": 0.9170144790947873,
          "full": 0.8811144943218755
        },
        "always_1": {
          "plugin": 0.9035433737759717,
          "full": 0.8792462608742776
        },
        "uniform": {
          "plugin": 0.9102789264353796,
          "full": 0.8886042949387833
        },
        "soft": {
          "plugin": 0.9010645039700049,
          "full": 0.8783298654447157
        },
        "learned_bc": {
          "plugin": 0.9151404961154941,
          "full": 0.8936127904030441
        }
      },
      "picks": {
        "full_six": "greedy_hi",
        "full_learned": "greedy_hi",
        "plugin_six": "greedy_hi",
        "plugin_learned": "greedy_hi"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.4759656652360515,
            0.5240343347639485
          ],
          [
            0.37694300518134716,
            0.6230569948186528
          ],
          [
            0.46296296296296297,
            0.5370370370370371
          ],
          [
            0.5876466528640442,
            0.41235334713595584
          ],
          [
            0.5845481049562682,
            0.41545189504373176
          ],
          [
            0.4411764705882353,
            0.5588235294117647
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "full_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "bc_only": [
          [
            0.4759656652360515,
            0.5240343347639485
          ],
          [
            0.37694300518134716,
            0.6230569948186528
          ],
          [
            0.46296296296296297,
            0.5370370370370371
          ],
          [
            0.5876466528640442,
            0.41235334713595584
          ],
          [
            0.5845481049562682,
            0.41545189504373176
          ],
          [
            0.4411764705882353,
            0.5588235294117647
          ]
        ]
      },
      "sigma2_signal": 0.0015179894297470736,
      "xi": 1.8875514816592045e-06
    },
    {
      "seed": 103,
      "regime": "unfiltered",
      "n_retained": 9716,
      "N1": 6801,
      "N2": 2915,
      "proxy_flip_count": 1937,
      "retained_action_by_hidden_age": [
        [
          2626,
          2643
        ],
        [
          2239,
          2208
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.9091111537961993,
          "full": 0.8984142551360609
        },
        "greedy_hi": {
          "plugin": 0.9129923629931397,
          "full": 0.9021716181296203
        },
        "always_0": {
          "plugin": 0.9104943516241499,
          "full": 0.8987576566097116
        },
        "always_1": {
          "plugin": 0.9116091651651889,
          "full": 0.8968787695513273
        },
        "uniform": {
          "plugin": 0.9110517583946695,
          "full": 0.9016345591719332
        },
        "soft": {
          "plugin": 0.9100814560954344,
          "full": 0.9003456699777226
        },
        "learned_bc": {
          "plugin": 0.911286141337012,
          "full": 0.9017757312360442
        }
      },
      "picks": {
        "full_six": "greedy_hi",
        "full_learned": "greedy_hi",
        "plugin_six": "greedy_hi",
        "plugin_learned": "greedy_hi"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.5019463667820069,
            0.49805363321799306
          ],
          [
            0.48128019323671495,
            0.518719806763285
          ],
          [
            0.45348837209302323,
            0.5465116279069767
          ],
          [
            0.5029330572808833,
            0.4970669427191166
          ],
          [
            0.5168128654970761,
            0.483187134502924
          ],
          [
            0.44047619047619047,
            0.5595238095238095
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "full_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "bc_only": [
          [
            0.5019463667820069,
            0.49805363321799306
          ],
          [
            0.48128019323671495,
            0.518719806763285
          ],
          [
            0.45348837209302323,
            0.5465116279069767
          ],
          [
            0.5029330572808833,
            0.4970669427191166
          ],
          [
            0.5168128654970761,
            0.483187134502924
          ],
          [
            0.44047619047619047,
            0.5595238095238095
          ]
        ]
      },
      "sigma2_signal": 0.001613978373572103,
      "xi": 8.824694269525997e-07
    },
    {
      "seed": 103,
      "regime": "confounded_retention",
      "n_retained": 4841,
      "N1": 3388,
      "N2": 1453,
      "proxy_flip_count": 1937,
      "retained_action_by_hidden_age": [
        [
          2092,
          532
        ],
        [
          474,
          1743
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.8944573002908278,
          "full": 0.8705288372458987
        },
        "greedy_hi": {
          "plugin": 0.9166463580467524,
          "full": 0.8945523021224782
        },
        "always_0": {
          "plugin": 0.9072953929431606,
          "full": 0.8811196950667902
        },
        "always_1": {
          "plugin": 0.9038082653944196,
          "full": 0.8721950996339866
        },
        "uniform": {
          "plugin": 0.9055518291687901,
          "full": 0.8850301369340373
        },
        "soft": {
          "plugin": 0.900004564729809,
          "full": 0.8783354454671345
        },
        "learned_bc": {
          "plugin": 0.908325720325151,
          "full": 0.8874611490975207
        }
      },
      "picks": {
        "full_six": "greedy_hi",
        "full_learned": "greedy_hi",
        "plugin_six": "greedy_hi",
        "plugin_learned": "greedy_hi"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.4751924721984602,
            0.5248075278015398
          ],
          [
            0.3977832512315271,
            0.6022167487684729
          ],
          [
            0.39473684210526316,
            0.6052631578947368
          ],
          [
            0.5920962199312715,
            0.4079037800687285
          ],
          [
            0.5419254658385093,
            0.4580745341614907
          ],
          [
            0.32608695652173914,
            0.6739130434782609
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "full_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "bc_only": [
          [
            0.4751924721984602,
            0.5248075278015398
          ],
          [
            0.3977832512315271,
            0.6022167487684729
          ],
          [
            0.39473684210526316,
            0.6052631578947368
          ],
          [
            0.5920962199312715,
            0.4079037800687285
          ],
          [
            0.5419254658385093,
            0.4580745341614907
          ],
          [
            0.32608695652173914,
            0.6739130434782609
          ]
        ]
      },
      "sigma2_signal": 0.0013929246956804198,
      "xi": 2.051363793338295e-06
    },
    {
      "seed": 104,
      "regime": "unfiltered",
      "n_retained": 9716,
      "N1": 6801,
      "N2": 2915,
      "proxy_flip_count": 1962,
      "retained_action_by_hidden_age": [
        [
          2626,
          2643
        ],
        [
          2239,
          2208
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.9086325969874784,
          "full": 0.8996587214422312
        },
        "greedy_hi": {
          "plugin": 0.9163149765972054,
          "full": 0.9072957329239113
        },
        "always_0": {
          "plugin": 0.9118206076873021,
          "full": 0.9003554121286661
        },
        "always_1": {
          "plugin": 0.9131269658973815,
          "full": 0.9022170375230739
        },
        "uniform": {
          "plugin": 0.9124737867923418,
          "full": 0.9045605503127102
        },
        "soft": {
          "plugin": 0.9105531918899101,
          "full": 0.9023681411878532
        },
        "learned_bc": {
          "plugin": 0.9129306939199813,
          "full": 0.9049837858633328
        }
      },
      "picks": {
        "full_six": "greedy_hi",
        "full_learned": "greedy_hi",
        "plugin_six": "greedy_hi",
        "plugin_learned": "greedy_hi"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.48965962947005603,
            0.510340370529944
          ],
          [
            0.4950433705080545,
            0.5049566294919455
          ],
          [
            0.5760869565217391,
            0.42391304347826086
          ],
          [
            0.5141135972461274,
            0.4858864027538726
          ],
          [
            0.5233576642335767,
            0.47664233576642334
          ],
          [
            0.43023255813953487,
            0.5697674418604651
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "full_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "bc_only": [
          [
            0.48965962947005603,
            0.510340370529944
          ],
          [
            0.4950433705080545,
            0.5049566294919455
          ],
          [
            0.5760869565217391,
            0.42391304347826086
          ],
          [
            0.5141135972461274,
            0.4858864027538726
          ],
          [
            0.5233576642335767,
            0.47664233576642334
          ],
          [
            0.43023255813953487,
            0.5697674418604651
          ]
        ]
      },
      "sigma2_signal": 0.0021319321510055943,
      "xi": 6.680731231377379e-07
    },
    {
      "seed": 104,
      "regime": "confounded_retention",
      "n_retained": 4873,
      "N1": 3411,
      "N2": 1462,
      "proxy_flip_count": 1962,
      "retained_action_by_hidden_age": [
        [
          2107,
          540
        ],
        [
          431,
          1795
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.8825909628818793,
          "full": 0.8132738986338799
        },
        "greedy_hi": {
          "plugin": 0.9106149244340664,
          "full": 0.8397733538979533
        },
        "always_0": {
          "plugin": 0.8987109776013352,
          "full": 0.8012540258814104
        },
        "always_1": {
          "plugin": 0.8944949097146105,
          "full": 0.8191975750440567
        },
        "uniform": {
          "plugin": 0.896602943657973,
          "full": 0.8350246478731975
        },
        "soft": {
          "plugin": 0.8895969532699262,
          "full": 0.8262059472611827
        },
        "learned_bc": {
          "plugin": 0.9030337330007425,
          "full": 0.8407570884187419
        }
      },
      "picks": {
        "full_six": "greedy_hi",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_hi",
        "plugin_learned": "greedy_hi"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.4650259067357513,
            0.5349740932642487
          ],
          [
            0.37792207792207794,
            0.6220779220779221
          ],
          [
            0.42,
            0.58
          ],
          [
            0.601,
            0.399
          ],
          [
            0.5395136778115501,
            0.46048632218844987
          ],
          [
            0.225,
            0.775
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "full_learned": [
          [
            0.4650259067357513,
            0.5349740932642487
          ],
          [
            0.37792207792207794,
            0.6220779220779221
          ],
          [
            0.42,
            0.58
          ],
          [
            0.601,
            0.399
          ],
          [
            0.5395136778115501,
            0.46048632218844987
          ],
          [
            0.225,
            0.775
          ]
        ],
        "plugin_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "bc_only": [
          [
            0.4650259067357513,
            0.5349740932642487
          ],
          [
            0.37792207792207794,
            0.6220779220779221
          ],
          [
            0.42,
            0.58
          ],
          [
            0.601,
            0.399
          ],
          [
            0.5395136778115501,
            0.46048632218844987
          ],
          [
            0.225,
            0.775
          ]
        ]
      },
      "sigma2_signal": 0.0003502948979965956,
      "xi": 8.10689884190891e-06
    },
    {
      "seed": 105,
      "regime": "unfiltered",
      "n_retained": 9716,
      "N1": 6801,
      "N2": 2915,
      "proxy_flip_count": 1935,
      "retained_action_by_hidden_age": [
        [
          2626,
          2643
        ],
        [
          2239,
          2208
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.910176439626381,
          "full": 0.899718074151886
        },
        "greedy_hi": {
          "plugin": 0.9102104660205583,
          "full": 0.9000300407558167
        },
        "always_0": {
          "plugin": 0.9067623122772963,
          "full": 0.8953438366875727
        },
        "always_1": {
          "plugin": 0.913624593369643,
          "full": 0.899521692542216
        },
        "uniform": {
          "plugin": 0.9101934528234696,
          "full": 0.9011205068225646
        },
        "soft": {
          "plugin": 0.9101849462249254,
          "full": 0.900708651712859
        },
        "learned_bc": {
          "plugin": 0.9102895569989362,
          "full": 0.9011236303521436
        }
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "always_1"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.49134290540540543,
            0.5086570945945946
          ],
          [
            0.5037174721189591,
            0.4962825278810409
          ],
          [
            0.45555555555555555,
            0.5444444444444444
          ],
          [
            0.5076842472930493,
            0.49231575270695077
          ],
          [
            0.5058910162002945,
            0.49410898379970547
          ],
          [
            0.43333333333333335,
            0.5666666666666667
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "full_learned": [
          [
            0.49134290540540543,
            0.5086570945945946
          ],
          [
            0.5037174721189591,
            0.4962825278810409
          ],
          [
            0.45555555555555555,
            0.5444444444444444
          ],
          [
            0.5076842472930493,
            0.49231575270695077
          ],
          [
            0.5058910162002945,
            0.49410898379970547
          ],
          [
            0.43333333333333335,
            0.5666666666666667
          ]
        ],
        "plugin_six": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "plugin_learned": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "bc_only": [
          [
            0.49134290540540543,
            0.5086570945945946
          ],
          [
            0.5037174721189591,
            0.4962825278810409
          ],
          [
            0.45555555555555555,
            0.5444444444444444
          ],
          [
            0.5076842472930493,
            0.49231575270695077
          ],
          [
            0.5058910162002945,
            0.49410898379970547
          ],
          [
            0.43333333333333335,
            0.5666666666666667
          ]
        ]
      },
      "sigma2_signal": 0.0015972977824116352,
      "xi": 8.916850609343759e-07
    },
    {
      "seed": 105,
      "regime": "confounded_retention",
      "n_retained": 4822,
      "N1": 3375,
      "N2": 1447,
      "proxy_flip_count": 1935,
      "retained_action_by_hidden_age": [
        [
          2075,
          534
        ],
        [
          438,
          1775
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.8847750260108531,
          "full": 0.8487178967511576
        },
        "greedy_hi": {
          "plugin": 0.938305103561571,
          "full": 0.9021837950289072
        },
        "always_0": {
          "plugin": 0.9078915209465416,
          "full": 0.862764340857978
        },
        "always_1": {
          "plugin": 0.9151886086258827,
          "full": 0.8711511963208883
        },
        "uniform": {
          "plugin": 0.9115400647862121,
          "full": 0.8800132664026713
        },
        "soft": {
          "plugin": 0.8981575453985325,
          "full": 0.8654481528653131
        },
        "learned_bc": {
          "plugin": 0.9177010949705617,
          "full": 0.885410630240771
        }
      },
      "picks": {
        "full_six": "greedy_hi",
        "full_learned": "greedy_hi",
        "plugin_six": "greedy_hi",
        "plugin_learned": "greedy_hi"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.45836947094535996,
            0.54163052905464
          ],
          [
            0.39448441247002397,
            0.605515587529976
          ],
          [
            0.45652173913043476,
            0.5434782608695652
          ],
          [
            0.5960334029227558,
            0.40396659707724425
          ],
          [
            0.5334346504559271,
            0.46656534954407297
          ],
          [
            0.29545454545454547,
            0.7045454545454546
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "full_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "bc_only": [
          [
            0.45836947094535996,
            0.54163052905464
          ],
          [
            0.39448441247002397,
            0.605515587529976
          ],
          [
            0.45652173913043476,
            0.5434782608695652
          ],
          [
            0.5960334029227558,
            0.40396659707724425
          ],
          [
            0.5334346504559271,
            0.46656534954407297
          ],
          [
            0.29545454545454547,
            0.7045454545454546
          ]
        ]
      },
      "sigma2_signal": 0.0009783645562124756,
      "xi": 2.9326936340236097e-06
    },
    {
      "seed": 106,
      "regime": "unfiltered",
      "n_retained": 9716,
      "N1": 6801,
      "N2": 2915,
      "proxy_flip_count": 1995,
      "retained_action_by_hidden_age": [
        [
          2626,
          2643
        ],
        [
          2239,
          2208
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.9041735245057837,
          "full": 0.893325289681377
        },
        "greedy_hi": {
          "plugin": 0.9125751212608378,
          "full": 0.9015335159594817
        },
        "always_0": {
          "plugin": 0.9107487809783688,
          "full": 0.8967283375522234
        },
        "always_1": {
          "plugin": 0.9059998647882528,
          "full": 0.8929125985187393
        },
        "uniform": {
          "plugin": 0.9083743228833108,
          "full": 0.898784623040838
        },
        "soft": {
          "plugin": 0.9062739236945472,
          "full": 0.8963813152973789
        },
        "learned_bc": {
          "plugin": 0.9089703916212664,
          "full": 0.8993309034489134
        }
      },
      "picks": {
        "full_six": "greedy_hi",
        "full_learned": "greedy_hi",
        "plugin_six": "greedy_hi",
        "plugin_learned": "greedy_hi"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.48964177816141563,
            0.5103582218385844
          ],
          [
            0.5130597014925373,
            0.4869402985074627
          ],
          [
            0.5232558139534884,
            0.47674418604651164
          ],
          [
            0.5045980926430518,
            0.4954019073569482
          ],
          [
            0.5291916167664671,
            0.4708083832335329
          ],
          [
            0.3717948717948718,
            0.6282051282051282
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "full_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "bc_only": [
          [
            0.48964177816141563,
            0.5103582218385844
          ],
          [
            0.5130597014925373,
            0.4869402985074627
          ],
          [
            0.5232558139534884,
            0.47674418604651164
          ],
          [
            0.5045980926430518,
            0.4954019073569482
          ],
          [
            0.5291916167664671,
            0.4708083832335329
          ],
          [
            0.3717948717948718,
            0.6282051282051282
          ]
        ]
      },
      "sigma2_signal": 0.001852619683768416,
      "xi": 7.687959827474787e-07
    },
    {
      "seed": 106,
      "regime": "confounded_retention",
      "n_retained": 4776,
      "N1": 3343,
      "N2": 1433,
      "proxy_flip_count": 1995,
      "retained_action_by_hidden_age": [
        [
          2100,
          510
        ],
        [
          427,
          1739
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.9080297381508882,
          "full": 0.8775446661978786
        },
        "greedy_hi": {
          "plugin": 0.9294556456855946,
          "full": 0.8977744801927255
        },
        "always_0": {
          "plugin": 0.9077925341778555,
          "full": 0.878603424355494
        },
        "always_1": {
          "plugin": 0.9296928496586272,
          "full": 0.884331680035673
        },
        "uniform": {
          "plugin": 0.9187426919182413,
          "full": 0.8917721531685968
        },
        "soft": {
          "plugin": 0.9133862150345649,
          "full": 0.8856626186958176
        },
        "learned_bc": {
          "plugin": 0.9220455476497708,
          "full": 0.8939357267346005
        }
      },
      "picks": {
        "full_six": "greedy_hi",
        "full_learned": "greedy_hi",
        "plugin_six": "always_1",
        "plugin_learned": "always_1"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.46834901625320785,
            0.5316509837467921
          ],
          [
            0.39238845144356954,
            0.6076115485564304
          ],
          [
            0.42,
            0.58
          ],
          [
            0.6115384615384616,
            0.38846153846153847
          ],
          [
            0.5601851851851852,
            0.4398148148148148
          ],
          [
            0.375,
            0.625
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "full_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_six": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "plugin_learned": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "bc_only": [
          [
            0.46834901625320785,
            0.5316509837467921
          ],
          [
            0.39238845144356954,
            0.6076115485564304
          ],
          [
            0.42,
            0.58
          ],
          [
            0.6115384615384616,
            0.38846153846153847
          ],
          [
            0.5601851851851852,
            0.4398148148148148
          ],
          [
            0.375,
            0.625
          ]
        ]
      },
      "sigma2_signal": 0.0014014927526917829,
      "xi": 2.0672780421570143e-06
    },
    {
      "seed": 107,
      "regime": "unfiltered",
      "n_retained": 9716,
      "N1": 6801,
      "N2": 2915,
      "proxy_flip_count": 1950,
      "retained_action_by_hidden_age": [
        [
          2626,
          2643
        ],
        [
          2239,
          2208
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.9047060137597126,
          "full": 0.8962936708655077
        },
        "greedy_hi": {
          "plugin": 0.9078905493388479,
          "full": 0.8995627515122055
        },
        "always_0": {
          "plugin": 0.905132202077626,
          "full": 0.8953968952401197
        },
        "always_1": {
          "plugin": 0.9074643610209346,
          "full": 0.8963737179315404
        },
        "uniform": {
          "plugin": 0.9062982815492803,
          "full": 0.8989196203672513
        },
        "soft": {
          "plugin": 0.9055021476544964,
          "full": 0.8978404069310814
        },
        "learned_bc": {
          "plugin": 0.9068104944413534,
          "full": 0.8993592526199865
        }
      },
      "picks": {
        "full_six": "greedy_hi",
        "full_learned": "greedy_hi",
        "plugin_six": "greedy_hi",
        "plugin_learned": "greedy_hi"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.49339863713798976,
            0.5066013628620102
          ],
          [
            0.49233716475095785,
            0.5076628352490421
          ],
          [
            0.5888888888888889,
            0.4111111111111111
          ],
          [
            0.5063443072702332,
            0.4936556927297668
          ],
          [
            0.5229970326409495,
            0.47700296735905046
          ],
          [
            0.3780487804878049,
            0.6219512195121951
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "full_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "bc_only": [
          [
            0.49339863713798976,
            0.5066013628620102
          ],
          [
            0.49233716475095785,
            0.5076628352490421
          ],
          [
            0.5888888888888889,
            0.4111111111111111
          ],
          [
            0.5063443072702332,
            0.4936556927297668
          ],
          [
            0.5229970326409495,
            0.47700296735905046
          ],
          [
            0.3780487804878049,
            0.6219512195121951
          ]
        ]
      },
      "sigma2_signal": 0.0023406131325699638,
      "xi": 6.085100312481858e-07
    },
    {
      "seed": 107,
      "regime": "confounded_retention",
      "n_retained": 4822,
      "N1": 3375,
      "N2": 1447,
      "proxy_flip_count": 1950,
      "retained_action_by_hidden_age": [
        [
          2101,
          503
        ],
        [
          433,
          1785
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.8864341977222081,
          "full": 0.8515693747514841
        },
        "greedy_hi": {
          "plugin": 0.8929735783392212,
          "full": 0.8587627185364393
        },
        "always_0": {
          "plugin": 0.8863940690542277,
          "full": 0.8378158839669332
        },
        "always_1": {
          "plugin": 0.8930137070072015,
          "full": 0.8564632447209409
        },
        "uniform": {
          "plugin": 0.8897038880307145,
          "full": 0.8593074393906398
        },
        "soft": {
          "plugin": 0.8880690428764613,
          "full": 0.8564068626501519
        },
        "learned_bc": {
          "plugin": 0.8899422979968465,
          "full": 0.8594615236965011
        }
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "always_1"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.48628963153384747,
            0.5137103684661525
          ],
          [
            0.41152815013404825,
            0.5884718498659517
          ],
          [
            0.4772727272727273,
            0.5227272727272727
          ],
          [
            0.5942567567567567,
            0.40574324324324323
          ],
          [
            0.5371517027863777,
            0.4628482972136223
          ],
          [
            0.40625,
            0.59375
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "full_learned": [
          [
            0.48628963153384747,
            0.5137103684661525
          ],
          [
            0.41152815013404825,
            0.5884718498659517
          ],
          [
            0.4772727272727273,
            0.5227272727272727
          ],
          [
            0.5942567567567567,
            0.40574324324324323
          ],
          [
            0.5371517027863777,
            0.4628482972136223
          ],
          [
            0.40625,
            0.59375
          ]
        ],
        "plugin_six": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "plugin_learned": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "bc_only": [
          [
            0.48628963153384747,
            0.5137103684661525
          ],
          [
            0.41152815013404825,
            0.5884718498659517
          ],
          [
            0.4772727272727273,
            0.5227272727272727
          ],
          [
            0.5942567567567567,
            0.40574324324324323
          ],
          [
            0.5371517027863777,
            0.4628482972136223
          ],
          [
            0.40625,
            0.59375
          ]
        ]
      },
      "sigma2_signal": 0.0007225279198454225,
      "xi": 3.971117830813383e-06
    },
    {
      "seed": 108,
      "regime": "unfiltered",
      "n_retained": 9716,
      "N1": 6801,
      "N2": 2915,
      "proxy_flip_count": 1924,
      "retained_action_by_hidden_age": [
        [
          2626,
          2643
        ],
        [
          2239,
          2208
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.9076910128092255,
          "full": 0.8980902862214027
        },
        "greedy_hi": {
          "plugin": 0.9088753853641215,
          "full": 0.8996095663116548
        },
        "always_0": {
          "plugin": 0.9117706880245915,
          "full": 0.901700899269146
        },
        "always_1": {
          "plugin": 0.9047957101487556,
          "full": 0.8916946232054073
        },
        "uniform": {
          "plugin": 0.9082831990866735,
          "full": 0.9000212513036676
        },
        "soft": {
          "plugin": 0.9079871059479496,
          "full": 0.8993252272736664
        },
        "learned_bc": {
          "plugin": 0.9085104349010614,
          "full": 0.9001596872699796
        }
      },
      "picks": {
        "full_six": "always_0",
        "full_learned": "always_0",
        "plugin_six": "always_0",
        "plugin_learned": "always_0"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.4976313522825151,
            0.5023686477174849
          ],
          [
            0.4888475836431227,
            0.5111524163568774
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5017059024223814,
            0.49829409757761856
          ],
          [
            0.5243531202435312,
            0.4756468797564688
          ],
          [
            0.4069767441860465,
            0.5930232558139535
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "full_learned": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "plugin_six": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "plugin_learned": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "bc_only": [
          [
            0.4976313522825151,
            0.5023686477174849
          ],
          [
            0.4888475836431227,
            0.5111524163568774
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5017059024223814,
            0.49829409757761856
          ],
          [
            0.5243531202435312,
            0.4756468797564688
          ],
          [
            0.4069767441860465,
            0.5930232558139535
          ]
        ]
      },
      "sigma2_signal": 0.00204008859676162,
      "xi": 6.981493709150355e-07
    },
    {
      "seed": 108,
      "regime": "confounded_retention",
      "n_retained": 4846,
      "N1": 3392,
      "N2": 1454,
      "proxy_flip_count": 1924,
      "retained_action_by_hidden_age": [
        [
          2069,
          552
        ],
        [
          441,
          1784
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.8490504155359486,
          "full": 0.7632312483751167
        },
        "greedy_hi": {
          "plugin": 0.9197300064740408,
          "full": 0.8325781286565613
        },
        "always_0": {
          "plugin": 0.873927198438147,
          "full": 0.745879881059257
        },
        "always_1": {
          "plugin": 0.8948532235718424,
          "full": 0.8137715364851967
        },
        "uniform": {
          "plugin": 0.8843902110049948,
          "full": 0.808610339883524
        },
        "soft": {
          "plugin": 0.8667203132704716,
          "full": 0.7884939815843444
        },
        "learned_bc": {
          "plugin": 0.8935411928885637,
          "full": 0.8188013967867821
        }
      },
      "picks": {
        "full_six": "greedy_hi",
        "full_learned": "greedy_hi",
        "plugin_six": "greedy_hi",
        "plugin_learned": "greedy_hi"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.45937770095073466,
            0.5406222990492653
          ],
          [
            0.3968058968058968,
            0.6031941031941032
          ],
          [
            0.4791666666666667,
            0.5208333333333334
          ],
          [
            0.5946786454733932,
            0.4053213545266068
          ],
          [
            0.5593471810089021,
            0.4406528189910979
          ],
          [
            0.28846153846153844,
            0.7115384615384616
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "full_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "bc_only": [
          [
            0.45937770095073466,
            0.5406222990492653
          ],
          [
            0.3968058968058968,
            0.6031941031941032
          ],
          [
            0.4791666666666667,
            0.5208333333333334
          ],
          [
            0.5946786454733932,
            0.4053213545266068
          ],
          [
            0.5593471810089021,
            0.4406528189910979
          ],
          [
            0.28846153846153844,
            0.7115384615384616
          ]
        ]
      },
      "sigma2_signal": 0.0002732669782435162,
      "xi": 1.0449232138148208e-05
    },
    {
      "seed": 109,
      "regime": "unfiltered",
      "n_retained": 9716,
      "N1": 6801,
      "N2": 2915,
      "proxy_flip_count": 1937,
      "retained_action_by_hidden_age": [
        [
          2626,
          2643
        ],
        [
          2239,
          2208
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.9076832543617644,
          "full": 0.898163882780577
        },
        "greedy_hi": {
          "plugin": 0.9072303974832427,
          "full": 0.8975572788906967
        },
        "always_0": {
          "plugin": 0.9040642111741222,
          "full": 0.8925819750134618
        },
        "always_1": {
          "plugin": 0.910849440670885,
          "full": 0.8986184942009632
        },
        "uniform": {
          "plugin": 0.9074568259225035,
          "full": 0.8990687719348484
        },
        "soft": {
          "plugin": 0.907570040142134,
          "full": 0.8989065911984714
        },
        "learned_bc": {
          "plugin": 0.9077118041953043,
          "full": 0.8992832207117765
        }
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "always_1"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.4967700258397933,
            0.5032299741602068
          ],
          [
            0.49935400516795864,
            0.5006459948320413
          ],
          [
            0.48863636363636365,
            0.5113636363636364
          ],
          [
            0.510554988083078,
            0.489445011916922
          ],
          [
            0.49927536231884057,
            0.5007246376811594
          ],
          [
            0.3625,
            0.6375
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "full_learned": [
          [
            0.4967700258397933,
            0.5032299741602068
          ],
          [
            0.49935400516795864,
            0.5006459948320413
          ],
          [
            0.48863636363636365,
            0.5113636363636364
          ],
          [
            0.510554988083078,
            0.489445011916922
          ],
          [
            0.49927536231884057,
            0.5007246376811594
          ],
          [
            0.3625,
            0.6375
          ]
        ],
        "plugin_six": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "plugin_learned": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "bc_only": [
          [
            0.4967700258397933,
            0.5032299741602068
          ],
          [
            0.49935400516795864,
            0.5006459948320413
          ],
          [
            0.48863636363636365,
            0.5113636363636364
          ],
          [
            0.510554988083078,
            0.489445011916922
          ],
          [
            0.49927536231884057,
            0.5007246376811594
          ],
          [
            0.3625,
            0.6375
          ]
        ]
      },
      "sigma2_signal": 0.0015833709519286869,
      "xi": 8.995280409212728e-07
    },
    {
      "seed": 109,
      "regime": "confounded_retention",
      "n_retained": 4826,
      "N1": 3378,
      "N2": 1448,
      "proxy_flip_count": 1937,
      "retained_action_by_hidden_age": [
        [
          2117,
          510
        ],
        [
          445,
          1754
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.899247462361467,
          "full": 0.8597156462776313
        },
        "greedy_hi": {
          "plugin": 0.9166843665506568,
          "full": 0.8768634504701743
        },
        "always_0": {
          "plugin": 0.8930460990376066,
          "full": 0.848949011198707
        },
        "always_1": {
          "plugin": 0.9228857298745172,
          "full": 0.86881034984852
        },
        "uniform": {
          "plugin": 0.9079659144560618,
          "full": 0.8730778796847121
        },
        "soft": {
          "plugin": 0.9036066884087646,
          "full": 0.8675414040060123
        },
        "learned_bc": {
          "plugin": 0.9130458354287291,
          "full": 0.8749845566234011
        }
      },
      "picks": {
        "full_six": "greedy_hi",
        "full_learned": "greedy_hi",
        "plugin_six": "always_1",
        "plugin_learned": "always_1"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.4870617696160267,
            0.5129382303839732
          ],
          [
            0.3919270833333333,
            0.6080729166666666
          ],
          [
            0.3,
            0.7
          ],
          [
            0.6147079521463757,
            0.3852920478536242
          ],
          [
            0.523598820058997,
            0.47640117994100295
          ],
          [
            0.20588235294117646,
            0.7941176470588235
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "full_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_six": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "plugin_learned": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "bc_only": [
          [
            0.4870617696160267,
            0.5129382303839732
          ],
          [
            0.3919270833333333,
            0.6080729166666666
          ],
          [
            0.3,
            0.7
          ],
          [
            0.6147079521463757,
            0.3852920478536242
          ],
          [
            0.523598820058997,
            0.47640117994100295
          ],
          [
            0.20588235294117646,
            0.7941176470588235
          ]
        ]
      },
      "sigma2_signal": 0.0007814782537105312,
      "xi": 3.6690233802239725e-06
    },
    {
      "seed": 110,
      "regime": "unfiltered",
      "n_retained": 9716,
      "N1": 6801,
      "N2": 2915,
      "proxy_flip_count": 1973,
      "retained_action_by_hidden_age": [
        [
          2626,
          2643
        ],
        [
          2239,
          2208
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.903225740941812,
          "full": 0.8940200097243237
        },
        "greedy_hi": {
          "plugin": 0.9087840209850178,
          "full": 0.8994192536766774
        },
        "always_0": {
          "plugin": 0.9073627195410416,
          "full": 0.8956658983943131
        },
        "always_1": {
          "plugin": 0.9046470423857883,
          "full": 0.8933139093890512
        },
        "uniform": {
          "plugin": 0.9060048809634149,
          "full": 0.8978615473637721
        },
        "soft": {
          "plugin": 0.9046153109526134,
          "full": 0.8962157507878117
        },
        "learned_bc": {
          "plugin": 0.9064664686308024,
          "full": 0.8983015591568435
        }
      },
      "picks": {
        "full_six": "greedy_hi",
        "full_learned": "greedy_hi",
        "plugin_six": "greedy_hi",
        "plugin_learned": "greedy_hi"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.48454699407281965,
            0.5154530059271804
          ],
          [
            0.4745222929936306,
            0.5254777070063694
          ],
          [
            0.4787234042553192,
            0.5212765957446809
          ],
          [
            0.498965160400138,
            0.5010348395998621
          ],
          [
            0.527818448023426,
            0.47218155197657397
          ],
          [
            0.4032258064516129,
            0.5967741935483871
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "full_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "bc_only": [
          [
            0.48454699407281965,
            0.5154530059271804
          ],
          [
            0.4745222929936306,
            0.5254777070063694
          ],
          [
            0.4787234042553192,
            0.5212765957446809
          ],
          [
            0.498965160400138,
            0.5010348395998621
          ],
          [
            0.527818448023426,
            0.47218155197657397
          ],
          [
            0.4032258064516129,
            0.5967741935483871
          ]
        ]
      },
      "sigma2_signal": 0.0022722987443249743,
      "xi": 6.268042765050999e-07
    },
    {
      "seed": 110,
      "regime": "confounded_retention",
      "n_retained": 4861,
      "N1": 3402,
      "N2": 1459,
      "proxy_flip_count": 1973,
      "retained_action_by_hidden_age": [
        [
          2107,
          515
        ],
        [
          476,
          1763
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.8995762836535629,
          "full": 0.8661052641933099
        },
        "greedy_hi": {
          "plugin": 0.9132694201304355,
          "full": 0.8804189543710416
        },
        "always_0": {
          "plugin": 0.9055458628813557,
          "full": 0.863764825843663
        },
        "always_1": {
          "plugin": 0.9072998409026428,
          "full": 0.8670425672273582
        },
        "uniform": {
          "plugin": 0.9064228518919992,
          "full": 0.8774129262642428
        },
        "soft": {
          "plugin": 0.9029995677727811,
          "full": 0.87272740845088
        },
        "learned_bc": {
          "plugin": 0.9089277250879697,
          "full": 0.8795556228804962
        }
      },
      "picks": {
        "full_six": "greedy_hi",
        "full_learned": "greedy_hi",
        "plugin_six": "greedy_hi",
        "plugin_learned": "greedy_hi"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.47478632478632476,
            0.5252136752136752
          ],
          [
            0.4107142857142857,
            0.5892857142857143
          ],
          [
            0.44642857142857145,
            0.5535714285714286
          ],
          [
            0.6076869806094183,
            0.3923130193905817
          ],
          [
            0.538109756097561,
            0.46189024390243905
          ],
          [
            0.5277777777777778,
            0.4722222222222222
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "full_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "bc_only": [
          [
            0.47478632478632476,
            0.5252136752136752
          ],
          [
            0.4107142857142857,
            0.5892857142857143
          ],
          [
            0.44642857142857145,
            0.5535714285714286
          ],
          [
            0.6076869806094183,
            0.3923130193905817
          ],
          [
            0.538109756097561,
            0.46189024390243905
          ],
          [
            0.5277777777777778,
            0.4722222222222222
          ]
        ]
      },
      "sigma2_signal": 0.0007580349174270772,
      "xi": 3.7539755139415004e-06
    },
    {
      "seed": 111,
      "regime": "unfiltered",
      "n_retained": 9716,
      "N1": 6801,
      "N2": 2915,
      "proxy_flip_count": 1958,
      "retained_action_by_hidden_age": [
        [
          2626,
          2643
        ],
        [
          2239,
          2208
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.9023724577234478,
          "full": 0.8924094918290063
        },
        "greedy_hi": {
          "plugin": 0.9078148254821373,
          "full": 0.8978839145975088
        },
        "always_0": {
          "plugin": 0.9050230930394849,
          "full": 0.89343461120292
        },
        "always_1": {
          "plugin": 0.9051641901661,
          "full": 0.8920759558601046
        },
        "uniform": {
          "plugin": 0.9050936416027925,
          "full": 0.8963530067785216
        },
        "soft": {
          "plugin": 0.9037330496631202,
          "full": 0.8946669640963602
        },
        "learned_bc": {
          "plugin": 0.9052437291235698,
          "full": 0.8964516844657558
        }
      },
      "picks": {
        "full_six": "greedy_hi",
        "full_learned": "greedy_hi",
        "plugin_six": "greedy_hi",
        "plugin_learned": "greedy_hi"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.485732538330494,
            0.514267461669506
          ],
          [
            0.49243379571248425,
            0.5075662042875158
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5156572608396421,
            0.48434273916035786
          ],
          [
            0.5163934426229508,
            0.48360655737704916
          ],
          [
            0.3875,
            0.6125
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "full_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "bc_only": [
          [
            0.485732538330494,
            0.514267461669506
          ],
          [
            0.49243379571248425,
            0.5075662042875158
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5156572608396421,
            0.48434273916035786
          ],
          [
            0.5163934426229508,
            0.48360655737704916
          ],
          [
            0.3875,
            0.6125
          ]
        ]
      },
      "sigma2_signal": 0.0017630729937158731,
      "xi": 8.07843223460771e-07
    },
    {
      "seed": 111,
      "regime": "confounded_retention",
      "n_retained": 4891,
      "N1": 3423,
      "N2": 1468,
      "proxy_flip_count": 1958,
      "retained_action_by_hidden_age": [
        [
          2094,
          533
        ],
        [
          492,
          1772
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.9066400296963623,
          "full": 0.8705478307462219
        },
        "greedy_hi": {
          "plugin": 0.9320819838035268,
          "full": 0.8951453818835202
        },
        "always_0": {
          "plugin": 0.9253659289405862,
          "full": 0.8754155628107174
        },
        "always_1": {
          "plugin": 0.913356084559303,
          "full": 0.8735819422842457
        },
        "uniform": {
          "plugin": 0.9193610067499445,
          "full": 0.8874352277061042
        },
        "soft": {
          "plugin": 0.9130005182231535,
          "full": 0.8801007459611964
        },
        "learned_bc": {
          "plugin": 0.9231817510809351,
          "full": 0.8909087265535373
        }
      },
      "picks": {
        "full_six": "greedy_hi",
        "full_learned": "greedy_hi",
        "plugin_six": "greedy_hi",
        "plugin_learned": "greedy_hi"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.46444058976582825,
            0.5355594102341718
          ],
          [
            0.41954022988505746,
            0.5804597701149425
          ],
          [
            0.5625,
            0.4375
          ],
          [
            0.5869418132611637,
            0.41305818673883626
          ],
          [
            0.5747663551401869,
            0.4252336448598131
          ],
          [
            0.3611111111111111,
            0.6388888888888888
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "full_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "bc_only": [
          [
            0.46444058976582825,
            0.5355594102341718
          ],
          [
            0.41954022988505746,
            0.5804597701149425
          ],
          [
            0.5625,
            0.4375
          ],
          [
            0.5869418132611637,
            0.41305818673883626
          ],
          [
            0.5747663551401869,
            0.4252336448598131
          ],
          [
            0.3611111111111111,
            0.6388888888888888
          ]
        ]
      },
      "sigma2_signal": 0.000877656514063651,
      "xi": 3.222443431926751e-06
    },
    {
      "seed": 112,
      "regime": "unfiltered",
      "n_retained": 9716,
      "N1": 6801,
      "N2": 2915,
      "proxy_flip_count": 1926,
      "retained_action_by_hidden_age": [
        [
          2626,
          2643
        ],
        [
          2239,
          2208
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.9078469575520307,
          "full": 0.8993739873117585
        },
        "greedy_hi": {
          "plugin": 0.9071027281910002,
          "full": 0.8988201177522273
        },
        "always_0": {
          "plugin": 0.9084632332931601,
          "full": 0.8980011896612851
        },
        "always_1": {
          "plugin": 0.9064864524498708,
          "full": 0.8960742607756929
        },
        "uniform": {
          "plugin": 0.9074748428715155,
          "full": 0.9000946651565976
        },
        "soft": {
          "plugin": 0.9076609002117731,
          "full": 0.8999669563513417
        },
        "learned_bc": {
          "plugin": 0.9076085010357094,
          "full": 0.9002025384046869
        }
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "always_0"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.4892565535023636,
            0.5107434464976365
          ],
          [
            0.4937733499377335,
            0.5062266500622665
          ],
          [
            0.532608695652174,
            0.4673913043478261
          ],
          [
            0.5073680603152845,
            0.4926319396847156
          ],
          [
            0.5059970014992504,
            0.49400299850074963
          ],
          [
            0.42391304347826086,
            0.5760869565217391
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "full_learned": [
          [
            0.4892565535023636,
            0.5107434464976365
          ],
          [
            0.4937733499377335,
            0.5062266500622665
          ],
          [
            0.532608695652174,
            0.4673913043478261
          ],
          [
            0.5073680603152845,
            0.4926319396847156
          ],
          [
            0.5059970014992504,
            0.49400299850074963
          ],
          [
            0.42391304347826086,
            0.5760869565217391
          ]
        ],
        "plugin_six": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "plugin_learned": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "bc_only": [
          [
            0.4892565535023636,
            0.5107434464976365
          ],
          [
            0.4937733499377335,
            0.5062266500622665
          ],
          [
            0.532608695652174,
            0.4673913043478261
          ],
          [
            0.5073680603152845,
            0.4926319396847156
          ],
          [
            0.5059970014992504,
            0.49400299850074963
          ],
          [
            0.42391304347826086,
            0.5760869565217391
          ]
        ]
      },
      "sigma2_signal": 0.0022414820193896456,
      "xi": 6.354218138354262e-07
    },
    {
      "seed": 112,
      "regime": "confounded_retention",
      "n_retained": 4833,
      "N1": 3383,
      "N2": 1450,
      "proxy_flip_count": 1926,
      "retained_action_by_hidden_age": [
        [
          2112,
          508
        ],
        [
          452,
          1761
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.8930788894342535,
          "full": 0.8496687632577586
        },
        "greedy_hi": {
          "plugin": 0.9133188303631342,
          "full": 0.8677166993297784
        },
        "always_0": {
          "plugin": 0.9006454828677912,
          "full": 0.8409247007770776
        },
        "always_1": {
          "plugin": 0.9057522369295966,
          "full": 0.8552153227291948
        },
        "uniform": {
          "plugin": 0.903198859898694,
          "full": 0.8640818830522361
        },
        "soft": {
          "plugin": 0.8981388746664737,
          "full": 0.8582098907155387
        },
        "learned_bc": {
          "plugin": 0.9058481961588228,
          "full": 0.8667885107893306
        }
      },
      "picks": {
        "full_six": "greedy_hi",
        "full_learned": "greedy_hi",
        "plugin_six": "greedy_hi",
        "plugin_learned": "greedy_hi"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.46757230499561786,
            0.5324276950043821
          ],
          [
            0.4078282828282828,
            0.5921717171717171
          ],
          [
            0.5178571428571429,
            0.48214285714285715
          ],
          [
            0.6140529531568228,
            0.3859470468431772
          ],
          [
            0.5260736196319018,
            0.47392638036809814
          ],
          [
            0.34,
            0.66
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "full_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "bc_only": [
          [
            0.46757230499561786,
            0.5324276950043821
          ],
          [
            0.4078282828282828,
            0.5921717171717171
          ],
          [
            0.5178571428571429,
            0.48214285714285715
          ],
          [
            0.6140529531568228,
            0.3859470468431772
          ],
          [
            0.5260736196319018,
            0.47392638036809814
          ],
          [
            0.34,
            0.66
          ]
        ]
      },
      "sigma2_signal": 0.0007736432357931782,
      "xi": 3.701069184621087e-06
    },
    {
      "seed": 113,
      "regime": "unfiltered",
      "n_retained": 9716,
      "N1": 6801,
      "N2": 2915,
      "proxy_flip_count": 1965,
      "retained_action_by_hidden_age": [
        [
          2626,
          2643
        ],
        [
          2239,
          2208
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.9069792349933283,
          "full": 0.8990987952885294
        },
        "greedy_hi": {
          "plugin": 0.907180614014159,
          "full": 0.8992707872947258
        },
        "always_0": {
          "plugin": 0.905934010594371,
          "full": 0.8959402531250341
        },
        "always_1": {
          "plugin": 0.9082258384131164,
          "full": 0.898631366879012
        },
        "uniform": {
          "plugin": 0.9070799245037438,
          "full": 0.900153001081786
        },
        "soft": {
          "plugin": 0.907029579748536,
          "full": 0.8998564333010779
        },
        "learned_bc": {
          "plugin": 0.9073147649621183,
          "full": 0.9003530814607439
        }
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "always_1"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.49014144877839694,
            0.5098585512216031
          ],
          [
            0.4937578027465668,
            0.5062421972534332
          ],
          [
            0.5104166666666666,
            0.4895833333333333
          ],
          [
            0.5053670360110804,
            0.49463296398891965
          ],
          [
            0.5157819225251076,
            0.48421807747489237
          ],
          [
            0.3625,
            0.6375
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "full_learned": [
          [
            0.49014144877839694,
            0.5098585512216031
          ],
          [
            0.4937578027465668,
            0.5062421972534332
          ],
          [
            0.5104166666666666,
            0.4895833333333333
          ],
          [
            0.5053670360110804,
            0.49463296398891965
          ],
          [
            0.5157819225251076,
            0.48421807747489237
          ],
          [
            0.3625,
            0.6375
          ]
        ],
        "plugin_six": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "plugin_learned": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "bc_only": [
          [
            0.49014144877839694,
            0.5098585512216031
          ],
          [
            0.4937578027465668,
            0.5062421972534332
          ],
          [
            0.5104166666666666,
            0.4895833333333333
          ],
          [
            0.5053670360110804,
            0.49463296398891965
          ],
          [
            0.5157819225251076,
            0.48421807747489237
          ],
          [
            0.3625,
            0.6375
          ]
        ]
      },
      "sigma2_signal": 0.002650964071225482,
      "xi": 5.372711708543248e-07
    },
    {
      "seed": 113,
      "regime": "confounded_retention",
      "n_retained": 4868,
      "N1": 3407,
      "N2": 1461,
      "proxy_flip_count": 1965,
      "retained_action_by_hidden_age": [
        [
          2104,
          539
        ],
        [
          445,
          1780
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.9071459957921749,
          "full": 0.866513885441365
        },
        "greedy_hi": {
          "plugin": 0.9225526245725832,
          "full": 0.8834814606684107
        },
        "always_0": {
          "plugin": 0.9123144395077134,
          "full": 0.8683440352653373
        },
        "always_1": {
          "plugin": 0.9173841808570449,
          "full": 0.8631322375473295
        },
        "uniform": {
          "plugin": 0.9148493101823791,
          "full": 0.8799327317341744
        },
        "soft": {
          "plugin": 0.910997652987277,
          "full": 0.874355201464091
        },
        "learned_bc": {
          "plugin": 0.9188949578598853,
          "full": 0.8826988581937132
        }
      },
      "picks": {
        "full_six": "greedy_hi",
        "full_learned": "greedy_hi",
        "plugin_six": "greedy_hi",
        "plugin_learned": "greedy_hi"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.4659090909090909,
            0.5340909090909091
          ],
          [
            0.43308080808080807,
            0.5669191919191919
          ],
          [
            0.5,
            0.5
          ],
          [
            0.6111491108071135,
            0.38885088919288646
          ],
          [
            0.4969418960244648,
            0.5030581039755352
          ],
          [
            0.3235294117647059,
            0.6764705882352942
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "full_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "bc_only": [
          [
            0.4659090909090909,
            0.5340909090909091
          ],
          [
            0.43308080808080807,
            0.5669191919191919
          ],
          [
            0.5,
            0.5
          ],
          [
            0.6111491108071135,
            0.38885088919288646
          ],
          [
            0.4969418960244648,
            0.5030581039755352
          ],
          [
            0.3235294117647059,
            0.6764705882352942
          ]
        ]
      },
      "sigma2_signal": 0.000855664109323932,
      "xi": 3.321103471239959e-06
    },
    {
      "seed": 114,
      "regime": "unfiltered",
      "n_retained": 9716,
      "N1": 6801,
      "N2": 2915,
      "proxy_flip_count": 1947,
      "retained_action_by_hidden_age": [
        [
          2626,
          2643
        ],
        [
          2239,
          2208
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.9049816227057814,
          "full": 0.8937669589374289
        },
        "greedy_hi": {
          "plugin": 0.9059520886822994,
          "full": 0.894724255087097
        },
        "always_0": {
          "plugin": 0.9038850265151336,
          "full": 0.8907233267280894
        },
        "always_1": {
          "plugin": 0.9070486848729473,
          "full": 0.8923551517571482
        },
        "uniform": {
          "plugin": 0.9054668556940404,
          "full": 0.8956036633012427
        },
        "soft": {
          "plugin": 0.905224239199911,
          "full": 0.895008215094773
        },
        "learned_bc": {
          "plugin": 0.9058090179322831,
          "full": 0.8959365681116859
        }
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "always_1"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.47712559343979283,
            0.5228744065602071
          ],
          [
            0.5,
            0.5
          ],
          [
            0.57,
            0.43
          ],
          [
            0.5147158322056834,
            0.48528416779431666
          ],
          [
            0.5128012048192772,
            0.4871987951807229
          ],
          [
            0.4230769230769231,
            0.5769230769230769
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "full_learned": [
          [
            0.47712559343979283,
            0.5228744065602071
          ],
          [
            0.5,
            0.5
          ],
          [
            0.57,
            0.43
          ],
          [
            0.5147158322056834,
            0.48528416779431666
          ],
          [
            0.5128012048192772,
            0.4871987951807229
          ],
          [
            0.4230769230769231,
            0.5769230769230769
          ]
        ],
        "plugin_six": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "plugin_learned": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "bc_only": [
          [
            0.47712559343979283,
            0.5228744065602071
          ],
          [
            0.5,
            0.5
          ],
          [
            0.57,
            0.43
          ],
          [
            0.5147158322056834,
            0.48528416779431666
          ],
          [
            0.5128012048192772,
            0.4871987951807229
          ],
          [
            0.4230769230769231,
            0.5769230769230769
          ]
        ]
      },
      "sigma2_signal": 0.00164134109638257,
      "xi": 8.677578192486106e-07
    },
    {
      "seed": 114,
      "regime": "confounded_retention",
      "n_retained": 4810,
      "N1": 3367,
      "N2": 1443,
      "proxy_flip_count": 1947,
      "retained_action_by_hidden_age": [
        [
          2076,
          527
        ],
        [
          440,
          1767
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.8857344662853883,
          "full": 0.8410582893387272
        },
        "greedy_hi": {
          "plugin": 0.8947338660021031,
          "full": 0.8488543921224978
        },
        "always_0": {
          "plugin": 0.8814022786593078,
          "full": 0.8166436747408596
        },
        "always_1": {
          "plugin": 0.8990660536281838,
          "full": 0.8523502187515313
        },
        "uniform": {
          "plugin": 0.8902341661437458,
          "full": 0.8503090925380243
        },
        "soft": {
          "plugin": 0.8879843162145672,
          "full": 0.8469858021397065
        },
        "learned_bc": {
          "plugin": 0.892291327962595,
          "full": 0.8525527492391876
        }
      },
      "picks": {
        "full_six": "always_1",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "always_1"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.47370689655172415,
            0.5262931034482758
          ],
          [
            0.38567839195979897,
            0.614321608040201
          ],
          [
            0.42,
            0.58
          ],
          [
            0.6106529209621994,
            0.3893470790378007
          ],
          [
            0.5190476190476191,
            0.48095238095238096
          ],
          [
            0.425,
            0.575
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "full_learned": [
          [
            0.47370689655172415,
            0.5262931034482758
          ],
          [
            0.38567839195979897,
            0.614321608040201
          ],
          [
            0.42,
            0.58
          ],
          [
            0.6106529209621994,
            0.3893470790378007
          ],
          [
            0.5190476190476191,
            0.48095238095238096
          ],
          [
            0.425,
            0.575
          ]
        ],
        "plugin_six": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "plugin_learned": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "bc_only": [
          [
            0.47370689655172415,
            0.5262931034482758
          ],
          [
            0.38567839195979897,
            0.614321608040201
          ],
          [
            0.42,
            0.58
          ],
          [
            0.6106529209621994,
            0.3893470790378007
          ],
          [
            0.5190476190476191,
            0.48095238095238096
          ],
          [
            0.425,
            0.575
          ]
        ]
      },
      "sigma2_signal": 0.0005732407746613803,
      "xi": 5.019177253065724e-06
    },
    {
      "seed": 115,
      "regime": "unfiltered",
      "n_retained": 9716,
      "N1": 6801,
      "N2": 2915,
      "proxy_flip_count": 1920,
      "retained_action_by_hidden_age": [
        [
          2626,
          2643
        ],
        [
          2239,
          2208
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.9081734204313823,
          "full": 0.9002690212656282
        },
        "greedy_hi": {
          "plugin": 0.9081041873191578,
          "full": 0.9001348317926897
        },
        "always_0": {
          "plugin": 0.9054600816918549,
          "full": 0.8961666563735302
        },
        "always_1": {
          "plugin": 0.910817526058685,
          "full": 0.9003837399317078
        },
        "uniform": {
          "plugin": 0.9081388038752701,
          "full": 0.9011525379361082
        },
        "soft": {
          "plugin": 0.9081561121533263,
          "full": 0.9009382920041776
        },
        "learned_bc": {
          "plugin": 0.9081545101984037,
          "full": 0.9011328581502586
        }
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "uniform",
        "plugin_six": "always_1",
        "plugin_learned": "always_1"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.4916595380667237,
            0.5083404619332763
          ],
          [
            0.49615877080665816,
            0.5038412291933418
          ],
          [
            0.5288461538461539,
            0.47115384615384615
          ],
          [
            0.5126582278481012,
            0.4873417721518987
          ],
          [
            0.5208023774145617,
            0.47919762258543835
          ],
          [
            0.4125,
            0.5875
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "full_learned": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "plugin_six": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "plugin_learned": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "bc_only": [
          [
            0.4916595380667237,
            0.5083404619332763
          ],
          [
            0.49615877080665816,
            0.5038412291933418
          ],
          [
            0.5288461538461539,
            0.47115384615384615
          ],
          [
            0.5126582278481012,
            0.4873417721518987
          ],
          [
            0.5208023774145617,
            0.47919762258543835
          ],
          [
            0.4125,
            0.5875
          ]
        ]
      },
      "sigma2_signal": 0.0025355040754154235,
      "xi": 5.617370463925221e-07
    },
    {
      "seed": 115,
      "regime": "confounded_retention",
      "n_retained": 4856,
      "N1": 3399,
      "N2": 1457,
      "proxy_flip_count": 1920,
      "retained_action_by_hidden_age": [
        [
          2111,
          539
        ],
        [
          435,
          1771
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.9025629875692766,
          "full": 0.878061486481119
        },
        "greedy_hi": {
          "plugin": 0.9285848659215079,
          "full": 0.904623084708695
        },
        "always_0": {
          "plugin": 0.9257016462211485,
          "full": 0.8943200617049263
        },
        "always_1": {
          "plugin": 0.9054462072696359,
          "full": 0.8764482646375453
        },
        "uniform": {
          "plugin": 0.9155739267453922,
          "full": 0.894209911886038
        },
        "soft": {
          "plugin": 0.9090684571573344,
          "full": 0.8868048924907866
        },
        "learned_bc": {
          "plugin": 0.9177614034902266,
          "full": 0.8957038131232832
        }
      },
      "picks": {
        "full_six": "greedy_hi",
        "full_learned": "greedy_hi",
        "plugin_six": "greedy_hi",
        "plugin_learned": "greedy_hi"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.4888793840889649,
            0.5111206159110351
          ],
          [
            0.41857506361323155,
            0.5814249363867684
          ],
          [
            0.3695652173913043,
            0.6304347826086957
          ],
          [
            0.6080351114112087,
            0.39196488858879136
          ],
          [
            0.5716510903426791,
            0.42834890965732086
          ],
          [
            0.25,
            0.75
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "full_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "bc_only": [
          [
            0.4888793840889649,
            0.5111206159110351
          ],
          [
            0.41857506361323155,
            0.5814249363867684
          ],
          [
            0.3695652173913043,
            0.6304347826086957
          ],
          [
            0.6080351114112087,
            0.39196488858879136
          ],
          [
            0.5716510903426791,
            0.42834890965732086
          ],
          [
            0.25,
            0.75
          ]
        ]
      },
      "sigma2_signal": 0.001417675351936512,
      "xi": 2.0100163866104e-06
    },
    {
      "seed": 116,
      "regime": "unfiltered",
      "n_retained": 9716,
      "N1": 6801,
      "N2": 2915,
      "proxy_flip_count": 1999,
      "retained_action_by_hidden_age": [
        [
          2626,
          2643
        ],
        [
          2239,
          2208
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.9068560344430407,
          "full": 0.8982744138407261
        },
        "greedy_hi": {
          "plugin": 0.9119369283700096,
          "full": 0.9033094728277876
        },
        "always_0": {
          "plugin": 0.9088763321358878,
          "full": 0.8979032774427197
        },
        "always_1": {
          "plugin": 0.9099166306771626,
          "full": 0.8995666322198582
        },
        "uniform": {
          "plugin": 0.9093964814065253,
          "full": 0.9018544260274284
        },
        "soft": {
          "plugin": 0.9081262579247831,
          "full": 0.9003176469455388
        },
        "learned_bc": {
          "plugin": 0.9096593314334422,
          "full": 0.9021100708239472
        }
      },
      "picks": {
        "full_six": "greedy_hi",
        "full_learned": "greedy_hi",
        "plugin_six": "greedy_hi",
        "plugin_learned": "greedy_hi"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.484959174903309,
            0.515040825096691
          ],
          [
            0.48475222363405335,
            0.5152477763659467
          ],
          [
            0.47959183673469385,
            0.5204081632653061
          ],
          [
            0.5173539518900344,
            0.48264604810996564
          ],
          [
            0.5225290697674418,
            0.47747093023255816
          ],
          [
            0.3804347826086957,
            0.6195652173913043
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "full_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "bc_only": [
          [
            0.484959174903309,
            0.515040825096691
          ],
          [
            0.48475222363405335,
            0.5152477763659467
          ],
          [
            0.47959183673469385,
            0.5204081632653061
          ],
          [
            0.5173539518900344,
            0.48264604810996564
          ],
          [
            0.5225290697674418,
            0.47747093023255816
          ],
          [
            0.3804347826086957,
            0.6195652173913043
          ]
        ]
      },
      "sigma2_signal": 0.002566573154303441,
      "xi": 5.549370638635114e-07
    },
    {
      "seed": 116,
      "regime": "confounded_retention",
      "n_retained": 4863,
      "N1": 3404,
      "N2": 1459,
      "proxy_flip_count": 1999,
      "retained_action_by_hidden_age": [
        [
          2115,
          520
        ],
        [
          476,
          1752
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.8767309381967814,
          "full": 0.8517454233364138
        },
        "greedy_hi": {
          "plugin": 0.9088122416222111,
          "full": 0.8839838510898776
        },
        "always_0": {
          "plugin": 0.8762137746308809,
          "full": 0.8428118524171725
        },
        "always_1": {
          "plugin": 0.9093294051881117,
          "full": 0.8814420348477077
        },
        "uniform": {
          "plugin": 0.8927715899094963,
          "full": 0.8710150171550765
        },
        "soft": {
          "plugin": 0.8847512640531389,
          "full": 0.8621225499099394
        },
        "learned_bc": {
          "plugin": 0.8947179577996378,
          "full": 0.872524822780181
        }
      },
      "picks": {
        "full_six": "greedy_hi",
        "full_learned": "greedy_hi",
        "plugin_six": "always_1",
        "plugin_learned": "always_1"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.4772528433945757,
            0.5227471566054244
          ],
          [
            0.40663390663390664,
            0.5933660933660934
          ],
          [
            0.5370370370370371,
            0.46296296296296297
          ],
          [
            0.6194840461642905,
            0.38051595383570946
          ],
          [
            0.5784023668639053,
            0.42159763313609466
          ],
          [
            0.5227272727272727,
            0.4772727272727273
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "full_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_six": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "plugin_learned": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "bc_only": [
          [
            0.4772528433945757,
            0.5227471566054244
          ],
          [
            0.40663390663390664,
            0.5933660933660934
          ],
          [
            0.5370370370370371,
            0.46296296296296297
          ],
          [
            0.6194840461642905,
            0.38051595383570946
          ],
          [
            0.5784023668639053,
            0.42159763313609466
          ],
          [
            0.5227272727272727,
            0.4772727272727273
          ]
        ]
      },
      "sigma2_signal": 0.0016022550196934787,
      "xi": 1.7760247175123874e-06
    },
    {
      "seed": 117,
      "regime": "unfiltered",
      "n_retained": 9716,
      "N1": 6801,
      "N2": 2915,
      "proxy_flip_count": 1915,
      "retained_action_by_hidden_age": [
        [
          2626,
          2643
        ],
        [
          2239,
          2208
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.9080289163804602,
          "full": 0.899554245245779
        },
        "greedy_hi": {
          "plugin": 0.9092185406053266,
          "full": 0.9005392883812094
        },
        "always_0": {
          "plugin": 0.9070396492517823,
          "full": 0.8966379266147831
        },
        "always_1": {
          "plugin": 0.9102078077340046,
          "full": 0.899278293185108
        },
        "uniform": {
          "plugin": 0.9086237284928934,
          "full": 0.9010796890893046
        },
        "soft": {
          "plugin": 0.9083263224366768,
          "full": 0.9005674088812026
        },
        "learned_bc": {
          "plugin": 0.9086386137284213,
          "full": 0.9010932448158521
        }
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "always_1"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.4950812660393499,
            0.5049187339606501
          ],
          [
            0.4968112244897959,
            0.5031887755102041
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5034470872113065,
            0.49655291278869357
          ],
          [
            0.5101302460202605,
            0.48986975397973953
          ],
          [
            0.4880952380952381,
            0.5119047619047619
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "full_learned": [
          [
            0.4950812660393499,
            0.5049187339606501
          ],
          [
            0.4968112244897959,
            0.5031887755102041
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5034470872113065,
            0.49655291278869357
          ],
          [
            0.5101302460202605,
            0.48986975397973953
          ],
          [
            0.4880952380952381,
            0.5119047619047619
          ]
        ],
        "plugin_six": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "plugin_learned": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "bc_only": [
          [
            0.4950812660393499,
            0.5049187339606501
          ],
          [
            0.4968112244897959,
            0.5031887755102041
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5034470872113065,
            0.49655291278869357
          ],
          [
            0.5101302460202605,
            0.48986975397973953
          ],
          [
            0.4880952380952381,
            0.5119047619047619
          ]
        ]
      },
      "sigma2_signal": 0.0020531278661283523,
      "xi": 6.937154738082068e-07
    },
    {
      "seed": 117,
      "regime": "confounded_retention",
      "n_retained": 4848,
      "N1": 3393,
      "N2": 1455,
      "proxy_flip_count": 1915,
      "retained_action_by_hidden_age": [
        [
          2093,
          520
        ],
        [
          490,
          1745
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.8695490966176866,
          "full": 0.7980117066022113
        },
        "greedy_hi": {
          "plugin": 0.9112725550514686,
          "full": 0.8419646602451671
        },
        "always_0": {
          "plugin": 0.8931287130339932,
          "full": 0.8317110283734157
        },
        "always_1": {
          "plugin": 0.8876929386351622,
          "full": 0.7800879727693935
        },
        "uniform": {
          "plugin": 0.8904108258345778,
          "full": 0.8284613289277436
        },
        "soft": {
          "plugin": 0.8799799612261323,
          "full": 0.815196040352338
        },
        "learned_bc": {
          "plugin": 0.8960766885354077,
          "full": 0.8319158289207012
        }
      },
      "picks": {
        "full_six": "greedy_hi",
        "full_learned": "greedy_hi",
        "plugin_six": "greedy_hi",
        "plugin_learned": "greedy_hi"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.4541984732824427,
            0.5458015267175572
          ],
          [
            0.422029702970297,
            0.5779702970297029
          ],
          [
            0.5,
            0.5
          ],
          [
            0.6077823691460055,
            0.39221763085399447
          ],
          [
            0.5574534161490683,
            0.44254658385093165
          ],
          [
            0.34615384615384615,
            0.6538461538461539
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "full_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "bc_only": [
          [
            0.4541984732824427,
            0.5458015267175572
          ],
          [
            0.422029702970297,
            0.5779702970297029
          ],
          [
            0.5,
            0.5
          ],
          [
            0.6077823691460055,
            0.39221763085399447
          ],
          [
            0.5574534161490683,
            0.44254658385093165
          ],
          [
            0.34615384615384615,
            0.6538461538461539
          ]
        ]
      },
      "sigma2_signal": 0.0004310282554213355,
      "xi": 6.620140467727219e-06
    },
    {
      "seed": 118,
      "regime": "unfiltered",
      "n_retained": 9716,
      "N1": 6801,
      "N2": 2915,
      "proxy_flip_count": 1943,
      "retained_action_by_hidden_age": [
        [
          2626,
          2643
        ],
        [
          2239,
          2208
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.9064852602720896,
          "full": 0.8987138973354667
        },
        "greedy_hi": {
          "plugin": 0.9097531132030191,
          "full": 0.9016722616088847
        },
        "always_0": {
          "plugin": 0.9092043861971787,
          "full": 0.8995614020460202
        },
        "always_1": {
          "plugin": 0.9070339872779302,
          "full": 0.8970838828898596
        },
        "uniform": {
          "plugin": 0.9081191867375544,
          "full": 0.9011911328861292
        },
        "soft": {
          "plugin": 0.9073022235048221,
          "full": 0.9001970346948641
        },
        "learned_bc": {
          "plugin": 0.9083136599214605,
          "full": 0.9013620147320115
        }
      },
      "picks": {
        "full_six": "greedy_hi",
        "full_learned": "greedy_hi",
        "plugin_six": "greedy_hi",
        "plugin_learned": "greedy_hi"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.48615843270868825,
            0.5138415672913118
          ],
          [
            0.4879441624365482,
            0.5120558375634517
          ],
          [
            0.5408163265306123,
            0.45918367346938777
          ],
          [
            0.5190245589761329,
            0.4809754410238672
          ],
          [
            0.5166184971098265,
            0.4833815028901734
          ],
          [
            0.44871794871794873,
            0.5512820512820513
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "full_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "bc_only": [
          [
            0.48615843270868825,
            0.5138415672913118
          ],
          [
            0.4879441624365482,
            0.5120558375634517
          ],
          [
            0.5408163265306123,
            0.45918367346938777
          ],
          [
            0.5190245589761329,
            0.4809754410238672
          ],
          [
            0.5166184971098265,
            0.4833815028901734
          ],
          [
            0.44871794871794873,
            0.5512820512820513
          ]
        ]
      },
      "sigma2_signal": 0.002944575234165491,
      "xi": 4.836984818435835e-07
    },
    {
      "seed": 118,
      "regime": "confounded_retention",
      "n_retained": 4876,
      "N1": 3413,
      "N2": 1463,
      "proxy_flip_count": 1943,
      "retained_action_by_hidden_age": [
        [
          2105,
          552
        ],
        [
          439,
          1780
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.8908492117974248,
          "full": 0.8633633750170275
        },
        "greedy_hi": {
          "plugin": 0.9132007891311218,
          "full": 0.8857992887223837
        },
        "always_0": {
          "plugin": 0.8900331786971534,
          "full": 0.8586172097815175
        },
        "always_1": {
          "plugin": 0.9140168222313934,
          "full": 0.8775908483831344
        },
        "uniform": {
          "plugin": 0.9020250004642734,
          "full": 0.8779739366951682
        },
        "soft": {
          "plugin": 0.8964371061308491,
          "full": 0.8714713960056114
        },
        "learned_bc": {
          "plugin": 0.9043016495959936,
          "full": 0.8790903110300333
        }
      },
      "picks": {
        "full_six": "greedy_hi",
        "full_learned": "greedy_hi",
        "plugin_six": "always_1",
        "plugin_learned": "always_1"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.4806234203875316,
            0.5193765796124684
          ],
          [
            0.3918918918918919,
            0.6081081081081081
          ],
          [
            0.30357142857142855,
            0.6964285714285714
          ],
          [
            0.5952050034746351,
            0.4047949965253648
          ],
          [
            0.5434131736526946,
            0.4565868263473054
          ],
          [
            0.3541666666666667,
            0.6458333333333334
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "full_learned": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "plugin_six": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "plugin_learned": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "bc_only": [
          [
            0.4806234203875316,
            0.5193765796124684
          ],
          [
            0.3918918918918919,
            0.6081081081081081
          ],
          [
            0.30357142857142855,
            0.6964285714285714
          ],
          [
            0.5952050034746351,
            0.4047949965253648
          ],
          [
            0.5434131736526946,
            0.4565868263473054
          ],
          [
            0.3541666666666667,
            0.6458333333333334
          ]
        ]
      },
      "sigma2_signal": 0.0012560123618867046,
      "xi": 2.2594237966217178e-06
    },
    {
      "seed": 119,
      "regime": "unfiltered",
      "n_retained": 9716,
      "N1": 6801,
      "N2": 2915,
      "proxy_flip_count": 1928,
      "retained_action_by_hidden_age": [
        [
          2626,
          2643
        ],
        [
          2239,
          2208
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.9103320180217426,
          "full": 0.9036533527220113
        },
        "greedy_hi": {
          "plugin": 0.9090345803313329,
          "full": 0.9024918834796385
        },
        "always_0": {
          "plugin": 0.9070002883844486,
          "full": 0.8985118991058174
        },
        "always_1": {
          "plugin": 0.9123663099686267,
          "full": 0.9044655362397253
        },
        "uniform": {
          "plugin": 0.9096832991765377,
          "full": 0.903885131835453
        },
        "soft": {
          "plugin": 0.91000765859914,
          "full": 0.9039586990237704
        },
        "learned_bc": {
          "plugin": 0.9097785063876509,
          "full": 0.903959410538607
        }
      },
      "picks": {
        "full_six": "always_1",
        "full_learned": "always_1",
        "plugin_six": "always_1",
        "plugin_learned": "always_1"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.49356499356499356,
            0.5064350064350064
          ],
          [
            0.47628205128205126,
            0.5237179487179487
          ],
          [
            0.4519230769230769,
            0.5480769230769231
          ],
          [
            0.5051493305870237,
            0.49485066941297634
          ],
          [
            0.5101596516690856,
            0.4898403483309144
          ],
          [
            0.39285714285714285,
            0.6071428571428571
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "full_learned": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "plugin_six": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "plugin_learned": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "bc_only": [
          [
            0.49356499356499356,
            0.5064350064350064
          ],
          [
            0.47628205128205126,
            0.5237179487179487
          ],
          [
            0.4519230769230769,
            0.5480769230769231
          ],
          [
            0.5051493305870237,
            0.49485066941297634
          ],
          [
            0.5101596516690856,
            0.4898403483309144
          ],
          [
            0.39285714285714285,
            0.6071428571428571
          ]
        ]
      },
      "sigma2_signal": 0.0035921710117692144,
      "xi": 3.964974289290792e-07
    },
    {
      "seed": 119,
      "regime": "confounded_retention",
      "n_retained": 4910,
      "N1": 3437,
      "N2": 1473,
      "proxy_flip_count": 1928,
      "retained_action_by_hidden_age": [
        [
          2144,
          528
        ],
        [
          451,
          1787
        ]
      ],
      "scores": {
        "greedy_lo": {
          "plugin": 0.8866589034181593,
          "full": 0.820833793751295
        },
        "greedy_hi": {
          "plugin": 0.9043319914805559,
          "full": 0.8350316721518812
        },
        "always_0": {
          "plugin": 0.8648712822361522,
          "full": 0.7658025984759295
        },
        "always_1": {
          "plugin": 0.926119612662563,
          "full": 0.8603937374115493
        },
        "uniform": {
          "plugin": 0.8954954474493576,
          "full": 0.8360511567657797
        },
        "soft": {
          "plugin": 0.8910771754337585,
          "full": 0.8304574147342245
        },
        "learned_bc": {
          "plugin": 0.8983340622300757,
          "full": 0.840175968436133
        }
      },
      "picks": {
        "full_six": "always_1",
        "full_learned": "always_1",
        "plugin_six": "always_1",
        "plugin_learned": "always_1"
      },
      "policies": {
        "greedy_lo": [
          [
            0.9,
            0.09999999999999998
          ],
          [
            0.74,
            0.26
          ],
          [
            0.5800000000000001,
            0.41999999999999993
          ],
          [
            0.42000000000000004,
            0.58
          ],
          [
            0.26,
            0.74
          ],
          [
            0.1,
            0.9
          ]
        ],
        "greedy_hi": [
          [
            0.09999999999999998,
            0.9
          ],
          [
            0.26,
            0.74
          ],
          [
            0.41999999999999993,
            0.5800000000000001
          ],
          [
            0.58,
            0.42000000000000004
          ],
          [
            0.74,
            0.26
          ],
          [
            0.9,
            0.1
          ]
        ],
        "always_0": [
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ],
          [
            1.0,
            0.0
          ]
        ],
        "always_1": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "uniform": [
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ],
          [
            0.5,
            0.5
          ]
        ],
        "soft": [
          [
            0.7000000000000001,
            0.29999999999999993
          ],
          [
            0.62,
            0.38
          ],
          [
            0.54,
            0.45999999999999996
          ],
          [
            0.46,
            0.54
          ],
          [
            0.38,
            0.62
          ],
          [
            0.29999999999999993,
            0.7000000000000001
          ]
        ],
        "learned_bc": [
          [
            0.4683159722222222,
            0.5316840277777778
          ],
          [
            0.4040767386091127,
            0.5959232613908872
          ],
          [
            0.46,
            0.54
          ],
          [
            0.5991321762349799,
            0.40086782376502
          ],
          [
            0.5453172205438066,
            0.45468277945619334
          ],
          [
            0.275,
            0.725
          ]
        ]
      },
      "selected_policy_probabilities": {
        "full_six": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "full_learned": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "plugin_six": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "plugin_learned": [
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ],
          [
            0.0,
            1.0
          ]
        ],
        "bc_only": [
          [
            0.4683159722222222,
            0.5316840277777778
          ],
          [
            0.4040767386091127,
            0.5959232613908872
          ],
          [
            0.46,
            0.54
          ],
          [
            0.5991321762349799,
            0.40086782376502
          ],
          [
            0.5453172205438066,
            0.45468277945619334
          ],
          [
            0.275,
            0.725
          ]
        ]
      },
      "sigma2_signal": 0.00029604567674734625,
      "xi": 9.520822494754335e-06
    }
  ]
}


==> anc/Extension/experiments/results_learned_bc.json <==
{
  "config": [
    4,
    6,
    2
  ],
  "T": 3,
  "confound": 0.9,
  "environment_seed": 0,
  "N_grid": [
    2000,
    8000,
    32000,
    128000
  ],
  "seeds": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19
  ],
  "tau": 0.0,
  "kappa": 1.5,
  "c_multiplier": 4.151795352832782e-06,
  "bc_training": "stage-1 split, t=1 observations/actions, Jeffreys pseudocount .5",
  "regret_reference": "best of six fixed and one learned candidate, per seed",
  "class_constraint": "none",
  "optimizer": "coordinate descent, three random restarts",
  "versions": {
    "python": "3.12.14",
    "numpy": "2.5.3",
    "scipy": "1.18.1"
  },
  "summary": [
    {
      "N": 2000,
      "arms": {
        "full_six": {
          "mean": 0.09746004855546553,
          "ci95": 0.020834791329825658,
          "n": 20
        },
        "full_learned": {
          "mean": 0.002967387488038864,
          "ci95": 0.0017925349459060628,
          "n": 20
        },
        "plugin_six": {
          "mean": 0.09165351774562733,
          "ci95": 0.020736393561436833,
          "n": 20
        },
        "plugin_learned": {
          "mean": 0.002967387488038864,
          "ci95": 0.0017925349459060628,
          "n": 20
        },
        "bc_only": {
          "mean": 0.002967387488038864,
          "ci95": 0.0017925349459060628,
          "n": 20
        }
      },
      "paired_full_minus_plugin": {
        "mean": 0.0,
        "ci95": 0.0,
        "n": 20
      }
    },
    {
      "N": 8000,
      "arms": {
        "full_six": {
          "mean": 0.12356004617920982,
          "ci95": 0.022158714680851926,
          "n": 20
        },
        "full_learned": {
          "mean": 0.0014030020259438113,
          "ci95": 0.00083649768942791,
          "n": 20
        },
        "plugin_six": {
          "mean": 0.0242703920305543,
          "ci95": 0.014757129311503853,
          "n": 20
        },
        "plugin_learned": {
          "mean": 0.001301804276566587,
          "ci95": 0.0008459400152005634,
          "n": 20
        },
        "bc_only": {
          "mean": 0.0014030020259438113,
          "ci95": 0.00083649768942791,
          "n": 20
        }
      },
      "paired_full_minus_plugin": {
        "mean": 0.00010119774937722426,
        "ci95": 0.00021180932369851385,
        "n": 20
      }
    },
    {
      "N": 32000,
      "arms": {
        "full_six": {
          "mean": 0.17273274596177474,
          "ci95": 0.0187137549539464,
          "n": 20
        },
        "full_learned": {
          "mean": 0.0005738074226027568,
          "ci95": 0.00046884058753091844,
          "n": 20
        },
        "plugin_six": {
          "mean": 0.0013173179638993559,
          "ci95": 0.0006579251593043823,
          "n": 20
        },
        "plugin_learned": {
          "mean": 0.0005738074226027568,
          "ci95": 0.00046884058753091844,
          "n": 20
        },
        "bc_only": {
          "mean": 0.0005738074226027568,
          "ci95": 0.00046884058753091844,
          "n": 20
        }
      },
      "paired_full_minus_plugin": {
        "mean": 0.0,
        "ci95": 0.0,
        "n": 20
      }
    },
    {
      "N": 128000,
      "arms": {
        "full_six": {
          "mean": 0.18143609701424948,
          "ci95": 0.0003981307038952518,
          "n": 20
        },
        "full_learned": {
          "mean": 0.036324377058360446,
          "ci95": 0.0348568172942607,
          "n": 20
        },
        "plugin_six": {
          "mean": 0.0009988043849069816,
          "ci95": 0.0003981307038952518,
          "n": 20
        },
        "plugin_learned": {
          "mean": 2.277585720256159e-05,
          "ci95": 4.7670416984730134e-05,
          "n": 20
        },
        "bc_only": {
          "mean": 2.277585720256159e-05,
          "ci95": 4.7670416984730134e-05,
          "n": 20
        }
      },
      "paired_full_minus_plugin": {
        "mean": 0.036301601201157885,
        "ci95": 0.03486225326938568,
        "n": 20
      }
    }
  ],
  "records": [
    {
      "N": 2000,
      "seed": 0,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3113778298805956
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.0428546515167954,
          "full": 1.3513689052440814
        },
        "greedy_hi": {
          "plugin": 1.3685790926565362,
          "full": 0.7576554848888507
        },
        "always_0": {
          "plugin": 1.896919396361444,
          "full": 1.1379066815720333
        },
        "always_1": {
          "plugin": 1.692377256894789,
          "full": 0.8435253169813001
        },
        "uniform": {
          "plugin": 1.6812565387560425,
          "full": 1.1146320253012414
        },
        "soft": {
          "plugin": 1.8557699863859782,
          "full": 1.2515303193477747
        },
        "learned_bc": {
          "plugin": 2.3521436862708875,
          "full": 1.630649551440375
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.1094237467877974e-14,
        "greedy_hi": 2.631228568361621e-14,
        "always_0": 1.5010215292932116e-13,
        "always_1": 9.781064846947629e-14,
        "uniform": 2.5757174171303632e-14,
        "soft": 1.509903313490213e-14,
        "learned_bc": 1.176836406102666e-14
      },
      "bc_policy": [
        [
          0.826,
          0.174
        ],
        [
          0.33794466403162055,
          0.6620553359683794
        ],
        [
          0.9398395721925134,
          0.06016042780748663
        ],
        [
          0.2326086956521739,
          0.7673913043478261
        ],
        [
          0.6064814814814815,
          0.39351851851851855
        ],
        [
          0.3219895287958115,
          0.6780104712041884
        ]
      ],
      "regrets": {
        "full_six": 0.06444708558262757,
        "full_learned": 0.004345661585941407,
        "plugin_six": 0.06444708558262757,
        "plugin_learned": 0.004345661585941407,
        "bc_only": 0.004345661585941407
      },
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 2000,
      "seed": 1,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3168191503026114
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.2083295004236496,
          "full": 1.1708899291611417
        },
        "greedy_hi": {
          "plugin": 1.3584944633449676,
          "full": 0.5742477236853893
        },
        "always_0": {
          "plugin": 1.8684436292024185,
          "full": 0.9341669851030896
        },
        "always_1": {
          "plugin": 1.6092864309585986,
          "full": 0.301363573493972
        },
        "uniform": {
          "plugin": 1.7460930683274092,
          "full": 0.9402577092336574
        },
        "soft": {
          "plugin": 1.9684051778529161,
          "full": 1.0789328891305945
        },
        "learned_bc": {
          "plugin": 2.5699283968711826,
          "full": 1.5147529127513288
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.0014211682118912e-13,
        "greedy_hi": 2.3725466036239595e-13,
        "always_0": 3.1796787425264483e-13,
        "always_1": 4.4625414474808167e-13,
        "uniform": 5.384581669432009e-14,
        "soft": 6.661338147750939e-14,
        "learned_bc": 2.2870594307278225e-14
      },
      "bc_policy": [
        [
          0.84375,
          0.15625
        ],
        [
          0.34462151394422313,
          0.6553784860557769
        ],
        [
          0.9323607427055703,
          0.06763925729442971
        ],
        [
          0.21244635193133046,
          0.7875536480686696
        ],
        [
          0.5372340425531915,
          0.4627659574468085
        ],
        [
          0.3578199052132701,
          0.6421800947867299
        ]
      ],
      "regrets": {
        "full_six": 0.065542744418702,
        "full_learned": 0.0,
        "plugin_six": 0.065542744418702,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 2000,
      "seed": 2,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3211771214327643
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.202419590760798,
          "full": 1.5882587009461369
        },
        "greedy_hi": {
          "plugin": 1.4871202141213102,
          "full": 0.9376629203770668
        },
        "always_0": {
          "plugin": 1.7926554390450322,
          "full": 1.2175563662866489
        },
        "always_1": {
          "plugin": 2.0336176888384614,
          "full": 1.0961093629871987
        },
        "uniform": {
          "plugin": 1.8265267246810526,
          "full": 1.3140716736202276
        },
        "soft": {
          "plugin": 2.0101223758644062,
          "full": 1.4657917645816319
        },
        "learned_bc": {
          "plugin": 2.7173728358167892,
          "full": 2.0457500698474553
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.220446049250313e-16,
        "greedy_hi": 1.554312234475219e-14,
        "always_0": 6.084022174945858e-14,
        "always_1": 2.1094237467877974e-14,
        "uniform": 5.551115123125783e-15,
        "soft": 7.105427357601002e-15,
        "learned_bc": 4.440892098500626e-15
      },
      "bc_policy": [
        [
          0.826,
          0.174
        ],
        [
          0.3755186721991701,
          0.6244813278008299
        ],
        [
          0.9504021447721179,
          0.049597855227882036
        ],
        [
          0.20612244897959184,
          0.7938775510204081
        ],
        [
          0.6212121212121212,
          0.3787878787878788
        ],
        [
          0.2904040404040404,
          0.7095959595959596
        ]
      ],
      "regrets": {
        "full_six": 0.06990071554885491,
        "full_learned": 0.0,
        "plugin_six": 0.06990071554885491,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 2000,
      "seed": 3,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3165633295231847
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9891255252093045,
          "full": 1.2631107819416163
        },
        "greedy_hi": {
          "plugin": 1.4094518198220038,
          "full": 0.8398211106119837
        },
        "always_0": {
          "plugin": 1.9006841532413035,
          "full": 1.1783295665852174
        },
        "always_1": {
          "plugin": 1.620184876490373,
          "full": 0.7216721955809897
        },
        "uniform": {
          "plugin": 1.6820953096213367,
          "full": 1.1186012521158994
        },
        "soft": {
          "plugin": 1.831481292469532,
          "full": 1.208850534207399
        },
        "learned_bc": {
          "plugin": 2.3703913864560624,
          "full": 1.5960894186054155
        }
      },
      "restart_gaps": {
        "greedy_lo": 6.661338147750939e-16,
        "greedy_hi": 2.3203661214665772e-14,
        "always_0": 6.989964163039986e-13,
        "always_1": 3.064215547965432e-14,
        "uniform": 8.215650382226158e-15,
        "soft": 7.105427357601002e-15,
        "learned_bc": 6.439293542825908e-15
      },
      "bc_policy": [
        [
          0.7875939849624061,
          0.212406015037594
        ],
        [
          0.35106382978723405,
          0.648936170212766
        ],
        [
          0.9257703081232493,
          0.0742296918767507
        ],
        [
          0.19246031746031747,
          0.8075396825396826
        ],
        [
          0.5776699029126213,
          0.4223300970873786
        ],
        [
          0.3134715025906736,
          0.6865284974093264
        ]
      ],
      "regrets": {
        "full_six": 0.06528692363927524,
        "full_learned": 0.0,
        "plugin_six": 0.06528692363927524,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 2000,
      "seed": 4,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.313023525155577
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9712633858565687,
          "full": 1.4093538950639521
        },
        "greedy_hi": {
          "plugin": 1.2638271977841524,
          "full": 0.8442599981146093
        },
        "always_0": {
          "plugin": 1.7500717319765626,
          "full": 1.2800746289773095
        },
        "always_1": {
          "plugin": 1.6265667814317464,
          "full": 0.7344361144207617
        },
        "uniform": {
          "plugin": 1.6116565728701118,
          "full": 1.1913494683066335
        },
        "soft": {
          "plugin": 1.7898741477007605,
          "full": 1.317275431932275
        },
        "learned_bc": {
          "plugin": 2.389512966782299,
          "full": 1.8069849474915065
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.220446049250313e-16,
        "greedy_hi": 1.1102230246251565e-15,
        "always_0": 4.596323321948148e-14,
        "always_1": 2.1871393585115584e-14,
        "uniform": 1.1102230246251565e-15,
        "soft": 6.661338147750939e-16,
        "learned_bc": 4.440892098500626e-16
      },
      "bc_policy": [
        [
          0.841796875,
          0.158203125
        ],
        [
          0.37598425196850394,
          0.6240157480314961
        ],
        [
          0.9490358126721763,
          0.05096418732782369
        ],
        [
          0.23800738007380073,
          0.7619926199261993
        ],
        [
          0.5898876404494382,
          0.4101123595505618
        ],
        [
          0.33236994219653176,
          0.6676300578034682
        ]
      ],
      "regrets": {
        "full_six": 0.06444708558262757,
        "full_learned": 0.0026999663109599226,
        "plugin_six": 0.06444708558262757,
        "plugin_learned": 0.0026999663109599226,
        "bc_only": 0.0026999663109599226
      },
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 2000,
      "seed": 5,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3168933285130864
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.7814841310725507,
          "full": 0.9937977771440338
        },
        "greedy_hi": {
          "plugin": 1.3431622167221282,
          "full": 0.6858531252316314
        },
        "always_0": {
          "plugin": 1.8322581904129964,
          "full": 0.9608139265524087
        },
        "always_1": {
          "plugin": 1.447693135194005,
          "full": 0.4969460868466713
        },
        "uniform": {
          "plugin": 1.5421865453070347,
          "full": 0.9149668144196205
        },
        "soft": {
          "plugin": 1.6561343701344766,
          "full": 0.9750437759607011
        },
        "learned_bc": {
          "plugin": 2.260412903846212,
          "full": 1.4315587883635768
        }
      },
      "restart_gaps": {
        "greedy_lo": 3.141931159689193e-14,
        "greedy_hi": 1.234568003383174e-13,
        "always_0": 1.312283615106935e-13,
        "always_1": 3.7575498268438423e-13,
        "uniform": 1.197930643570544e-13,
        "soft": 1.212363542890671e-13,
        "learned_bc": 1.3100631690576847e-14
      },
      "bc_policy": [
        [
          0.8624031007751938,
          0.1375968992248062
        ],
        [
          0.326,
          0.674
        ],
        [
          0.9388020833333334,
          0.061197916666666664
        ],
        [
          0.21244635193133046,
          0.7875536480686696
        ],
        [
          0.5772727272727273,
          0.42272727272727273
        ],
        [
          0.3888888888888889,
          0.6111111111111112
        ]
      ],
      "regrets": {
        "full_six": 0.06561692262917695,
        "full_learned": 0.0,
        "plugin_six": 0.1652886337577244,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 2000,
      "seed": 6,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.318402243610906
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.6159035301230904,
          "full": 1.1612724077684153
        },
        "greedy_hi": {
          "plugin": 1.1713603360812137,
          "full": 0.79529450364901
        },
        "always_0": {
          "plugin": 1.8504214815861362,
          "full": 1.3214129305969917
        },
        "always_1": {
          "plugin": 1.103326258974751,
          "full": 0.5411601398307091
        },
        "uniform": {
          "plugin": 1.3779396172747724,
          "full": 1.0160325516296527
        },
        "soft": {
          "plugin": 1.4929624573800573,
          "full": 1.099372602379096
        },
        "learned_bc": {
          "plugin": 2.1939867462241693,
          "full": 1.6820058728796852
        }
      },
      "restart_gaps": {
        "greedy_lo": 4.707345624410664e-14,
        "greedy_hi": 3.9968028886505635e-14,
        "always_0": 3.086420008457935e-14,
        "always_1": 1.354472090042691e-14,
        "uniform": 3.9968028886505635e-15,
        "soft": 5.551115123125783e-15,
        "learned_bc": 9.103828801926284e-15
      },
      "bc_policy": [
        [
          0.829004329004329,
          0.170995670995671
        ],
        [
          0.2959558823529412,
          0.7040441176470589
        ],
        [
          0.9378306878306878,
          0.062169312169312166
        ],
        [
          0.1987179487179487,
          0.8012820512820513
        ],
        [
          0.553763440860215,
          0.44623655913978494
        ],
        [
          0.3611111111111111,
          0.6388888888888888
        ]
      ],
      "regrets": {
        "full_six": 0.166797548855544,
        "full_learned": 0.0,
        "plugin_six": 0.166797548855544,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "always_0",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 2000,
      "seed": 7,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.31116066366693
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.887942633924757,
          "full": 1.386661124256547
        },
        "greedy_hi": {
          "plugin": 1.479108884823788,
          "full": 1.0719070516864255
        },
        "always_0": {
          "plugin": 1.7545302396156075,
          "full": 1.2484726971081719
        },
        "always_1": {
          "plugin": 1.8367439658341027,
          "full": 1.1897015304766587
        },
        "uniform": {
          "plugin": 1.6625312550671845,
          "full": 1.2679431980592393
        },
        "soft": {
          "plugin": 1.7694520788428327,
          "full": 1.3380181345142281
        },
        "learned_bc": {
          "plugin": 2.4275204027118518,
          "full": 1.8805283718450927
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.7985612998927536e-14,
        "greedy_hi": 2.220446049250313e-16,
        "always_0": 6.661338147750939e-14,
        "always_1": 5.395683899678261e-14,
        "uniform": 8.881784197001252e-16,
        "soft": 2.6645352591003757e-15,
        "learned_bc": 6.661338147750939e-16
      },
      "bc_policy": [
        [
          0.8029661016949152,
          0.19703389830508475
        ],
        [
          0.31,
          0.69
        ],
        [
          0.926923076923077,
          0.07307692307692308
        ],
        [
          0.21747967479674796,
          0.782520325203252
        ],
        [
          0.6212121212121212,
          0.3787878787878788
        ],
        [
          0.3108108108108108,
          0.6891891891891891
        ]
      ],
      "regrets": {
        "full_six": 0.06444708558262757,
        "full_learned": 0.004562827799607039,
        "plugin_six": 0.06444708558262757,
        "plugin_learned": 0.004562827799607039,
        "bc_only": 0.004562827799607039
      },
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 2000,
      "seed": 8,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3136007168957367
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9719938363937337,
          "full": 1.500248336454916
        },
        "greedy_hi": {
          "plugin": 1.5178280789753351,
          "full": 1.1252911921059692
        },
        "always_0": {
          "plugin": 1.8685298404134998,
          "full": 1.4405306897818668
        },
        "always_1": {
          "plugin": 1.8304832598659206,
          "full": 1.1578466268278573
        },
        "uniform": {
          "plugin": 1.7168316493477584,
          "full": 1.3408164467542747
        },
        "soft": {
          "plugin": 1.836711938248032,
          "full": 1.4287601259496545
        },
        "learned_bc": {
          "plugin": 2.4820362164334653,
          "full": 1.9672169930663734
        }
      },
      "restart_gaps": {
        "greedy_lo": 3.552713678800501e-15,
        "greedy_hi": 8.881784197001252e-15,
        "always_0": 2.6978419498391304e-13,
        "always_1": 8.348877145181177e-14,
        "uniform": 7.549516567451064e-15,
        "soft": 2.886579864025407e-15,
        "learned_bc": 4.6629367034256575e-15
      },
      "bc_policy": [
        [
          0.8406113537117904,
          0.15938864628820962
        ],
        [
          0.39473684210526316,
          0.6052631578947368
        ],
        [
          0.9460431654676259,
          0.0539568345323741
        ],
        [
          0.2404255319148936,
          0.7595744680851064
        ],
        [
          0.5412371134020618,
          0.4587628865979381
        ],
        [
          0.32320441988950277,
          0.6767955801104972
        ]
      ],
      "regrets": {
        "full_six": 0.06444708558262757,
        "full_learned": 0.0021227745708003454,
        "plugin_six": 0.06444708558262757,
        "plugin_learned": 0.0021227745708003454,
        "bc_only": 0.0021227745708003454
      },
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 2000,
      "seed": 9,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.305455473619392
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.8155283237462252,
          "full": 1.2258500144937146
        },
        "greedy_hi": {
          "plugin": 1.2664573173835958,
          "full": 0.7976526328153059
        },
        "always_0": {
          "plugin": 1.8788808298924777,
          "full": 1.2880602987709246
        },
        "always_1": {
          "plugin": 1.3932388889897045,
          "full": 0.6317429579444874
        },
        "uniform": {
          "plugin": 1.5166096926632509,
          "full": 1.065582231564472
        },
        "soft": {
          "plugin": 1.659381018159302,
          "full": 1.1605558726275427
        },
        "learned_bc": {
          "plugin": 2.101010713887765,
          "full": 1.5107748044245557
        }
      },
      "restart_gaps": {
        "greedy_lo": 8.881784197001252e-16,
        "greedy_hi": 7.549516567451064e-15,
        "always_0": 5.297984273511247e-13,
        "always_1": 1.6209256159527285e-14,
        "uniform": 4.440892098500626e-16,
        "soft": 2.220446049250313e-16,
        "learned_bc": 2.531308496145357e-14
      },
      "bc_policy": [
        [
          0.8029045643153527,
          0.1970954356846473
        ],
        [
          0.3132295719844358,
          0.6867704280155642
        ],
        [
          0.9320512820512821,
          0.06794871794871794
        ],
        [
          0.24330357142857142,
          0.7566964285714286
        ],
        [
          0.595,
          0.405
        ],
        [
          0.3170103092783505,
          0.6829896907216495
        ]
      ],
      "regrets": {
        "full_six": 0.16411879671117502,
        "full_learned": 0.010268017847145039,
        "plugin_six": 0.16411879671117502,
        "plugin_learned": 0.010268017847145039,
        "bc_only": 0.010268017847145039
      },
      "picks": {
        "full_six": "always_0",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 2000,
      "seed": 10,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.32228635987006
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.6475566791544376,
          "full": -0.04823424688986605
        },
        "greedy_hi": {
          "plugin": 1.1695357180746886,
          "full": -0.2893340550007597
        },
        "always_0": {
          "plugin": 1.7461906800308464,
          "full": -0.28546954031897886
        },
        "always_1": {
          "plugin": 1.2778776190007308,
          "full": -1.0901617397903116
        },
        "uniform": {
          "plugin": 1.399497461814323,
          "full": 0.0357751452549651
        },
        "soft": {
          "plugin": 1.5211376430927948,
          "full": 0.04541493792049575
        },
        "learned_bc": {
          "plugin": 2.139970333539339,
          "full": 0.2893605521011995
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.0336870248650598e-13,
        "greedy_hi": 2.690625500179067e-13,
        "always_0": 3.1319391524675666e-13,
        "always_1": 2.324807013565078e-13,
        "uniform": 3.472916398905568e-14,
        "soft": 2.426669976074436e-13,
        "learned_bc": 9.314771176605063e-14
      },
      "bc_policy": [
        [
          0.8422222222222222,
          0.15777777777777777
        ],
        [
          0.31274900398406374,
          0.6872509960159362
        ],
        [
          0.9432717678100264,
          0.05672823218997362
        ],
        [
          0.20038910505836577,
          0.7996108949416343
        ],
        [
          0.5343137254901961,
          0.46568627450980393
        ],
        [
          0.3359375,
          0.6640625
        ]
      ],
      "regrets": {
        "full_six": 0.12907526208453257,
        "full_learned": 0.0,
        "plugin_six": 0.17068166511469807,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 2000,
      "seed": 11,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3054148292676424
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9934117982147663,
          "full": 1.0895774597365415
        },
        "greedy_hi": {
          "plugin": 1.4394125534299362,
          "full": 0.6845900712209834
        },
        "always_0": {
          "plugin": 1.8826797502347095,
          "full": 0.9908959131461862
        },
        "always_1": {
          "plugin": 1.8081831653771072,
          "full": 0.5076706682425858
        },
        "uniform": {
          "plugin": 1.6987206766311131,
          "full": 0.973433669551975
        },
        "soft": {
          "plugin": 1.8415123438549361,
          "full": 1.0552745306966362
        },
        "learned_bc": {
          "plugin": 2.524120323640843,
          "full": 1.535433648288757
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.9984014443252818e-15,
        "greedy_hi": 4.1600056732704616e-13,
        "always_0": 1.053046538856961e-12,
        "always_1": 5.404565683875262e-13,
        "uniform": 3.097522238704187e-14,
        "soft": 2.2870594307278225e-14,
        "learned_bc": 1.5543122344752192e-15
      },
      "bc_policy": [
        [
          0.8090128755364807,
          0.19098712446351931
        ],
        [
          0.3560311284046693,
          0.6439688715953308
        ],
        [
          0.9520725388601037,
          0.04792746113989637
        ],
        [
          0.2338403041825095,
          0.7661596958174905
        ],
        [
          0.6604938271604939,
          0.3395061728395062
        ],
        [
          0.3897849462365591,
          0.6102150537634409
        ]
      ],
      "regrets": {
        "full_six": 0.06444708558262757,
        "full_learned": 0.010308662198894591,
        "plugin_six": 0.06444708558262757,
        "plugin_learned": 0.010308662198894591,
        "bc_only": 0.010308662198894591
      },
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 2000,
      "seed": 12,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3143789720942296
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.0633593154641403,
          "full": 1.11666271119033
        },
        "greedy_hi": {
          "plugin": 1.4721639528071826,
          "full": 0.7675397300315805
        },
        "always_0": {
          "plugin": 2.0483042997070373,
          "full": 1.1993810233167332
        },
        "always_1": {
          "plugin": 1.6709492593173538,
          "full": 0.45048946133446643
        },
        "uniform": {
          "plugin": 1.7192398989990745,
          "full": 1.0179775883379347
        },
        "soft": {
          "plugin": 1.8782786306555295,
          "full": 1.089038129028313
        },
        "learned_bc": {
          "plugin": 2.458740463113182,
          "full": 1.5367912986278647
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.7985612998927536e-14,
        "greedy_hi": 1.2090328738167955e-13,
        "always_0": 1.8141044222375058e-13,
        "always_1": 7.571721027943568e-14,
        "uniform": 7.549516567451064e-15,
        "soft": 4.218847493575595e-15,
        "learned_bc": 3.774758283725532e-15
      },
      "bc_policy": [
        [
          0.8223684210526315,
          0.17763157894736842
        ],
        [
          0.3431372549019608,
          0.6568627450980392
        ],
        [
          0.9320512820512821,
          0.06794871794871794
        ],
        [
          0.22687224669603523,
          0.7731277533039648
        ],
        [
          0.597457627118644,
          0.4025423728813559
        ],
        [
          0.27925531914893614,
          0.7207446808510638
        ]
      ],
      "regrets": {
        "full_six": 0.16411879671117502,
        "full_learned": 0.0013445193723073956,
        "plugin_six": 0.06444708558262757,
        "plugin_learned": 0.0013445193723073956,
        "bc_only": 0.0013445193723073956
      },
      "picks": {
        "full_six": "always_0",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 2000,
      "seed": 13,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3118684851440356
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.173665703962946,
          "full": 1.3280734449271623
        },
        "greedy_hi": {
          "plugin": 1.465910459910319,
          "full": 0.8358656045883917
        },
        "always_0": {
          "plugin": 1.8970918294172683,
          "full": 1.1771876860007418
        },
        "always_1": {
          "plugin": 1.8168948605980364,
          "full": 0.7348240198981144
        },
        "uniform": {
          "plugin": 1.7895252113239446,
          "full": 1.160997199345816
        },
        "soft": {
          "plugin": 1.9734398025677227,
          "full": 1.264235762726203
        },
        "learned_bc": {
          "plugin": 2.532335923182599,
          "full": 1.6942470621616437
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.19824158875781e-14,
        "greedy_hi": 3.774758283725532e-15,
        "always_0": 3.488320743372242e-13,
        "always_1": 1.021405182655144e-13,
        "uniform": 7.993605777301127e-15,
        "soft": 7.327471962526033e-15,
        "learned_bc": 9.547918011776346e-15
      },
      "bc_policy": [
        [
          0.8241525423728814,
          0.17584745762711865
        ],
        [
          0.38779527559055116,
          0.6122047244094488
        ],
        [
          0.9235588972431078,
          0.07644110275689223
        ],
        [
          0.21747967479674796,
          0.782520325203252
        ],
        [
          0.6420454545454546,
          0.35795454545454547
        ],
        [
          0.33060109289617484,
          0.6693989071038251
        ]
      ],
      "regrets": {
        "full_six": 0.06444708558262757,
        "full_learned": 0.003855006322501353,
        "plugin_six": 0.06444708558262757,
        "plugin_learned": 0.003855006322501353,
        "bc_only": 0.003855006322501353
      },
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 2000,
      "seed": 14,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.327452005006739
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9178796632868098,
          "full": 0.6980932019281566
        },
        "greedy_hi": {
          "plugin": 1.1438826780227886,
          "full": 0.2384601123806966
        },
        "always_0": {
          "plugin": 1.904806682640501,
          "full": 0.6426481539818933
        },
        "always_1": {
          "plugin": 1.3920578786707085,
          "full": -0.28306383543462543
        },
        "uniform": {
          "plugin": 1.4957551357366288,
          "full": 0.5824882136188179
        },
        "soft": {
          "plugin": 1.6973575156154304,
          "full": 0.6743550485069224
        },
        "learned_bc": {
          "plugin": 2.3734424912287597,
          "full": 1.086417069960372
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.3203661214665772e-14,
        "greedy_hi": 1.695310558602614e-13,
        "always_0": 1.2977396934843455e-12,
        "always_1": 1.0325074129013956e-13,
        "uniform": 9.769962616701378e-15,
        "soft": 8.659739592076221e-15,
        "learned_bc": 1.5543122344752192e-15
      },
      "bc_policy": [
        [
          0.8682008368200836,
          0.13179916317991633
        ],
        [
          0.34615384615384615,
          0.6538461538461539
        ],
        [
          0.9433701657458563,
          0.05662983425414365
        ],
        [
          0.19411764705882353,
          0.8058823529411765
        ],
        [
          0.5898876404494382,
          0.4101123595505618
        ],
        [
          0.31117021276595747,
          0.6888297872340425
        ]
      ],
      "regrets": {
        "full_six": 0.07617559912282967,
        "full_learned": 0.0,
        "plugin_six": 0.07617559912282967,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 2000,
      "seed": 15,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.308809509216066
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.7026993070080607,
          "full": 0.6401892377788633
        },
        "greedy_hi": {
          "plugin": 1.1475400607257638,
          "full": 0.3727536183425889
        },
        "always_0": {
          "plugin": 1.7081538903681317,
          "full": 0.5145252683469332
        },
        "always_1": {
          "plugin": 1.3355733233307097,
          "full": 0.020058397246097315
        },
        "uniform": {
          "plugin": 1.379815740210667,
          "full": 0.6015371469839492
        },
        "soft": {
          "plugin": 1.529023326279313,
          "full": 0.6490996126371419
        },
        "learned_bc": {
          "plugin": 2.032398025363717,
          "full": 0.9437221232036634
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.892930256985892e-13,
        "greedy_hi": 1.3800072196090696e-13,
        "always_0": 3.856914787547794e-13,
        "always_1": 5.732636587651996e-13,
        "uniform": 2.7755575615628914e-13,
        "soft": 2.134958876354176e-13,
        "learned_bc": 3.9190872769268026e-14
      },
      "bc_policy": [
        [
          0.8063829787234043,
          0.19361702127659575
        ],
        [
          0.3230452674897119,
          0.676954732510288
        ],
        [
          0.9371794871794872,
          0.06282051282051282
        ],
        [
          0.25201612903225806,
          0.7479838709677419
        ],
        [
          0.5388888888888889,
          0.46111111111111114
        ],
        [
          0.2675,
          0.7325
        ]
      ],
      "regrets": {
        "full_six": 0.12251239368100952,
        "full_learned": 0.006913982250471129,
        "plugin_six": 0.16411879671117502,
        "plugin_learned": 0.006913982250471129,
        "bc_only": 0.006913982250471129
      },
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 2000,
      "seed": 16,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.325020217215862
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.814008086383776,
          "full": 0.6590287033707353
        },
        "greedy_hi": {
          "plugin": 1.1496296251433962,
          "full": 0.2870769981258436
        },
        "always_0": {
          "plugin": 1.7488379627567385,
          "full": 0.5240535240222597
        },
        "always_1": {
          "plugin": 1.292552911033447,
          "full": -0.07235645086204165
        },
        "uniform": {
          "plugin": 1.445618775178174,
          "full": 0.5763144573138879
        },
        "soft": {
          "plugin": 1.6201815970955677,
          "full": 0.6479147000839799
        },
        "learned_bc": {
          "plugin": 2.2699663495703746,
          "full": 1.0492472234131711
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.3034018309099338e-13,
        "greedy_hi": 9.559020242022598e-14,
        "always_0": 1.1146639167236572e-13,
        "always_1": 5.372369216161132e-13,
        "uniform": 4.596323321948148e-14,
        "soft": 3.1530333899354446e-14,
        "learned_bc": 2.19824158875781e-14
      },
      "bc_policy": [
        [
          0.8098039215686275,
          0.19019607843137254
        ],
        [
          0.375,
          0.625
        ],
        [
          0.9270557029177718,
          0.07294429708222812
        ],
        [
          0.16666666666666666,
          0.8333333333333334
        ],
        [
          0.5707070707070707,
          0.4292929292929293
        ],
        [
          0.3269230769230769,
          0.6730769230769231
        ]
      ],
      "regrets": {
        "full_six": 0.07374381133195262,
        "full_learned": 0.0,
        "plugin_six": 0.07374381133195262,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 2000,
      "seed": 17,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3139299824892494
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9321147386413018,
          "full": 1.2151951074861507
        },
        "greedy_hi": {
          "plugin": 1.5248235732803215,
          "full": 0.9428299819403106
        },
        "always_0": {
          "plugin": 1.8024540047276878,
          "full": 1.1522369058606592
        },
        "always_1": {
          "plugin": 1.8592776273187694,
          "full": 0.8674560030195548
        },
        "uniform": {
          "plugin": 1.7158058834231071,
          "full": 1.1551099783307825
        },
        "soft": {
          "plugin": 1.8204337713476026,
          "full": 1.20611273901022
        },
        "learned_bc": {
          "plugin": 2.3491024612421394,
          "full": 1.6050686290306795
        }
      },
      "restart_gaps": {
        "greedy_lo": 7.66053886991358e-14,
        "greedy_hi": 7.438494264988549e-15,
        "always_0": 3.816946758661288e-13,
        "always_1": 1.0635936575909e-13,
        "uniform": 3.774758283725532e-15,
        "soft": 9.547918011776346e-15,
        "learned_bc": 3.1086244689504383e-15
      },
      "bc_policy": [
        [
          0.8215859030837004,
          0.17841409691629956
        ],
        [
          0.30925925925925923,
          0.6907407407407408
        ],
        [
          0.9356060606060606,
          0.06439393939393939
        ],
        [
          0.21710526315789475,
          0.7828947368421053
        ],
        [
          0.6611111111111111,
          0.3388888888888889
        ],
        [
          0.30512820512820515,
          0.6948717948717948
        ]
      ],
      "regrets": {
        "full_six": 0.06444708558262757,
        "full_learned": 0.0017935089772875834,
        "plugin_six": 0.06444708558262757,
        "plugin_learned": 0.0017935089772875834,
        "bc_only": 0.0017935089772875834
      },
      "picks": {
        "full_six": "greedy_lo",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 2000,
      "seed": 18,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.322667755340877
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9947984370282326,
          "full": 1.1462987880803661
        },
        "greedy_hi": {
          "plugin": 1.6127021509333912,
          "full": 0.8737586920659215
        },
        "always_0": {
          "plugin": 1.9698858280772622,
          "full": 1.19002937614029
        },
        "always_1": {
          "plugin": 1.6337374102216686,
          "full": 0.5207762410809823
        },
        "uniform": {
          "plugin": 1.7891293085973765,
          "full": 1.1012778605004763
        },
        "soft": {
          "plugin": 1.8874547704089828,
          "full": 1.1470055331773976
        },
        "learned_bc": {
          "plugin": 2.5410578170205076,
          "full": 1.6444932260803755
        }
      },
      "restart_gaps": {
        "greedy_lo": 3.9968028886505635e-15,
        "greedy_hi": 3.503863865716994e-13,
        "always_0": 5.18030063290098e-13,
        "always_1": 8.697487174913476e-13,
        "uniform": 5.551115123125783e-15,
        "soft": 1.5543122344752192e-15,
        "learned_bc": 1.3322676295501878e-15
      },
      "bc_policy": [
        [
          0.7924107142857143,
          0.20758928571428573
        ],
        [
          0.4018181818181818,
          0.5981818181818181
        ],
        [
          0.9568245125348189,
          0.04317548746518106
        ],
        [
          0.18023255813953487,
          0.8197674418604651
        ],
        [
          0.680952380952381,
          0.319047619047619
        ],
        [
          0.3,
          0.7
        ]
      ],
      "regrets": {
        "full_six": 0.17106306058551501,
        "full_learned": 0.0,
        "plugin_six": 0.07139134945696757,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "always_0",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 2000,
      "seed": 19,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3045906689416755
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9479587841315438,
          "full": 1.260349639039274
        },
        "greedy_hi": {
          "plugin": 1.4483703204799605,
          "full": 0.8531849306145017
        },
        "always_0": {
          "plugin": 1.9347876266976436,
          "full": 1.3161510642810954
        },
        "always_1": {
          "plugin": 1.5588134955103583,
          "full": 0.6260657162491399
        },
        "uniform": {
          "plugin": 1.6625185781370433,
          "full": 1.1100534627040806
        },
        "soft": {
          "plugin": 1.7955375313934727,
          "full": 1.198939072312001
        },
        "learned_bc": {
          "plugin": 2.3324078059276836,
          "full": 1.6408035652471553
        }
      },
      "restart_gaps": {
        "greedy_lo": 8.881784197001252e-16,
        "greedy_hi": 7.882583474838611e-15,
        "always_0": 4.063416270128073e-13,
        "always_1": 7.80486786311485e-14,
        "uniform": 2.864375403532904e-14,
        "soft": 2.1316282072803006e-14,
        "learned_bc": 3.552713678800501e-15
      },
      "bc_policy": [
        [
          0.8314814814814815,
          0.1685185185185185
        ],
        [
          0.37124463519313305,
          0.628755364806867
        ],
        [
          0.9465753424657535,
          0.05342465753424658
        ],
        [
          0.25,
          0.75
        ],
        [
          0.5412371134020618,
          0.4587628865979381
        ],
        [
          0.4109947643979058,
          0.5890052356020943
        ]
      ],
      "regrets": {
        "full_six": 0.16411879671117502,
        "full_learned": 0.011132822524861474,
        "plugin_six": 0.06444708558262757,
        "plugin_learned": 0.011132822524861474,
        "bc_only": 0.011132822524861474
      },
      "picks": {
        "full_six": "always_0",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 8000,
      "seed": 0,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.311697921826575
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.0602685138332926,
          "full": 0.9310672650385804
        },
        "greedy_hi": {
          "plugin": 1.9632549028470065,
          "full": 0.8423268861922519
        },
        "always_0": {
          "plugin": 1.8850266228074781,
          "full": 0.5858790257282542
        },
        "always_1": {
          "plugin": 2.16499393726314,
          "full": 0.6355637551482776
        },
        "uniform": {
          "plugin": 2.0104720521225024,
          "full": 1.031180031214219
        },
        "soft": {
          "plugin": 2.035393448134987,
          "full": 1.0163603213981893
        },
        "learned_bc": {
          "plugin": 2.535841300307638,
          "full": 1.369215724377601
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.4868995751603507e-14,
        "greedy_hi": 5.395683899678261e-14,
        "always_0": 4.548583731889266e-13,
        "always_1": 2.049471703458039e-13,
        "uniform": 9.769962616701378e-15,
        "soft": 4.440892098500626e-14,
        "learned_bc": 6.217248937900877e-15
      },
      "bc_policy": [
        [
          0.825024925224327,
          0.17497507477567298
        ],
        [
          0.3387413962635202,
          0.6612586037364798
        ],
        [
          0.9463589076723017,
          0.05364109232769831
        ],
        [
          0.23488120950323974,
          0.7651187904967602
        ],
        [
          0.5428921568627451,
          0.4571078431372549
        ],
        [
          0.34103641456582634,
          0.6589635854341737
        ]
      ],
      "regrets": {
        "full_six": 0.1804372926293425,
        "full_learned": 0.004025569639961812,
        "plugin_six": 0.0,
        "plugin_learned": 0.004025569639961812,
        "bc_only": 0.004025569639961812
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 8000,
      "seed": 1,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3190285559584587
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.0160165339548017,
          "full": 1.2226822282123102
        },
        "greedy_hi": {
          "plugin": 1.8838858865161034,
          "full": 1.129295505407859
        },
        "always_0": {
          "plugin": 1.9409364372937603,
          "full": 1.139085883886155
        },
        "always_1": {
          "plugin": 2.19418321059239,
          "full": 1.0270476787641234
        },
        "uniform": {
          "plugin": 1.9507278581475633,
          "full": 1.276310095026585
        },
        "soft": {
          "plugin": 1.9835379863746683,
          "full": 1.2743478179034275
        },
        "learned_bc": {
          "plugin": 2.411346233380351,
          "full": 1.6059103247168283
        }
      },
      "restart_gaps": {
        "greedy_lo": 7.993605777301127e-14,
        "greedy_hi": 4.098943406916078e-13,
        "always_0": 9.50350909079134e-13,
        "always_1": 5.053735208093713e-13,
        "uniform": 2.2470914018413168e-13,
        "soft": 2.19824158875781e-14,
        "learned_bc": 6.88338275267597e-14
      },
      "bc_policy": [
        [
          0.8180379746835443,
          0.1819620253164557
        ],
        [
          0.3558070866141732,
          0.6441929133858267
        ],
        [
          0.9453176162409954,
          0.05468238375900458
        ],
        [
          0.2084639498432602,
          0.7915360501567398
        ],
        [
          0.5174563591022444,
          0.4825436408977556
        ],
        [
          0.3243064729194188,
          0.6756935270805813
        ]
      ],
      "regrets": {
        "full_six": 0.1837423571212642,
        "full_learned": 0.0,
        "plugin_six": 0.0033050644919216943,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 8000,
      "seed": 2,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3197821200217863
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.956452880425297,
          "full": 1.0989871550348511
        },
        "greedy_hi": {
          "plugin": 1.6822200840414996,
          "full": 0.9355291143949935
        },
        "always_0": {
          "plugin": 1.7951042440123153,
          "full": 0.8020825102512478
        },
        "always_1": {
          "plugin": 1.9271885029561946,
          "full": 0.9302760988115646
        },
        "uniform": {
          "plugin": 1.8085428101705514,
          "full": 1.1066330526429342
        },
        "soft": {
          "plugin": 1.8791634536186443,
          "full": 1.1260827932445248
        },
        "learned_bc": {
          "plugin": 2.318497984629521,
          "full": 1.4351656806378807
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.1324274851176597e-14,
        "greedy_hi": 2.0128343436454088e-13,
        "always_0": 1.0019762797242038e-12,
        "always_1": 1.3307133173157126e-12,
        "uniform": 4.440892098500626e-15,
        "soft": 3.3306690738754696e-15,
        "learned_bc": 1.3322676295501878e-15
      },
      "bc_policy": [
        [
          0.8211340206185567,
          0.1788659793814433
        ],
        [
          0.3425925925925926,
          0.6574074074074074
        ],
        [
          0.939064558629776,
          0.060935441370223976
        ],
        [
          0.2045940170940171,
          0.7954059829059829
        ],
        [
          0.4962311557788945,
          0.5037688442211056
        ],
        [
          0.32783641160949867,
          0.6721635883905013
        ]
      ],
      "regrets": {
        "full_six": 0.12657102223625882,
        "full_learned": 0.0,
        "plugin_six": 0.06850571413787687,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 8000,
      "seed": 3,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3136995364789925
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9058418488473088,
          "full": 1.2126098001162315
        },
        "greedy_hi": {
          "plugin": 1.8133431842010528,
          "full": 1.1021313675008597
        },
        "always_0": {
          "plugin": 1.8559409223895185,
          "full": 0.9256225870550294
        },
        "always_1": {
          "plugin": 2.2420223743254817,
          "full": 1.334634460493163
        },
        "uniform": {
          "plugin": 1.8526408409735868,
          "full": 1.2454841731224138
        },
        "soft": {
          "plugin": 1.8767144082916054,
          "full": 1.2497781249591537
        },
        "learned_bc": {
          "plugin": 2.1987347906171513,
          "full": 1.4959649803447481
        }
      },
      "restart_gaps": {
        "greedy_lo": 9.08162434143378e-14,
        "greedy_hi": 6.106226635438361e-14,
        "always_0": 3.4416913763379853e-13,
        "always_1": 1.3322676295501878e-12,
        "uniform": 5.684341886080802e-14,
        "soft": 4.729550084903167e-14,
        "learned_bc": 1.0458300891968975e-13
      },
      "bc_policy": [
        [
          0.809748427672956,
          0.19025157232704404
        ],
        [
          0.3722444889779559,
          0.6277555110220441
        ],
        [
          0.9511010362694301,
          0.04889896373056995
        ],
        [
          0.2185877466251298,
          0.7814122533748702
        ],
        [
          0.5905797101449275,
          0.40942028985507245
        ],
        [
          0.3417462482946794,
          0.6582537517053206
        ]
      ],
      "regrets": {
        "full_six": 0.0,
        "full_learned": 0.002023954987544485,
        "plugin_six": 0.0,
        "plugin_learned": 0.0,
        "bc_only": 0.002023954987544485
      },
      "picks": {
        "full_six": "always_1",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "always_1"
      }
    },
    {
      "N": 8000,
      "seed": 4,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.316809558859606
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.0007940143091014,
          "full": 1.101707217640575
        },
        "greedy_hi": {
          "plugin": 1.754341633227856,
          "full": 0.9198163872059666
        },
        "always_0": {
          "plugin": 1.8460907724539402,
          "full": 0.8721436544035951
        },
        "always_1": {
          "plugin": 2.0478798987299345,
          "full": 0.8134007017980829
        },
        "uniform": {
          "plugin": 1.8808697622647412,
          "full": 1.123834012099874
        },
        "soft": {
          "plugin": 1.9417230232398912,
          "full": 1.1428454949125437
        },
        "learned_bc": {
          "plugin": 2.3828499904389573,
          "full": 1.456770765737768
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.0302869668521453e-13,
        "greedy_hi": 3.9812597663058114e-13,
        "always_0": 2.304378909911975e-12,
        "always_1": 4.405364961712621e-13,
        "uniform": 1.3211653993039363e-13,
        "soft": 3.594902153736257e-13,
        "learned_bc": 1.5143442055887135e-13
      },
      "bc_policy": [
        [
          0.8145325203252033,
          0.18546747967479674
        ],
        [
          0.33875739644970415,
          0.6612426035502958
        ],
        [
          0.9367892976588629,
          0.06321070234113713
        ],
        [
          0.20600203458799593,
          0.7939979654120041
        ],
        [
          0.5574866310160428,
          0.4425133689839572
        ],
        [
          0.33134920634920634,
          0.6686507936507936
        ]
      ],
      "regrets": {
        "full_six": 0.12359846107407835,
        "full_learned": 0.0,
        "plugin_six": 0.0010860673930688236,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 8000,
      "seed": 5,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.314480678595661
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.1102867699859513,
          "full": 1.0282709357654727
        },
        "greedy_hi": {
          "plugin": 1.745814062904376,
          "full": 0.8082575029731804
        },
        "always_0": {
          "plugin": 1.8634195116761803,
          "full": 0.5855615658518303
        },
        "always_1": {
          "plugin": 2.143399928823082,
          "full": 0.8003737092633618
        },
        "uniform": {
          "plugin": 1.9153404087657866,
          "full": 1.037848178822165
        },
        "soft": {
          "plugin": 2.0093796001079567,
          "full": 1.0644055917882516
        },
        "learned_bc": {
          "plugin": 2.4195035762323545,
          "full": 1.3397113218362313
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.7763568394002505e-15,
        "greedy_hi": 3.1175062531474396e-13,
        "always_0": 5.966338534335591e-13,
        "always_1": 6.150635556423367e-14,
        "uniform": 1.7763568394002505e-15,
        "soft": 1.1102230246251565e-15,
        "learned_bc": 9.57012247226885e-14
      },
      "bc_policy": [
        [
          0.8079237713139418,
          0.19207622868605817
        ],
        [
          0.3381763527054108,
          0.6618236472945892
        ],
        [
          0.9415887850467289,
          0.05841121495327103
        ],
        [
          0.21392276422764228,
          0.7860772357723578
        ],
        [
          0.5772251308900523,
          0.42277486910994766
        ],
        [
          0.3273092369477912,
          0.6726907630522089
        ]
      ],
      "regrets": {
        "full_six": 0.12251239368100952,
        "full_learned": 0.001242812870875909,
        "plugin_six": 0.0,
        "plugin_learned": 0.001242812870875909,
        "bc_only": 0.001242812870875909
      },
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 8000,
      "seed": 6,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3219585654095196
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.0803298801880876,
          "full": 1.412103114882972
        },
        "greedy_hi": {
          "plugin": 1.7765330586754196,
          "full": 1.1864511070615116
        },
        "always_0": {
          "plugin": 1.8362254352644214,
          "full": 0.9889119172720522
        },
        "always_1": {
          "plugin": 2.2974785864313607,
          "full": 1.618232972701363
        },
        "uniform": {
          "plugin": 1.9180343258618082,
          "full": 1.3675177990029783
        },
        "soft": {
          "plugin": 1.9966851193782076,
          "full": 1.4082414582467446
        },
        "learned_bc": {
          "plugin": 2.308802137637216,
          "full": 1.6233758910871272
        }
      },
      "restart_gaps": {
        "greedy_lo": 7.549516567451064e-15,
        "greedy_hi": 2.6645352591003757e-15,
        "always_0": 8.267830864383541e-13,
        "always_1": 2.389199948993337e-13,
        "uniform": 1.9984014443252818e-15,
        "soft": 1.7763568394002505e-15,
        "learned_bc": 2.6645352591003757e-15
      },
      "bc_policy": [
        [
          0.8130890052356021,
          0.1869109947643979
        ],
        [
          0.3602204408817635,
          0.6397795591182365
        ],
        [
          0.9370695053224797,
          0.06293049467752035
        ],
        [
          0.18920392584514723,
          0.8107960741548528
        ],
        [
          0.5548628428927681,
          0.4451371571072319
        ],
        [
          0.31639566395663954,
          0.6836043360433605
        ]
      ],
      "regrets": {
        "full_six": 0.006235073942982616,
        "full_learned": 0.0,
        "plugin_six": 0.006235073942982616,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "always_1",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 8000,
      "seed": 7,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3139101219752547
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.2364298564760663,
          "full": 0.58730144281971
        },
        "greedy_hi": {
          "plugin": 1.7913450773201642,
          "full": 0.14273734231479115
        },
        "always_0": {
          "plugin": 1.8987160249158184,
          "full": -0.18066401801429932
        },
        "always_1": {
          "plugin": 2.2007779474493647,
          "full": 0.12148349323279417
        },
        "uniform": {
          "plugin": 2.004668174059922,
          "full": 0.5713563930435408
        },
        "soft": {
          "plugin": 2.1184217277461537,
          "full": 0.630218711760788
        },
        "learned_bc": {
          "plugin": 2.4832278389439697,
          "full": 0.7718713106752855
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.919886554764162e-14,
        "greedy_hi": 2.5943136527928345e-13,
        "always_0": 4.435896094889813e-13,
        "always_1": 5.53335155473178e-13,
        "uniform": 4.969358258222201e-13,
        "soft": 4.107825191113079e-14,
        "learned_bc": 1.887379141862766e-14
      },
      "bc_policy": [
        [
          0.8219404630650496,
          0.17805953693495039
        ],
        [
          0.3467898832684825,
          0.6532101167315175
        ],
        [
          0.9337071240105541,
          0.06629287598944592
        ],
        [
          0.2307286166842661,
          0.7692713833157339
        ],
        [
          0.5471014492753623,
          0.4528985507246377
        ],
        [
          0.29156171284634763,
          0.7084382871536524
        ]
      ],
      "regrets": {
        "full_six": 0.12251239368100952,
        "full_learned": 0.0018133694912823017,
        "plugin_six": 0.06444708558262757,
        "plugin_learned": 0.0018133694912823017,
        "bc_only": 0.0018133694912823017
      },
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 8000,
      "seed": 8,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3124429017985975
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.1231773544326993,
          "full": 1.0989755997487327
        },
        "greedy_hi": {
          "plugin": 1.7359751520757787,
          "full": 0.9029954017690102
        },
        "always_0": {
          "plugin": 1.8961872744357329,
          "full": 0.8098176173674312
        },
        "always_1": {
          "plugin": 2.103201240214656,
          "full": 0.8511813487224174
        },
        "uniform": {
          "plugin": 1.915097346820946,
          "full": 1.1053165424311808
        },
        "soft": {
          "plugin": 2.0153309388543397,
          "full": 1.1307143165707634
        },
        "learned_bc": {
          "plugin": 2.4278294990209677,
          "full": 1.4146931882514366
        }
      },
      "restart_gaps": {
        "greedy_lo": 5.551115123125783e-14,
        "greedy_hi": 1.3933298959045715e-13,
        "always_0": 8.282263763703668e-14,
        "always_1": 1.7330581414398694e-13,
        "uniform": 4.063416270128073e-14,
        "soft": 5.1958437552457326e-14,
        "learned_bc": 2.2870594307278225e-14
      },
      "bc_policy": [
        [
          0.8056792873051225,
          0.1943207126948775
        ],
        [
          0.3739172281039461,
          0.6260827718960539
        ],
        [
          0.9299302473050095,
          0.0700697526949905
        ],
        [
          0.21264367816091953,
          0.7873563218390804
        ],
        [
          0.5623441396508728,
          0.4376558603491272
        ],
        [
          0.34536784741144416,
          0.6546321525885559
        ]
      ],
      "regrets": {
        "full_six": 0.12251239368100952,
        "full_learned": 0.0032805896679395374,
        "plugin_six": 0.06444708558262757,
        "plugin_learned": 0.0032805896679395374,
        "bc_only": 0.0032805896679395374
      },
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 8000,
      "seed": 9,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3111783248896067
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.157079380148924,
          "full": 0.4055112689716813
        },
        "greedy_hi": {
          "plugin": 1.7446405628982673,
          "full": 0.2335195366916916
        },
        "always_0": {
          "plugin": 1.8632740745767622,
          "full": -0.26461225629242036
        },
        "always_1": {
          "plugin": 2.1160078627849392,
          "full": -0.05317186765495707
        },
        "uniform": {
          "plugin": 1.9425438390115146,
          "full": 0.5131437924730042
        },
        "soft": {
          "plugin": 2.0477528014049713,
          "full": 0.512157623598292
        },
        "learned_bc": {
          "plugin": 2.4127028062404094,
          "full": 0.71091865544464
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.514899317101026e-13,
        "greedy_hi": 1.802641369508251e-12,
        "always_0": 1.033895191682177e-12,
        "always_1": 9.382494781107198e-13,
        "uniform": 6.439293542825908e-14,
        "soft": 2.398081733190338e-14,
        "learned_bc": 1.2512213487525514e-13
      },
      "bc_policy": [
        [
          0.8120039682539683,
          0.18799603174603174
        ],
        [
          0.3357628765792031,
          0.6642371234207969
        ],
        [
          0.935,
          0.065
        ],
        [
          0.2255600814663951,
          0.7744399185336049
        ],
        [
          0.5553892215568862,
          0.44461077844311375
        ],
        [
          0.3353253652058433,
          0.6646746347941567
        ]
      ],
      "regrets": {
        "full_six": 0.1804372926293425,
        "full_learned": 0.004545166576930271,
        "plugin_six": 0.06444708558262757,
        "plugin_learned": 0.004545166576930271,
        "bc_only": 0.004545166576930271
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 8000,
      "seed": 10,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.318578882111946
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.003333298718328,
          "full": 0.8857896568939063
        },
        "greedy_hi": {
          "plugin": 1.6549109531270836,
          "full": 0.6312265255930811
        },
        "always_0": {
          "plugin": 1.805586602119071,
          "full": 0.4998033250448648
        },
        "always_1": {
          "plugin": 1.978931894339484,
          "full": 0.5291844298209573
        },
        "uniform": {
          "plugin": 1.818924427842889,
          "full": 0.8853372579280356
        },
        "soft": {
          "plugin": 1.9088824220723593,
          "full": 0.9176288403860262
        },
        "learned_bc": {
          "plugin": 2.326391825693898,
          "full": 1.2137927220003937
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.2726265314076954e-13,
        "greedy_hi": 3.0100366643637244e-12,
        "always_0": 6.494804694057166e-13,
        "always_1": 2.3860913245243864e-12,
        "uniform": 6.104006189389111e-13,
        "soft": 1.3289369604763124e-13,
        "learned_bc": 1.6187051699034782e-13
      },
      "bc_policy": [
        [
          0.8184156378600823,
          0.1815843621399177
        ],
        [
          0.3485,
          0.6515
        ],
        [
          0.9435746901500326,
          0.05642530984996738
        ],
        [
          0.21474019088016968,
          0.7852598091198303
        ],
        [
          0.5479274611398963,
          0.4520725388601036
        ],
        [
          0.2933937823834197,
          0.7066062176165803
        ]
      ],
      "regrets": {
        "full_six": 0.1253677843264187,
        "full_learned": 0.0,
        "plugin_six": 0.06730247622803676,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 8000,
      "seed": 11,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3114593264677774
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9943392911701843,
          "full": 1.1023491129716885
        },
        "greedy_hi": {
          "plugin": 1.697701710881753,
          "full": 0.9406369378031914
        },
        "always_0": {
          "plugin": 1.926315526353686,
          "full": 0.9941980023336994
        },
        "always_1": {
          "plugin": 1.9292719181524713,
          "full": 0.7454888804463238
        },
        "uniform": {
          "plugin": 1.8435243010176867,
          "full": 1.1212832095232126
        },
        "soft": {
          "plugin": 1.9183027268854216,
          "full": 1.1382501680215626
        },
        "learned_bc": {
          "plugin": 2.31247805024051,
          "full": 1.4273120574871736
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.978417429882029e-13,
        "greedy_hi": 1.3655743202889425e-14,
        "always_0": 1.2146950112423838e-12,
        "always_1": 3.771427614651657e-13,
        "uniform": 2.1316282072803006e-14,
        "soft": 5.595524044110789e-14,
        "learned_bc": 8.43769498715119e-15
      },
      "bc_policy": [
        [
          0.8113305613305614,
          0.18866943866943867
        ],
        [
          0.3527493010251631,
          0.6472506989748369
        ],
        [
          0.9366883116883117,
          0.0633116883116883
        ],
        [
          0.22640449438202248,
          0.7735955056179775
        ],
        [
          0.5545685279187818,
          0.44543147208121825
        ],
        [
          0.3313253012048193,
          0.6686746987951807
        ]
      ],
      "regrets": {
        "full_six": 0.12251239368100952,
        "full_learned": 0.00426416499875959,
        "plugin_six": 0.06444708558262757,
        "plugin_learned": 0.00426416499875959,
        "bc_only": 0.00426416499875959
      },
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 8000,
      "seed": 12,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3205023371947924
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9729584913556817,
          "full": 1.0948232262488917
        },
        "greedy_hi": {
          "plugin": 1.7141872719215951,
          "full": 0.8894559092334677
        },
        "always_0": {
          "plugin": 1.8235743760112093,
          "full": 0.7569084668839102
        },
        "always_1": {
          "plugin": 2.154365662724642,
          "full": 1.0802694336415177
        },
        "uniform": {
          "plugin": 1.8414573293778689,
          "full": 1.105030969886438
        },
        "soft": {
          "plugin": 1.9066146637008692,
          "full": 1.1289128894326712
        },
        "learned_bc": {
          "plugin": 2.2731905763775475,
          "full": 1.361095764880602
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.0880185641326534e-14,
        "greedy_hi": 5.218048215738236e-14,
        "always_0": 1.6445733663772444e-12,
        "always_1": 1.1044498648971057e-12,
        "uniform": 2.19824158875781e-14,
        "soft": 6.661338147750939e-15,
        "learned_bc": 1.887379141862766e-14
      },
      "bc_policy": [
        [
          0.8189189189189189,
          0.1810810810810811
        ],
        [
          0.33350050150451355,
          0.6664994984954865
        ],
        [
          0.9397321428571429,
          0.060267857142857144
        ],
        [
          0.19275210084033614,
          0.8072478991596639
        ],
        [
          0.5794930875576036,
          0.4205069124423963
        ],
        [
          0.3308219178082192,
          0.6691780821917809
        ]
      ],
      "regrets": {
        "full_six": 0.1272912394092649,
        "full_learned": 0.0,
        "plugin_six": 0.0047788457282553765,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 8000,
      "seed": 13,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3199747498940764
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.025746058664486,
          "full": 1.019387856493426
        },
        "greedy_hi": {
          "plugin": 1.8326097363238285,
          "full": 0.8908075471049706
        },
        "always_0": {
          "plugin": 1.9706973964851562,
          "full": 0.6877909695152957
        },
        "always_1": {
          "plugin": 2.052509015681424,
          "full": 0.7408059809767211
        },
        "uniform": {
          "plugin": 1.9259378357693708,
          "full": 1.0812841151711126
        },
        "soft": {
          "plugin": 1.975272446922709,
          "full": 1.0831750935292495
        },
        "learned_bc": {
          "plugin": 2.304546254556787,
          "full": 1.2578479094141748
        }
      },
      "restart_gaps": {
        "greedy_lo": 4.3587355946783646e-13,
        "greedy_hi": 1.6497914145929826e-13,
        "always_0": 7.264189250122399e-13,
        "always_1": 6.761258219967203e-13,
        "uniform": 4.851674617611934e-13,
        "soft": 1.4299672557172016e-13,
        "learned_bc": 8.459899447643693e-14
      },
      "bc_policy": [
        [
          0.8256172839506173,
          0.1743827160493827
        ],
        [
          0.3681372549019608,
          0.6318627450980392
        ],
        [
          0.9347682119205298,
          0.0652317880794702
        ],
        [
          0.2147147147147147,
          0.7852852852852853
        ],
        [
          0.5708762886597938,
          0.42912371134020616
        ],
        [
          0.2615062761506276,
          0.7384937238493724
        ]
      ],
      "regrets": {
        "full_six": 0.1267636521085489,
        "full_learned": 0.0,
        "plugin_six": 0.004251258427539373,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 8000,
      "seed": 14,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3158021160906648
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.0373285083618287,
          "full": 0.908879966465131
        },
        "greedy_hi": {
          "plugin": 1.7943022515039992,
          "full": 0.7414686859666826
        },
        "always_0": {
          "plugin": 1.8783546415980956,
          "full": 0.5163796689177585
        },
        "always_1": {
          "plugin": 2.084216716645966,
          "full": 0.6902733935292076
        },
        "uniform": {
          "plugin": 1.909698497169431,
          "full": 0.9643104499290417
        },
        "soft": {
          "plugin": 1.9720817284129233,
          "full": 0.9710377099657111
        },
        "learned_bc": {
          "plugin": 2.2911891503563906,
          "full": 1.1851249298156215
        }
      },
      "restart_gaps": {
        "greedy_lo": 8.740785872873857e-13,
        "greedy_hi": 1.3702372569923682e-12,
        "always_0": 7.993605777301127e-13,
        "always_1": 1.2038148256010572e-12,
        "uniform": 8.908429549592256e-13,
        "soft": 6.870060076380469e-13,
        "learned_bc": 2.540190280342358e-13
      },
      "bc_policy": [
        [
          0.8259297520661157,
          0.1740702479338843
        ],
        [
          0.3683431952662722,
          0.6316568047337278
        ],
        [
          0.934810533076429,
          0.06518946692357097
        ],
        [
          0.2197286012526096,
          0.7802713987473904
        ],
        [
          0.5196335078534031,
          0.4803664921465969
        ],
        [
          0.3253094910591472,
          0.6746905089408528
        ]
      ],
      "regrets": {
        "full_six": 0.1225910183051373,
        "full_learned": 0.0,
        "plugin_six": 7.86246241277766e-05,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 8000,
      "seed": 15,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.32010810213113
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.1042267650074398,
          "full": 0.8558733276600212
        },
        "greedy_hi": {
          "plugin": 1.6800647809244496,
          "full": 0.4807178343559411
        },
        "always_0": {
          "plugin": 1.8642032872344148,
          "full": 0.513736330485112
        },
        "always_1": {
          "plugin": 2.019691969143872,
          "full": 0.3200593854996615
        },
        "uniform": {
          "plugin": 1.8936486947344933,
          "full": 0.8254116403486118
        },
        "soft": {
          "plugin": 1.9994847205538824,
          "full": 0.8788454778261567
        },
        "learned_bc": {
          "plugin": 2.3903714135320384,
          "full": 1.1083255600889366
        }
      },
      "restart_gaps": {
        "greedy_lo": 6.150635556423367e-14,
        "greedy_hi": 3.6465275243813267e-13,
        "always_0": 4.966027589148325e-13,
        "always_1": 1.0357825708240398e-12,
        "uniform": 2.8188562595232725e-13,
        "soft": 9.370282327836321e-14,
        "learned_bc": 6.106226635438361e-14
      },
      "bc_policy": [
        [
          0.847752808988764,
          0.15224719101123596
        ],
        [
          0.36931268151016455,
          0.6306873184898354
        ],
        [
          0.9412337662337662,
          0.058766233766233765
        ],
        [
          0.21442986881937437,
          0.7855701311806257
        ],
        [
          0.5538641686182669,
          0.446135831381733
        ],
        [
          0.3193103448275862,
          0.6806896551724138
        ]
      ],
      "regrets": {
        "full_six": 0.12689700434560258,
        "full_learned": 0.0,
        "plugin_six": 0.06883169624722063,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 8000,
      "seed": 16,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3174345810749353
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.948948036157745,
          "full": 1.1778224471116225
        },
        "greedy_hi": {
          "plugin": 1.7713617224942284,
          "full": 1.0811807549673635
        },
        "always_0": {
          "plugin": 1.9282167043639242,
          "full": 1.065936541247586
        },
        "always_1": {
          "plugin": 2.007257708164103,
          "full": 1.0406890401383557
        },
        "uniform": {
          "plugin": 1.8593597225671197,
          "full": 1.2228571777563066
        },
        "soft": {
          "plugin": 1.903981032664273,
          "full": 1.2243209823412038
        },
        "learned_bc": {
          "plugin": 2.20985353569466,
          "full": 1.3998583286500876
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.056932319443149e-13,
        "greedy_hi": 3.6282088444750116e-13,
        "always_0": 5.784261958297066e-13,
        "always_1": 4.0456527017340704e-13,
        "uniform": 1.3100631690576847e-14,
        "soft": 1.7541523789077473e-14,
        "learned_bc": 1.1057821325266559e-13
      },
      "bc_policy": [
        [
          0.8359704641350211,
          0.1640295358649789
        ],
        [
          0.35572139303482586,
          0.6442786069651741
        ],
        [
          0.9440810987573578,
          0.05591890124264225
        ],
        [
          0.21503680336487907,
          0.7849631966351209
        ],
        [
          0.55622009569378,
          0.4437799043062201
        ],
        [
          0.34105960264900664,
          0.6589403973509934
        ]
      ],
      "regrets": {
        "full_six": 0.1242234832894078,
        "full_learned": 0.0,
        "plugin_six": 0.0017110896083982752,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 8000,
      "seed": 17,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.31323108506079
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.962800382684212,
          "full": 1.085154181466995
        },
        "greedy_hi": {
          "plugin": 1.807485641866183,
          "full": 0.9730789843090294
        },
        "always_0": {
          "plugin": 1.9011032474560385,
          "full": 0.8360142958593695
        },
        "always_1": {
          "plugin": 2.063321562815508,
          "full": 0.9585438732145859
        },
        "uniform": {
          "plugin": 1.882870362712875,
          "full": 1.1337209320382833
        },
        "soft": {
          "plugin": 1.922284949502953,
          "full": 1.1355791868507326
        },
        "learned_bc": {
          "plugin": 2.3233914326332306,
          "full": 1.3885086769105537
        }
      },
      "restart_gaps": {
        "greedy_lo": 3.175237850427948e-14,
        "greedy_hi": 3.7914116290949096e-13,
        "always_0": 6.80788758700146e-13,
        "always_1": 8.807399254351367e-13,
        "uniform": 4.0190073491430667e-14,
        "soft": 9.814371537686384e-14,
        "learned_bc": 9.325873406851315e-15
      },
      "bc_policy": [
        [
          0.8196465696465697,
          0.18035343035343035
        ],
        [
          0.36431718061674007,
          0.6356828193832599
        ],
        [
          0.9326923076923077,
          0.0673076923076923
        ],
        [
          0.22447859495060374,
          0.7755214050493963
        ],
        [
          0.5254452926208651,
          0.47455470737913485
        ],
        [
          0.32926829268292684,
          0.6707317073170732
        ]
      ],
      "regrets": {
        "full_six": 0.12251239368100952,
        "full_learned": 0.002492406405746994,
        "plugin_six": 0.0,
        "plugin_learned": 0.002492406405746994,
        "bc_only": 0.002492406405746994
      },
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 8000,
      "seed": 18,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3113514855867017
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.1224601582145497,
          "full": 0.7480485150649329
        },
        "greedy_hi": {
          "plugin": 1.8445347933876448,
          "full": 0.4752427599032448
        },
        "always_0": {
          "plugin": 1.8790271396721347,
          "full": 0.4796898648588318
        },
        "always_1": {
          "plugin": 2.1251935812627227,
          "full": 0.040704743223955786
        },
        "uniform": {
          "plugin": 1.9924596935375083,
          "full": 0.7972729238778367
        },
        "soft": {
          "plugin": 2.0603985135991305,
          "full": 0.8183717227084573
        },
        "learned_bc": {
          "plugin": 2.39650178880016,
          "full": 1.0569408945267322
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.623457007189245e-13,
        "greedy_hi": 6.134537322566302e-13,
        "always_0": 1.4721557306529576e-13,
        "always_1": 1.3655743202889425e-13,
        "uniform": 4.548583731889266e-13,
        "soft": 2.722266856380884e-13,
        "learned_bc": 8.060219158778636e-14
      },
      "bc_policy": [
        [
          0.824757281553398,
          0.17524271844660194
        ],
        [
          0.35764587525150904,
          0.642354124748491
        ],
        [
          0.9430811179277437,
          0.0569188820722563
        ],
        [
          0.23706441393875397,
          0.762935586061246
        ],
        [
          0.5606435643564357,
          0.43935643564356436
        ],
        [
          0.32657068062827227,
          0.6734293193717278
        ]
      ],
      "regrets": {
        "full_six": 0.12251239368100952,
        "full_learned": 0.004372005879835328,
        "plugin_six": 0.0,
        "plugin_learned": 0.004372005879835328,
        "bc_only": 0.004372005879835328
      },
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 8000,
      "seed": 19,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3172570789176845
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.8395189976448245,
          "full": 0.8017183830431912
        },
        "greedy_hi": {
          "plugin": 1.7726089050430303,
          "full": 0.8368169759853639
        },
        "always_0": {
          "plugin": 1.832579961375794,
          "full": 0.539120582121242
        },
        "always_1": {
          "plugin": 1.9214101835650559,
          "full": 0.5687806465611375
        },
        "uniform": {
          "plugin": 1.806648483368337,
          "full": 0.9422433927031566
        },
        "soft": {
          "plugin": 1.8231599259175861,
          "full": 0.9028548869366632
        },
        "learned_bc": {
          "plugin": 2.19603750010209,
          "full": 1.159614588162242
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.381428387820961e-13,
        "greedy_hi": 4.418687638008123e-14,
        "always_0": 2.361444373377708e-13,
        "always_1": 4.199973702156967e-13,
        "uniform": 2.3636648194269583e-13,
        "soft": 1.5876189252139739e-13,
        "learned_bc": 4.374278717023117e-14
      },
      "bc_policy": [
        [
          0.8138686131386861,
          0.18613138686131386
        ],
        [
          0.37403474903474904,
          0.625965250965251
        ],
        [
          0.9460431654676259,
          0.0539568345323741
        ],
        [
          0.21360759493670886,
          0.7863924050632911
        ],
        [
          0.5344387755102041,
          0.4655612244897959
        ],
        [
          0.32142857142857145,
          0.6785714285714286
        ]
      ],
      "regrets": {
        "full_six": 0.18197088008049,
        "full_learned": 0.0,
        "plugin_six": 0.0015335874511475112,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 32000,
      "seed": 0,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3175428574653276
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.083515343208619,
          "full": 0.6277180283606876
        },
        "greedy_hi": {
          "plugin": 1.9701691910834964,
          "full": 0.6114355410722636
        },
        "always_0": {
          "plugin": 1.9834477095395433,
          "full": 0.40808049816844066
        },
        "always_1": {
          "plugin": 2.165511813675713,
          "full": 0.20224954640107873
        },
        "uniform": {
          "plugin": 2.0288286151511894,
          "full": 0.7992265679078723
        },
        "soft": {
          "plugin": 2.0566289037414536,
          "full": 0.7589066894441326
        },
        "learned_bc": {
          "plugin": 2.3316870978952267,
          "full": 0.8830122159664807
        }
      },
      "restart_gaps": {
        "greedy_lo": 3.0331293032759277e-13,
        "greedy_hi": 6.59916565837193e-13,
        "always_0": 2.0174417691976032e-12,
        "always_1": 9.225953334635051e-14,
        "uniform": 4.0678571622265736e-13,
        "soft": 6.261657858885883e-13,
        "learned_bc": 3.0520030946945553e-13
      },
      "bc_policy": [
        [
          0.8219794344473008,
          0.17802056555269924
        ],
        [
          0.361375,
          0.638625
        ],
        [
          0.9418791085457752,
          0.05812089145422479
        ],
        [
          0.21141117288853586,
          0.7885888271114642
        ],
        [
          0.5480207657365347,
          0.45197923426346526
        ],
        [
          0.32674772036474165,
          0.6732522796352584
        ]
      ],
      "regrets": {
        "full_six": 0.18225665862813312,
        "full_learned": 0.0,
        "plugin_six": 0.001819365998790623,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 32000,
      "seed": 1,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.317730930537611
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.128667018850673,
          "full": 0.7001077924601373
        },
        "greedy_hi": {
          "plugin": 1.9467201702405341,
          "full": 0.532842744200512
        },
        "always_0": {
          "plugin": 1.8600677717803318,
          "full": -0.056514354851583404
        },
        "always_1": {
          "plugin": 2.218422894339436,
          "full": 0.5122562370811177
        },
        "uniform": {
          "plugin": 2.0355643858431955,
          "full": 0.7964382698711413
        },
        "soft": {
          "plugin": 2.081689450159804,
          "full": 0.7918325060956183
        },
        "learned_bc": {
          "plugin": 2.377912876955007,
          "full": 0.9336324407939426
        }
      },
      "restart_gaps": {
        "greedy_lo": 7.490674747145931e-13,
        "greedy_hi": 4.242162177092723e-13,
        "always_0": 4.1522341120980855e-13,
        "always_1": 1.93123295133546e-12,
        "uniform": 2.8399504969911504e-13,
        "soft": 5.273559366969494e-13,
        "learned_bc": 3.611555499105634e-13
      },
      "bc_policy": [
        [
          0.8240839086563994,
          0.17591609134360064
        ],
        [
          0.356896975657733,
          0.6431030243422671
        ],
        [
          0.9422824302134647,
          0.057717569786535305
        ],
        [
          0.21243728545022444,
          0.7875627145497756
        ],
        [
          0.5643472906403941,
          0.4356527093596059
        ],
        [
          0.3185221354166667,
          0.6814778645833334
        ]
      ],
      "regrets": {
        "full_six": 0.18244473170041653,
        "full_learned": 0.0,
        "plugin_six": 0.0020074390710740353,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 32000,
      "seed": 2,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.318674157477627
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.02420704763624,
          "full": 0.8411379496508511
        },
        "greedy_hi": {
          "plugin": 1.873271431535158,
          "full": 0.7462034753349388
        },
        "always_0": {
          "plugin": 1.8180623767370434,
          "full": 0.14753262454668603
        },
        "always_1": {
          "plugin": 2.2308448180729332,
          "full": 1.0171748099856293
        },
        "uniform": {
          "plugin": 1.9535531466172364,
          "full": 0.9475046378016426
        },
        "soft": {
          "plugin": 1.9901392696796822,
          "full": 0.9326376463032058
        },
        "learned_bc": {
          "plugin": 2.30194136836183,
          "full": 1.120786964965663
        }
      },
      "restart_gaps": {
        "greedy_lo": 6.938893903907228e-14,
        "greedy_hi": 4.292122213200855e-13,
        "always_0": 1.762479051592436e-13,
        "always_1": 9.454659277707833e-13,
        "uniform": 8.881784197001252e-14,
        "soft": 4.8627768478581856e-14,
        "learned_bc": 1.056932319443149e-13
      },
      "bc_policy": [
        [
          0.8214285714285714,
          0.17857142857142858
        ],
        [
          0.35799902152641877,
          0.6420009784735812
        ],
        [
          0.9417976424361493,
          0.058202357563850685
        ],
        [
          0.2054739652870494,
          0.7945260347129506
        ],
        [
          0.5484356197352587,
          0.45156438026474127
        ],
        [
          0.3305937604830594,
          0.6694062395169407
        ]
      ],
      "regrets": {
        "full_six": 0.002950666011090064,
        "full_learned": 0.0,
        "plugin_six": 0.002950666011090064,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "always_1",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 32000,
      "seed": 3,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3190135226745854
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.09495651326409,
          "full": 0.7637676990276809
        },
        "greedy_hi": {
          "plugin": 2.0087571024285236,
          "full": 0.7417869319310595
        },
        "always_0": {
          "plugin": 1.9857654868965926,
          "full": 0.3822083765962398
        },
        "always_1": {
          "plugin": 2.164979206718211,
          "full": 0.5063356418404998
        },
        "uniform": {
          "plugin": 2.0517519268730626,
          "full": 0.9157273536680772
        },
        "soft": {
          "plugin": 2.073355886837666,
          "full": 0.8803241351575548
        },
        "learned_bc": {
          "plugin": 2.3387787056515377,
          "full": 1.0092051141195995
        }
      },
      "restart_gaps": {
        "greedy_lo": 3.419486915845482e-14,
        "greedy_hi": 9.037215420448774e-14,
        "always_0": 2.068178961422973e-12,
        "always_1": 8.548717289613705e-14,
        "uniform": 5.271338920920243e-13,
        "soft": 1.965094753586527e-14,
        "learned_bc": 1.7474910407599964e-13
      },
      "bc_policy": [
        [
          0.8298503611971104,
          0.17014963880288958
        ],
        [
          0.3638261296660118,
          0.6361738703339882
        ],
        [
          0.9414902346955523,
          0.05850976530444773
        ],
        [
          0.20860752829692025,
          0.7913924717030798
        ],
        [
          0.5681524547803618,
          0.43184754521963825
        ],
        [
          0.3215705765407555,
          0.6784294234592445
        ]
      ],
      "regrets": {
        "full_six": 0.18372732383739088,
        "full_learned": 0.0,
        "plugin_six": 0.003290031208048383,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 32000,
      "seed": 4,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3147063016734304
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.049782755756275,
          "full": 0.9700195360253231
        },
        "greedy_hi": {
          "plugin": 1.8994689804108287,
          "full": 0.8933489895586937
        },
        "always_0": {
          "plugin": 1.873842880232351,
          "full": 0.4947029671310387
        },
        "always_1": {
          "plugin": 2.2034049800886106,
          "full": 0.9023017622982157
        },
        "uniform": {
          "plugin": 1.976868443117372,
          "full": 1.0645103532958078
        },
        "soft": {
          "plugin": 2.0139320589026433,
          "full": 1.0511142970783907
        },
        "learned_bc": {
          "plugin": 2.333726049547293,
          "full": 1.242114762528139
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.9976021664879227e-14,
        "greedy_hi": 2.0983215165415459e-13,
        "always_0": 1.7263968032921184e-13,
        "always_1": 7.189804307472514e-13,
        "uniform": 1.2656542480726785e-13,
        "soft": 1.8252066524837574e-13,
        "learned_bc": 6.838973831690964e-14
      },
      "bc_policy": [
        [
          0.826685909210181,
          0.17331409078981894
        ],
        [
          0.3397389412617839,
          0.6602610587382161
        ],
        [
          0.9393813404290704,
          0.06061865957092965
        ],
        [
          0.22138669385674228,
          0.7786133061432577
        ],
        [
          0.5474111041796631,
          0.45258889582033685
        ],
        [
          0.3345323741007194,
          0.6654676258992805
        ]
      ],
      "regrets": {
        "full_six": 0.1804372926293425,
        "full_learned": 0.0010171897931066098,
        "plugin_six": 0.0,
        "plugin_learned": 0.0010171897931066098,
        "bc_only": 0.0010171897931066098
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 32000,
      "seed": 5,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.317060784256458
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.061195533529971,
          "full": 0.6197129601641798
        },
        "greedy_hi": {
          "plugin": 1.8918556051353594,
          "full": 0.5447925282179666
        },
        "always_0": {
          "plugin": 1.8425238594322586,
          "full": 0.06933815380096175
        },
        "always_1": {
          "plugin": 2.209190809718337,
          "full": 0.4498312167501527
        },
        "uniform": {
          "plugin": 1.975560301109558,
          "full": 0.7632330320785276
        },
        "soft": {
          "plugin": 2.0181101501882077,
          "full": 0.7372857212740176
        },
        "learned_bc": {
          "plugin": 2.3246733729254623,
          "full": 0.8800617728354585
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.361444373377708e-13,
        "greedy_hi": 2.275957200481571e-13,
        "always_0": 3.86690679476942e-13,
        "always_1": 7.357447984190912e-13,
        "uniform": 5.010436510133331e-13,
        "soft": 3.285149929865838e-13,
        "learned_bc": 1.27675647831893e-13
      },
      "bc_policy": [
        [
          0.8319382683756212,
          0.16806173162437876
        ],
        [
          0.3431784478497281,
          0.6568215521502718
        ],
        [
          0.9389659729104725,
          0.061034027089527584
        ],
        [
          0.21582261873524008,
          0.7841773812647599
        ],
        [
          0.5475602223594812,
          0.45243977764051885
        ],
        [
          0.3283655420897478,
          0.6716344579102522
        ]
      ],
      "regrets": {
        "full_six": 0.1817745854192636,
        "full_learned": 0.0,
        "plugin_six": 0.0013372927899211184,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 32000,
      "seed": 6,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.313585995153116
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.0290306086676853,
          "full": 0.8960171167167561
        },
        "greedy_hi": {
          "plugin": 1.9630278338410136,
          "full": 0.8777398695732445
        },
        "always_0": {
          "plugin": 1.913092923171678,
          "full": 0.5693838595896561
        },
        "always_1": {
          "plugin": 2.1717208543328184,
          "full": 0.7083519366474663
        },
        "uniform": {
          "plugin": 1.9924672638510648,
          "full": 1.0246968440133482
        },
        "soft": {
          "plugin": 2.0098322403853506,
          "full": 0.9945749577760601
        },
        "learned_bc": {
          "plugin": 2.3423077135488235,
          "full": 1.2012422202539397
        }
      },
      "restart_gaps": {
        "greedy_lo": 7.051026429394369e-13,
        "greedy_hi": 1.1013412404281553e-13,
        "always_0": 6.98663349396611e-13,
        "always_1": 1.3566925360919413e-12,
        "uniform": 7.172040739078511e-14,
        "soft": 1.5143442055887135e-13,
        "learned_bc": 2.1960211427085596e-13
      },
      "bc_policy": [
        [
          0.8282090699461953,
          0.17179093005380477
        ],
        [
          0.3419618528610354,
          0.6580381471389646
        ],
        [
          0.9404664148464444,
          0.05953358515355559
        ],
        [
          0.22863588110403396,
          0.771364118895966
        ],
        [
          0.5455390334572491,
          0.4544609665427509
        ],
        [
          0.3293823038397329,
          0.6706176961602671
        ]
      ],
      "regrets": {
        "full_six": 0.1804372926293425,
        "full_learned": 0.0021374963134208613,
        "plugin_six": 0.0,
        "plugin_learned": 0.0021374963134208613,
        "bc_only": 0.0021374963134208613
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 32000,
      "seed": 7,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3188584345314105
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.045986903333246,
          "full": 0.6311694425873617
        },
        "greedy_hi": {
          "plugin": 1.8613939309535417,
          "full": 0.6015301119407181
        },
        "always_0": {
          "plugin": 1.9010542207340004,
          "full": 0.32052672033711654
        },
        "always_1": {
          "plugin": 2.146084971142735,
          "full": 0.36589355375598
        },
        "uniform": {
          "plugin": 1.9594305564115468,
          "full": 0.7942395136528324
        },
        "soft": {
          "plugin": 2.004039455860262,
          "full": 0.7589111968051905
        },
        "learned_bc": {
          "plugin": 2.3437154958856814,
          "full": 0.9343113921047242
        }
      },
      "restart_gaps": {
        "greedy_lo": 4.727329638853917e-13,
        "greedy_hi": 3.821387650759789e-13,
        "always_0": 7.743250485248154e-13,
        "always_1": 1.007638417149792e-12,
        "uniform": 4.2088554863539684e-13,
        "soft": 4.4075854077618715e-14,
        "learned_bc": 2.779998453661392e-13
      },
      "bc_policy": [
        [
          0.8199420442571127,
          0.18005795574288724
        ],
        [
          0.3538405971586805,
          0.6461594028413196
        ],
        [
          0.9431986809563067,
          0.05680131904369332
        ],
        [
          0.20990073145245558,
          0.7900992685475444
        ],
        [
          0.547648136835675,
          0.45235186316432496
        ],
        [
          0.31038606081311926,
          0.6896139391868807
        ]
      ],
      "regrets": {
        "full_six": 0.183572235694216,
        "full_learned": 0.0,
        "plugin_six": 0.0031349430648734966,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 32000,
      "seed": 8,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3136828429924656
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9277424914405965,
          "full": 0.8101295995850398
        },
        "greedy_hi": {
          "plugin": 1.8607796934720449,
          "full": 0.817794584844082
        },
        "always_0": {
          "plugin": 1.8681765552302263,
          "full": 0.4510752066270614
        },
        "always_1": {
          "plugin": 2.114436984324431,
          "full": 0.7234508888543598
        },
        "uniform": {
          "plugin": 1.8929207832610044,
          "full": 0.9518958293084129
        },
        "soft": {
          "plugin": 1.9100069099989043,
          "full": 0.916309806704278
        },
        "learned_bc": {
          "plugin": 2.184460555857412,
          "full": 1.080344135892355
        }
      },
      "restart_gaps": {
        "greedy_lo": 8.115730310009894e-14,
        "greedy_hi": 4.574118861455645e-13,
        "always_0": 8.117395644546832e-13,
        "always_1": 1.8469670237664104e-12,
        "uniform": 4.517497487199762e-13,
        "soft": 7.982503547054876e-13,
        "learned_bc": 9.305889392408062e-13
      },
      "bc_policy": [
        [
          0.8119134515119917,
          0.18808654848800835
        ],
        [
          0.35262140613674803,
          0.647378593863252
        ],
        [
          0.938422433584782,
          0.0615775664152181
        ],
        [
          0.21694429984383135,
          0.7830557001561687
        ],
        [
          0.5813878080415046,
          0.41861219195849547
        ],
        [
          0.32875551034248895,
          0.671244489657511
        ]
      ],
      "regrets": {
        "full_six": 0.1804372926293425,
        "full_learned": 0.0020406484740713715,
        "plugin_six": 0.0,
        "plugin_learned": 0.0020406484740713715,
        "bc_only": 0.0020406484740713715
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 32000,
      "seed": 9,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3176640555178714
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.006488129022825,
          "full": 1.0015719230729658
        },
        "greedy_hi": {
          "plugin": 2.030361845770564,
          "full": 1.0662988861440565
        },
        "always_0": {
          "plugin": 1.9325674090131522,
          "full": 0.6228394109988549
        },
        "always_1": {
          "plugin": 2.210730643322118,
          "full": 1.05609039758571
        },
        "uniform": {
          "plugin": 2.0169162383332604,
          "full": 1.1559944893515302
        },
        "soft": {
          "plugin": 2.011326828331093,
          "full": 1.1093489282881757
        },
        "learned_bc": {
          "plugin": 2.3315502209661254,
          "full": 1.2956899766634893
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.1834977442504169e-13,
        "greedy_hi": 1.1164402735630574e-12,
        "always_0": 1.1877165917439925e-12,
        "always_1": 1.7275070263167436e-13,
        "uniform": 2.899902540320909e-13,
        "soft": 3.97237798210881e-13,
        "learned_bc": 5.264677582772492e-13
      },
      "bc_policy": [
        [
          0.8215039577836412,
          0.17849604221635884
        ],
        [
          0.3622485207100592,
          0.6377514792899408
        ],
        [
          0.9416583912611718,
          0.0583416087388282
        ],
        [
          0.21159382360638576,
          0.7884061763936142
        ],
        [
          0.5461290322580645,
          0.45387096774193547
        ],
        [
          0.3235392881128274,
          0.6764607118871726
        ]
      ],
      "regrets": {
        "full_six": 0.18237785668067685,
        "full_learned": 0.0,
        "plugin_six": 0.0019405640513343592,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 32000,
      "seed": 10,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3127929307349273
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9307639279847322,
          "full": 0.6988342525873235
        },
        "greedy_hi": {
          "plugin": 1.8858139030266063,
          "full": 0.7253664917190326
        },
        "always_0": {
          "plugin": 1.9054944162869525,
          "full": 0.5554677756814083
        },
        "always_1": {
          "plugin": 2.1117470599588097,
          "full": 0.3488516217351646
        },
        "uniform": {
          "plugin": 1.9118734888219082,
          "full": 0.8673232194992554
        },
        "soft": {
          "plugin": 1.9221315465368354,
          "full": 0.8220785080319484
        },
        "learned_bc": {
          "plugin": 2.272774798924283,
          "full": 1.0322179891024277
        }
      },
      "restart_gaps": {
        "greedy_lo": 4.461986335968504e-13,
        "greedy_hi": 1.8784973576657649e-13,
        "always_0": 1.2551071293387395e-12,
        "always_1": 7.815970093361102e-14,
        "uniform": 3.743672039036028e-13,
        "soft": 3.7125857943465235e-13,
        "learned_bc": 1.438849039914203e-13
      },
      "bc_policy": [
        [
          0.8133745963401507,
          0.1866254036598493
        ],
        [
          0.35027244728737267,
          0.6497275527126274
        ],
        [
          0.943079443079443,
          0.05692055692055692
        ],
        [
          0.22320021019442984,
          0.7767997898055702
        ],
        [
          0.5777565328234544,
          0.4222434671765456
        ],
        [
          0.33104717296754765,
          0.6689528270324523
        ]
      ],
      "regrets": {
        "full_six": 0.1804372926293425,
        "full_learned": 0.0029305607316096882,
        "plugin_six": 0.0,
        "plugin_learned": 0.0029305607316096882,
        "bc_only": 0.0029305607316096882
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 32000,
      "seed": 11,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.316097397039406
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9489743147632264,
          "full": 0.790285673572671
        },
        "greedy_hi": {
          "plugin": 1.8847677333924644,
          "full": 0.7311030202216323
        },
        "always_0": {
          "plugin": 1.8493486978590767,
          "full": 0.2302661799002908
        },
        "always_1": {
          "plugin": 2.12305709254244,
          "full": 0.7418173900359184
        },
        "uniform": {
          "plugin": 1.9104433388090887,
          "full": 0.9032841541456871
        },
        "soft": {
          "plugin": 1.9281157244424243,
          "full": 0.8811834910994304
        },
        "learned_bc": {
          "plugin": 2.3057787508562066,
          "full": 1.092791242358047
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.5424107263916085e-13,
        "greedy_hi": 2.963185252724543e-13,
        "always_0": 3.6887159993170826e-13,
        "always_1": 6.991074386064611e-13,
        "uniform": 3.5771385853422544e-13,
        "soft": 2.3203661214665772e-14,
        "learned_bc": 2.424727085781342e-13
      },
      "bc_policy": [
        [
          0.823828125,
          0.176171875
        ],
        [
          0.35038891589693727,
          0.6496110841030627
        ],
        [
          0.9371714848883048,
          0.06282851511169514
        ],
        [
          0.21464117338920902,
          0.785358826610791
        ],
        [
          0.5731391585760518,
          0.4268608414239482
        ],
        [
          0.32172609130289903,
          0.6782739086971009
        ]
      ],
      "regrets": {
        "full_six": 0.18081119820221137,
        "full_learned": 0.0,
        "plugin_six": 0.00037390557286887116,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 32000,
      "seed": 12,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3164638176392436
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9242051191765115,
          "full": 0.38604390171929526
        },
        "greedy_hi": {
          "plugin": 1.8939296239777095,
          "full": 0.40304199055508205
        },
        "always_0": {
          "plugin": 1.8517342213084862,
          "full": 0.06210408274270385
        },
        "always_1": {
          "plugin": 2.1308479230587203,
          "full": -0.0020145308371430914
        },
        "uniform": {
          "plugin": 1.9089725344357389,
          "full": 0.5887452346574594
        },
        "soft": {
          "plugin": 1.9165118184582273,
          "full": 0.5349475771340845
        },
        "learned_bc": {
          "plugin": 2.2683052482748782,
          "full": 0.7580544252429486
        }
      },
      "restart_gaps": {
        "greedy_lo": 6.9111383282916e-14,
        "greedy_hi": 1.7091883464104285e-13,
        "always_0": 1.1901590823981678e-12,
        "always_1": 1.1246559239452836e-13,
        "uniform": 3.452793606584237e-14,
        "soft": 3.430589146091734e-14,
        "learned_bc": 4.823919041996305e-13
      },
      "bc_policy": [
        [
          0.8151403831015481,
          0.18485961689845185
        ],
        [
          0.34096596596596596,
          0.659034034034034
        ],
        [
          0.9468991002570694,
          0.05310089974293059
        ],
        [
          0.21322946923686295,
          0.7867705307631371
        ],
        [
          0.5476342710997443,
          0.4523657289002558
        ],
        [
          0.3325066137566138,
          0.6674933862433863
        ]
      ],
      "regrets": {
        "full_six": 0.18117761880204908,
        "full_learned": 0.0,
        "plugin_six": 0.0007403261727065846,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 32000,
      "seed": 13,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3176329397366078
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.0511207054579965,
          "full": 0.46065764618451915
        },
        "greedy_hi": {
          "plugin": 1.9562418634034486,
          "full": 0.39960832918312417
        },
        "always_0": {
          "plugin": 1.9373974611522684,
          "full": -0.0042442493640367784
        },
        "always_1": {
          "plugin": 2.1157901831703745,
          "full": 0.0068665646902688615
        },
        "uniform": {
          "plugin": 2.003884106418677,
          "full": 0.6370481784018117
        },
        "soft": {
          "plugin": 2.027553549568332,
          "full": 0.5998215087112724
        },
        "learned_bc": {
          "plugin": 2.3830674825754743,
          "full": 0.7354666940127093
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.238764729156628e-12,
        "greedy_hi": 1.6547874182037958e-13,
        "always_0": 4.939382236557321e-13,
        "always_1": 1.5816792320322293e-12,
        "uniform": 2.8699265186560297e-13,
        "soft": 1.5918377727075494e-12,
        "learned_bc": 1.315059172668498e-12
      },
      "bc_policy": [
        [
          0.827023498694517,
          0.17297650130548303
        ],
        [
          0.35029282576866766,
          0.6497071742313324
        ],
        [
          0.9400628306878307,
          0.05993716931216931
        ],
        [
          0.21137026239067055,
          0.7886297376093294
        ],
        [
          0.5734375,
          0.4265625
        ],
        [
          0.32172064115145566,
          0.6782793588485443
        ]
      ],
      "regrets": {
        "full_six": 0.18234674089941327,
        "full_learned": 0.0,
        "plugin_six": 0.0019094482700707793,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 32000,
      "seed": 14,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.316674186144466
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.005823469426383,
          "full": 0.6724769060279123
        },
        "greedy_hi": {
          "plugin": 1.9906441090691207,
          "full": 0.6708549254373382
        },
        "always_0": {
          "plugin": 1.9279334578968748,
          "full": 0.3814591981031182
        },
        "always_1": {
          "plugin": 2.1559824120627,
          "full": 0.3895512489154279
        },
        "uniform": {
          "plugin": 1.9930488813491338,
          "full": 0.8350537521643483
        },
        "soft": {
          "plugin": 1.9982189899779372,
          "full": 0.793277867768542
        },
        "learned_bc": {
          "plugin": 2.395305218127567,
          "full": 1.0184342836140676
        }
      },
      "restart_gaps": {
        "greedy_lo": 3.694822225952521e-13,
        "greedy_hi": 1.8407497748285095e-13,
        "always_0": 7.465694729091865e-13,
        "always_1": 6.094014182167484e-13,
        "uniform": 1.6997514507011147e-13,
        "soft": 5.984102102729594e-14,
        "learned_bc": 2.438049762076844e-13
      },
      "bc_policy": [
        [
          0.8219512195121951,
          0.17804878048780487
        ],
        [
          0.35483476132190944,
          0.6451652386780906
        ],
        [
          0.946387139542592,
          0.05361286045740802
        ],
        [
          0.21971279373368147,
          0.7802872062663185
        ],
        [
          0.5339091490722969,
          0.46609085092770314
        ],
        [
          0.3209403134378126,
          0.6790596865621874
        ]
      ],
      "regrets": {
        "full_six": 0.18138798730727146,
        "full_learned": 0.0,
        "plugin_six": 0.0009506946779289649,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 32000,
      "seed": 15,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3162287046045353
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.0272695385165087,
          "full": 0.82625516839548
        },
        "greedy_hi": {
          "plugin": 1.879016721848499,
          "full": 0.7307379748397612
        },
        "always_0": {
          "plugin": 1.8806752760443355,
          "full": 0.3347156299946369
        },
        "always_1": {
          "plugin": 2.2063542753821337,
          "full": 0.7680480864560256
        },
        "uniform": {
          "plugin": 1.9552410326685377,
          "full": 0.9281307479508325
        },
        "soft": {
          "plugin": 1.991748759205344,
          "full": 0.9139400997351583
        },
        "learned_bc": {
          "plugin": 2.3257190487617763,
          "full": 1.0926042587490656
        }
      },
      "restart_gaps": {
        "greedy_lo": 4.4519943287468777e-13,
        "greedy_hi": 7.375211552584915e-13,
        "always_0": 1.3388734565467075e-12,
        "always_1": 2.1227464230832993e-13,
        "uniform": 6.298295218698513e-13,
        "soft": 4.4586556668946287e-13,
        "learned_bc": 9.214851104388799e-14
      },
      "bc_policy": [
        [
          0.8282011803951758,
          0.1717988196048242
        ],
        [
          0.35280431055596373,
          0.6471956894440363
        ],
        [
          0.9424062138489506,
          0.05759378615104941
        ],
        [
          0.21527055150884494,
          0.784729448491155
        ],
        [
          0.5535829567462879,
          0.44641704325371206
        ],
        [
          0.34221998658618374,
          0.6577800134138162
        ]
      ],
      "regrets": {
        "full_six": 0.18094250576734083,
        "full_learned": 0.0,
        "plugin_six": 0.0005052131379983393,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 32000,
      "seed": 16,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3206530212943126
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.081321431100564,
          "full": 0.9024225498698221
        },
        "greedy_hi": {
          "plugin": 1.9842425542738877,
          "full": 0.8821892614310483
        },
        "always_0": {
          "plugin": 1.9784882362020546,
          "full": 0.521893977313167
        },
        "always_1": {
          "plugin": 2.1731842748267596,
          "full": 0.7550817029789532
        },
        "uniform": {
          "plugin": 2.032025026789446,
          "full": 1.0372878997973205
        },
        "soft": {
          "plugin": 2.0563931989472573,
          "full": 1.0065820519978577
        },
        "learned_bc": {
          "plugin": 2.372485249633196,
          "full": 1.155982610590912
        }
      },
      "restart_gaps": {
        "greedy_lo": 3.301248163722903e-12,
        "greedy_hi": 1.6431300764452317e-13,
        "always_0": 1.4948042803553108e-12,
        "always_1": 1.265765270375141e-12,
        "uniform": 1.3031797863050087e-12,
        "soft": 2.469358051371273e-12,
        "learned_bc": 4.071409875905374e-12
      },
      "bc_policy": [
        [
          0.8286731733051965,
          0.17132682669480348
        ],
        [
          0.34281875915974597,
          0.657181240840254
        ],
        [
          0.9397180762852405,
          0.06028192371475954
        ],
        [
          0.20295347621536852,
          0.7970465237846315
        ],
        [
          0.5581896551724138,
          0.4418103448275862
        ],
        [
          0.31420585333771783,
          0.6857941466622821
        ]
      ],
      "regrets": {
        "full_six": 0.1853668224571181,
        "full_learned": 0.0,
        "plugin_six": 0.004929529827775614,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 32000,
      "seed": 17,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.316180430890043
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.0376059968597624,
          "full": 0.8303914464770082
        },
        "greedy_hi": {
          "plugin": 1.9654168147510953,
          "full": 0.7889832533931238
        },
        "always_0": {
          "plugin": 1.9069896808847762,
          "full": 0.32465591363056345
        },
        "always_1": {
          "plugin": 2.1689280302755347,
          "full": 0.7729890123370566
        },
        "uniform": {
          "plugin": 2.000290596597657,
          "full": 0.9652250055349816
        },
        "soft": {
          "plugin": 2.0186520935199317,
          "full": 0.9363941013553603
        },
        "learned_bc": {
          "plugin": 2.3285483507695535,
          "full": 1.0968243960672197
        }
      },
      "restart_gaps": {
        "greedy_lo": 7.779332733548472e-13,
        "greedy_hi": 7.145395386487507e-13,
        "always_0": 1.9714230248268905e-12,
        "always_1": 3.1021851754076124e-12,
        "uniform": 9.622302954426232e-13,
        "soft": 1.2683187833317788e-12,
        "learned_bc": 4.851674617611934e-13
      },
      "bc_policy": [
        [
          0.8233426466852933,
          0.17665735331470664
        ],
        [
          0.36094890510948907,
          0.6390510948905109
        ],
        [
          0.9425581012032306,
          0.057441898796769406
        ],
        [
          0.21723398552666845,
          0.7827660144733315
        ],
        [
          0.5828045685279187,
          0.4171954314720812
        ],
        [
          0.3174204355108878,
          0.6825795644891123
        ]
      ],
      "regrets": {
        "full_six": 0.18089423205284838,
        "full_learned": 0.0,
        "plugin_six": 0.00045693942350588657,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 32000,
      "seed": 18,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.31496600953865
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9028547324361453,
          "full": 0.6450749962723701
        },
        "greedy_hi": {
          "plugin": 1.7931761968187925,
          "full": 0.5446527142029473
        },
        "always_0": {
          "plugin": 1.778155129533879,
          "full": 0.11801717223576935
        },
        "always_1": {
          "plugin": 2.1766405896729912,
          "full": 0.5749108233435374
        },
        "uniform": {
          "plugin": 1.8436562892109438,
          "full": 0.7475895857836803
        },
        "soft": {
          "plugin": 1.8721331966190315,
          "full": 0.7329926222962508
        },
        "learned_bc": {
          "plugin": 2.2344542293410528,
          "full": 0.956238745132264
        }
      },
      "restart_gaps": {
        "greedy_lo": 5.624389842751043e-13,
        "greedy_hi": 4.996003610813204e-13,
        "always_0": 2.2554180745260055e-13,
        "always_1": 3.909095269705176e-13,
        "uniform": 4.941602682606572e-13,
        "soft": 5.17808018685173e-13,
        "learned_bc": 1.3311574065255627e-13
      },
      "bc_policy": [
        [
          0.8210182767624021,
          0.17898172323759792
        ],
        [
          0.3416016116847142,
          0.6583983883152859
        ],
        [
          0.9378360762587583,
          0.06216392374124165
        ],
        [
          0.21746575342465754,
          0.7825342465753424
        ],
        [
          0.5516109785202864,
          0.4483890214797136
        ],
        [
          0.3312750333778371,
          0.6687249666221629
        ]
      ],
      "regrets": {
        "full_six": 0.1804372926293425,
        "full_learned": 0.0007574819278870493,
        "plugin_six": 0.0,
        "plugin_learned": 0.0007574819278870493,
        "bc_only": 0.0007574819278870493
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 32000,
      "seed": 19,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3131307202545774
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9956895005544357,
          "full": 0.6494615115030047
        },
        "greedy_hi": {
          "plugin": 1.7876914722844839,
          "full": 0.5278090506116712
        },
        "always_0": {
          "plugin": 1.8223031704545285,
          "full": 0.07021506988635606
        },
        "always_1": {
          "plugin": 2.1518615843593,
          "full": 0.5552393553815594
        },
        "uniform": {
          "plugin": 1.8941985664904422,
          "full": 0.758355999083914
        },
        "soft": {
          "plugin": 1.945499019027733,
          "full": 0.7465207829254905
        },
        "learned_bc": {
          "plugin": 2.2419562097246857,
          "full": 0.909123989606588
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.1606271499431386e-12,
        "greedy_hi": 7.777112287499222e-13,
        "always_0": 1.411537553508424e-12,
        "always_1": 4.483080573436382e-13,
        "uniform": 2.6356694604601216e-13,
        "soft": 1.109223823902994e-12,
        "learned_bc": 3.1297187064183163e-13
      },
      "bc_policy": [
        [
          0.8143041237113402,
          0.1856958762886598
        ],
        [
          0.36031941031941034,
          0.6396805896805897
        ],
        [
          0.9396011865524061,
          0.06039881344759394
        ],
        [
          0.2237971391417425,
          0.7762028608582575
        ],
        [
          0.5641592920353983,
          0.4358407079646018
        ],
        [
          0.32370820668693007,
          0.6762917933130699
        ]
      ],
      "regrets": {
        "full_six": 0.1804372926293425,
        "full_learned": 0.0025927712119595547,
        "plugin_six": 0.0,
        "plugin_learned": 0.0025927712119595547,
        "bc_only": 0.0025927712119595547
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 128000,
      "seed": 0,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3159617893685027
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.0145960858922445,
          "full": 0.2698189054341318
        },
        "greedy_hi": {
          "plugin": 1.9096608193446505,
          "full": 0.25296918006687485
        },
        "always_0": {
          "plugin": 1.9001865957799595,
          "full": -0.443177037237934
        },
        "always_1": {
          "plugin": 2.1493502333097543,
          "full": 0.07001655103729143
        },
        "uniform": {
          "plugin": 1.9621900084675303,
          "full": 0.48015188712391854
        },
        "soft": {
          "plugin": 1.9884032180820617,
          "full": 0.4293030339845907
        },
        "learned_bc": {
          "plugin": 2.3066628969479277,
          "full": 0.5300810430291335
        }
      },
      "restart_gaps": {
        "greedy_lo": 3.5665914666083154e-13,
        "greedy_hi": 8.034684029212258e-13,
        "always_0": 7.881473251813986e-13,
        "always_1": 1.7459367285255212e-12,
        "uniform": 3.025912853615864e-13,
        "soft": 9.50572953684059e-13,
        "learned_bc": 2.999822612537173e-13
      },
      "bc_policy": [
        [
          0.821458589254542,
          0.17854141074545807
        ],
        [
          0.358695652173913,
          0.6413043478260869
        ],
        [
          0.9411680853663503,
          0.05883191463364965
        ],
        [
          0.21601619540687642,
          0.7839838045931236
        ],
        [
          0.5632688927943761,
          0.4367311072056239
        ],
        [
          0.3259182831200991,
          0.6740817168799009
        ]
      ],
      "regrets": {
        "full_six": 0.18067559053130822,
        "full_learned": 0.0,
        "plugin_six": 0.00023829790196572276,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 128000,
      "seed": 1,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.316394067275397
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.04787019681899,
          "full": 0.4232243108226119
        },
        "greedy_hi": {
          "plugin": 1.9016254339500775,
          "full": 0.38117982617263435
        },
        "always_0": {
          "plugin": 1.8933645660761498,
          "full": -0.08268260463004545
        },
        "always_1": {
          "plugin": 2.2150562932794733,
          "full": 0.1857352541382576
        },
        "uniform": {
          "plugin": 1.9786819756861063,
          "full": 0.60995240720659
        },
        "soft": {
          "plugin": 2.0142678983085083,
          "full": 0.5690700262524792
        },
        "learned_bc": {
          "plugin": 2.309067468793602,
          "full": 0.6785666766740268
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.2655766152013257e-12,
        "greedy_hi": 3.885780586188048e-14,
        "always_0": 2.3986368447026507e-13,
        "always_1": 3.8491432263754177e-13,
        "uniform": 2.311484337269576e-13,
        "soft": 7.812639424287227e-13,
        "learned_bc": 2.2883916983573727e-12
      },
      "bc_policy": [
        [
          0.8194835834589422,
          0.18051641654105774
        ],
        [
          0.35530943419510086,
          0.6446905658048991
        ],
        [
          0.9384486011978013,
          0.061551398802198704
        ],
        [
          0.2135938323668951,
          0.7864061676331049
        ],
        [
          0.5528295971155354,
          0.44717040288446464
        ],
        [
          0.32305234701400837,
          0.6769476529859917
        ]
      ],
      "regrets": {
        "full_six": 0.1811078684382026,
        "full_learned": 0.0,
        "plugin_six": 0.0006705758088600966,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 128000,
      "seed": 2,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.318040644176784
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.02100383678689,
          "full": 0.4264374864820768
        },
        "greedy_hi": {
          "plugin": 1.8845367752801685,
          "full": 0.36679975118067126
        },
        "always_0": {
          "plugin": 1.8760301448626726,
          "full": -0.1602141995551144
        },
        "always_1": {
          "plugin": 2.178885204873141,
          "full": 0.2750621523363256
        },
        "uniform": {
          "plugin": 1.9563720426182212,
          "full": 0.5977088149704203
        },
        "soft": {
          "plugin": 1.9895583209387606,
          "full": 0.5621175419343224
        },
        "learned_bc": {
          "plugin": 2.3081065971441332,
          "full": 0.6723399358044936
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.1419198919782048e-12,
        "greedy_hi": 6.123990203832363e-13,
        "always_0": 1.2553291739436645e-12,
        "always_1": 2.206013149930186e-13,
        "uniform": 5.324629626102251e-13,
        "soft": 3.0897506775318107e-13,
        "learned_bc": 7.391864897954292e-13
      },
      "bc_policy": [
        [
          0.8261789994788953,
          0.17382100052110475
        ],
        [
          0.3564546618696262,
          0.6435453381303738
        ],
        [
          0.940931130834977,
          0.05906886916502301
        ],
        [
          0.2115447366703648,
          0.7884552633296352
        ],
        [
          0.5534887434136995,
          0.4465112565863005
        ],
        [
          0.32200620129053886,
          0.6779937987094612
        ]
      ],
      "regrets": {
        "full_six": 0.1827544453395893,
        "full_learned": 0.0,
        "plugin_six": 0.002317152710246795,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 128000,
      "seed": 3,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.316024250342022
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9770459116023185,
          "full": 0.17232624964917048
        },
        "greedy_hi": {
          "plugin": 1.8993326816604683,
          "full": 0.21091083540263342
        },
        "always_0": {
          "plugin": 1.847142614949993,
          "full": -0.6163910468586612
        },
        "always_1": {
          "plugin": 2.1519645275625305,
          "full": 0.07575608511211451
        },
        "uniform": {
          "plugin": 1.9392033482812938,
          "full": 0.4125471278401629
        },
        "soft": {
          "plugin": 1.9583811933118176,
          "full": 0.34789191453875534
        },
        "learned_bc": {
          "plugin": 2.285091066946786,
          "full": 0.44263202830692683
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.634836793191653e-13,
        "greedy_hi": 2.117750419472486e-14,
        "always_0": 2.277067423506196e-13,
        "always_1": 5.007105841059456e-14,
        "uniform": 1.127986593019159e-13,
        "soft": 2.0605739337042905e-13,
        "learned_bc": 8.215650382226158e-14
      },
      "bc_policy": [
        [
          0.8198454789497807,
          0.18015452105021934
        ],
        [
          0.35041388682975044,
          0.6495861131702496
        ],
        [
          0.941227998696219,
          0.05877200130378096
        ],
        [
          0.21661750245821043,
          0.7833824975417896
        ],
        [
          0.554210193099082,
          0.445789806900918
        ],
        [
          0.32220651812437645,
          0.6777934818756235
        ]
      ],
      "regrets": {
        "full_six": 0.18073805150482736,
        "full_learned": 0.0,
        "plugin_six": 0.00030075887548486335,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 128000,
      "seed": 4,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.316831070036987
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.0172500384886085,
          "full": 0.07080579569793741
        },
        "greedy_hi": {
          "plugin": 1.9030807408154056,
          "full": 0.060711492408492815
        },
        "always_0": {
          "plugin": 1.8790248063069923,
          "full": -0.8804446960064081
        },
        "always_1": {
          "plugin": 2.1927516959384943,
          "full": -0.04670056258223243
        },
        "uniform": {
          "plugin": 1.9620894258490669,
          "full": 0.3411640658579622
        },
        "soft": {
          "plugin": 1.9901539911847184,
          "full": 0.2753663663215831
        },
        "learned_bc": {
          "plugin": 2.264587234289502,
          "full": 0.3207369435948468
        }
      },
      "restart_gaps": {
        "greedy_lo": 7.457506834285255e-13,
        "greedy_hi": 1.1733392035750967e-12,
        "always_0": 6.648015471455437e-13,
        "always_1": 6.216138714876251e-13,
        "uniform": 1.840638752526047e-12,
        "soft": 1.200317623073488e-12,
        "learned_bc": 1.5627499294623703e-12
      },
      "bc_policy": [
        [
          0.8245231430245427,
          0.17547685697545734
        ],
        [
          0.3573813281534539,
          0.6426186718465461
        ],
        [
          0.937035661218425,
          0.06296433878157504
        ],
        [
          0.21581532416502947,
          0.7841846758349705
        ],
        [
          0.5529439696106363,
          0.4470560303893637
        ],
        [
          0.31405269761606025,
          0.6859473023839397
        ]
      ],
      "regrets": {
        "full_six": 0.18154487119979246,
        "full_learned": 0.18154487119979246,
        "plugin_six": 0.001107578570449963,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "uniform",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 128000,
      "seed": 5,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3185544551393114
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9944301203728092,
          "full": 0.22521096978156294
        },
        "greedy_hi": {
          "plugin": 1.92654592491736,
          "full": 0.2542040331355608
        },
        "always_0": {
          "plugin": 1.8899944096544659,
          "full": -0.4040523924076803
        },
        "always_1": {
          "plugin": 2.1733944381156665,
          "full": 0.07824463459320458
        },
        "uniform": {
          "plugin": 1.9606612264828582,
          "full": 0.4580077460125283
        },
        "soft": {
          "plugin": 1.9776174437033625,
          "full": 0.3961163017437244
        },
        "learned_bc": {
          "plugin": 2.2784070865963924,
          "full": 0.49211029219195734
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.653433028854124e-14,
        "greedy_hi": 8.920642002863133e-14,
        "always_0": 4.483080573436382e-13,
        "always_1": 7.41073868937292e-14,
        "uniform": 6.683542608243442e-14,
        "soft": 1.3605783166781293e-13,
        "learned_bc": 1.372790769949006e-13
      },
      "bc_policy": [
        [
          0.8212561961909731,
          0.17874380380902688
        ],
        [
          0.34849782781619043,
          0.6515021721838096
        ],
        [
          0.9400205338809035,
          0.05997946611909651
        ],
        [
          0.20555446258771068,
          0.7944455374122893
        ],
        [
          0.5640113798008535,
          0.4359886201991465
        ],
        [
          0.3224906289046231,
          0.6775093710953769
        ]
      ],
      "regrets": {
        "full_six": 0.18326825630211685,
        "full_learned": 0.0,
        "plugin_six": 0.002830963672774356,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 128000,
      "seed": 6,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.316942458665542
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9995173118341696,
          "full": 0.3090446338021071
        },
        "greedy_hi": {
          "plugin": 1.8520738801674672,
          "full": 0.3044871143518394
        },
        "always_0": {
          "plugin": 1.844959670639874,
          "full": -0.4032632149133305
        },
        "always_1": {
          "plugin": 2.132166914742165,
          "full": 0.2583762157669151
        },
        "uniform": {
          "plugin": 1.9272578567250518,
          "full": 0.5152703070066686
        },
        "soft": {
          "plugin": 1.9636842459782116,
          "full": 0.4654630362405407
        },
        "learned_bc": {
          "plugin": 2.309065552192069,
          "full": 0.5534307515538234
        }
      },
      "restart_gaps": {
        "greedy_lo": 3.411715354673106e-13,
        "greedy_hi": 9.87820936160233e-13,
        "always_0": 3.4244829194562953e-13,
        "always_1": 7.647771305130391e-13,
        "uniform": 2.049471703458039e-13,
        "soft": 1.528221993396528e-13,
        "learned_bc": 5.059286323216838e-13
      },
      "bc_policy": [
        [
          0.8213395434269221,
          0.17866045657307794
        ],
        [
          0.3498322659347362,
          0.6501677340652638
        ],
        [
          0.9407927230819888,
          0.0592072769180112
        ],
        [
          0.21396618643510296,
          0.7860338135648971
        ],
        [
          0.5625488663017982,
          0.4374511336982017
        ],
        [
          0.3171428571428571,
          0.6828571428571428
        ]
      ],
      "regrets": {
        "full_six": 0.18165625982834754,
        "full_learned": 0.0,
        "plugin_six": 0.00121896719900505,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 128000,
      "seed": 7,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.315932367584742
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.993121769155834,
          "full": 0.07162963839788865
        },
        "greedy_hi": {
          "plugin": 1.910085360912778,
          "full": 0.06063751944645221
        },
        "always_0": {
          "plugin": 1.853506216226548,
          "full": -0.7113246546862926
        },
        "always_1": {
          "plugin": 2.203165755244609,
          "full": -0.2914611161873155
        },
        "uniform": {
          "plugin": 1.9501408826382456,
          "full": 0.3468901660405375
        },
        "soft": {
          "plugin": 1.9712274251733823,
          "full": 0.2791818986198991
        },
        "learned_bc": {
          "plugin": 2.2674356638853173,
          "full": 0.30575737226835825
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.140629257712078e-12,
        "greedy_hi": 9.446471382901223e-13,
        "always_0": 3.184785768439724e-12,
        "always_1": 1.0575984532579241e-12,
        "uniform": 1.0877965195277284e-12,
        "soft": 7.381317779220353e-13,
        "learned_bc": 2.3045454433656687e-12
      },
      "bc_policy": [
        [
          0.8233741691646032,
          0.17662583083539685
        ],
        [
          0.3485932721712538,
          0.6514067278287462
        ],
        [
          0.9430706243602865,
          0.05692937563971341
        ],
        [
          0.2200303991541105,
          0.7799696008458895
        ],
        [
          0.5494149272612271,
          0.4505850727387729
        ],
        [
          0.3217640701637709,
          0.6782359298362292
        ]
      ],
      "regrets": {
        "full_six": 0.18064616874754735,
        "full_learned": 0.18064616874754735,
        "plugin_six": 0.0002088761182048593,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "uniform",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 128000,
      "seed": 8,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3157239259962656
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.0523728553636262,
          "full": 0.5453519579919837
        },
        "greedy_hi": {
          "plugin": 1.9346547114931423,
          "full": 0.5026204904274925
        },
        "always_0": {
          "plugin": 1.8727246582008532,
          "full": -0.16398770137268792
        },
        "always_1": {
          "plugin": 2.24836959992682,
          "full": 0.5919822113804598
        },
        "uniform": {
          "plugin": 1.9969673868626845,
          "full": 0.7110153848790124
        },
        "soft": {
          "plugin": 2.025483412718091,
          "full": 0.6746069482977775
        },
        "learned_bc": {
          "plugin": 2.317860042865247,
          "full": 0.7872803327515646
        }
      },
      "restart_gaps": {
        "greedy_lo": 4.05842026651726e-12,
        "greedy_hi": 2.279398891857909e-12,
        "always_0": 2.4467650128201512e-12,
        "always_1": 7.285283487590277e-13,
        "uniform": 1.8840484727888906e-12,
        "soft": 7.659428646888955e-13,
        "learned_bc": 1.787014980436652e-12
      },
      "bc_policy": [
        [
          0.8192956089911134,
          0.18070439100888658
        ],
        [
          0.35390658303392,
          0.64609341696608
        ],
        [
          0.9379500818330606,
          0.062049918166939444
        ],
        [
          0.21549500694398518,
          0.7845049930560148
        ],
        [
          0.5577660594439118,
          0.4422339405560882
        ],
        [
          0.32303929696567735,
          0.6769607030343227
        ]
      ],
      "regrets": {
        "full_six": 0.18043772715907114,
        "full_learned": 0.0,
        "plugin_six": 4.345297286434402e-07,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 128000,
      "seed": 9,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3181303523489434
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.0468332543423164,
          "full": 0.37775280796696065
        },
        "greedy_hi": {
          "plugin": 1.9949716776764599,
          "full": 0.3404728719778999
        },
        "always_0": {
          "plugin": 1.9311157078138967,
          "full": -0.2486474101310564
        },
        "always_1": {
          "plugin": 2.205519062148765,
          "full": 0.15519566111140914
        },
        "uniform": {
          "plugin": 2.0210514317609265,
          "full": 0.5743470322967215
        },
        "soft": {
          "plugin": 2.034138254095001,
          "full": 0.5284419616650726
        },
        "learned_bc": {
          "plugin": 2.3062233577043196,
          "full": 0.6044700681865556
        }
      },
      "restart_gaps": {
        "greedy_lo": 7.059353102079058e-13,
        "greedy_hi": 5.700995231450179e-14,
        "always_0": 4.086453397889045e-13,
        "always_1": 2.2648549702353193e-13,
        "uniform": 5.327960295176126e-13,
        "soft": 1.064259791405675e-12,
        "learned_bc": 3.999023334699814e-13
      },
      "bc_policy": [
        [
          0.8186912860382248,
          0.1813087139617752
        ],
        [
          0.3498232138502804,
          0.6501767861497196
        ],
        [
          0.9432476875642343,
          0.05675231243576567
        ],
        [
          0.20909090909090908,
          0.7909090909090909
        ],
        [
          0.5557912934150558,
          0.4442087065849442
        ],
        [
          0.3197529840848806,
          0.6802470159151194
        ]
      ],
      "regrets": {
        "full_six": 0.18284415351174887,
        "full_learned": 0.0,
        "plugin_six": 0.002406860882406381,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 128000,
      "seed": 10,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3152679743224858
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.96184624322177,
          "full": 0.3937158968967023
        },
        "greedy_hi": {
          "plugin": 1.8890667428710448,
          "full": 0.3444481848953495
        },
        "always_0": {
          "plugin": 1.8730735720817022,
          "full": -0.221381569260665
        },
        "always_1": {
          "plugin": 2.157731545076309,
          "full": 0.2550938626720932
        },
        "uniform": {
          "plugin": 1.9244140547624315,
          "full": 0.5647514699310703
        },
        "soft": {
          "plugin": 1.942856102529626,
          "full": 0.52666585848771
        },
        "learned_bc": {
          "plugin": 2.235445005649278,
          "full": 0.6678932695227107
        }
      },
      "restart_gaps": {
        "greedy_lo": 4.700684286262913e-13,
        "greedy_hi": 2.122468867327143e-12,
        "always_0": 3.018807426258263e-12,
        "always_1": 0.0003871312925153858,
        "uniform": 2.109312724485335e-12,
        "soft": 2.1680435224880057e-12,
        "learned_bc": 6.535687080422292e-07
      },
      "bc_policy": [
        [
          0.8195349140177176,
          0.18046508598228245
        ],
        [
          0.34821755585398606,
          0.6517824441460139
        ],
        [
          0.9398262516469038,
          0.060173748353096176
        ],
        [
          0.21774572291177458,
          0.7822542770882255
        ],
        [
          0.5630192820191252,
          0.43698071798087473
        ],
        [
          0.3232113821138211,
          0.6767886178861788
        ]
      ],
      "regrets": {
        "full_six": 0.1804372926293425,
        "full_learned": 0.0004555171440512318,
        "plugin_six": 0.0,
        "plugin_learned": 0.0004555171440512318,
        "bc_only": 0.0004555171440512318
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 128000,
      "seed": 11,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3172702730370296
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.008514365479184,
          "full": 0.3229471225740457
        },
        "greedy_hi": {
          "plugin": 1.9021406193091115,
          "full": 0.3184835134269491
        },
        "always_0": {
          "plugin": 1.8494583010602066,
          "full": -0.377526971129681
        },
        "always_1": {
          "plugin": 2.218835173233371,
          "full": 0.279623245779971
        },
        "uniform": {
          "plugin": 1.952759070498932,
          "full": 0.5273300985586464
        },
        "soft": {
          "plugin": 1.980045647592578,
          "full": 0.4771406366132871
        },
        "learned_bc": {
          "plugin": 2.2854213009510933,
          "full": 0.5785508415352866
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.0583534876550402e-13,
        "greedy_hi": 2.5723867480564877e-13,
        "always_0": 2.399802578878507e-12,
        "always_1": 3.2557290197132716e-13,
        "uniform": 8.260059303211165e-14,
        "soft": 5.784261958297066e-14,
        "learned_bc": 1.5754064719430971e-13
      },
      "bc_policy": [
        [
          0.8202050264550265,
          0.17979497354497354
        ],
        [
          0.35041084130488104,
          0.6495891586951189
        ],
        [
          0.94030677111102,
          0.05969322888898003
        ],
        [
          0.21060725035990055,
          0.7893927496400994
        ],
        [
          0.5604590264941467,
          0.43954097350585336
        ],
        [
          0.32289327011063973,
          0.6771067298893603
        ]
      ],
      "regrets": {
        "full_six": 0.1819840741998351,
        "full_learned": 0.0,
        "plugin_six": 0.0015467815704925947,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 128000,
      "seed": 12,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.317130581709173
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9969361669665646,
          "full": -0.021883390899661345
        },
        "greedy_hi": {
          "plugin": 1.960773601254983,
          "full": -0.019422760381335714
        },
        "always_0": {
          "plugin": 1.9015042406390563,
          "full": -0.8251093498514054
        },
        "always_1": {
          "plugin": 2.1410367621905717,
          "full": -0.34533764968623004
        },
        "uniform": {
          "plugin": 1.978662739475157,
          "full": 0.26045289060789534
        },
        "soft": {
          "plugin": 1.9878455133664776,
          "full": 0.18766603987090238
        },
        "learned_bc": {
          "plugin": 2.300825421639471,
          "full": 0.24935848737882915
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.4175028408003332e-09,
        "greedy_hi": 9.767048281261737e-13,
        "always_0": 1.1623662588000627e-08,
        "always_1": 2.7480795417034187e-12,
        "uniform": 2.612465799245456e-12,
        "soft": 5.967032423725982e-12,
        "learned_bc": 1.0810644046621576e-10
      },
      "bc_policy": [
        [
          0.8227660972404731,
          0.17723390275952694
        ],
        [
          0.34303071005555896,
          0.656969289944441
        ],
        [
          0.9411944433128284,
          0.05880555668717155
        ],
        [
          0.21259347495202172,
          0.7874065250479783
        ],
        [
          0.5601807802093245,
          0.43981921979067556
        ],
        [
          0.3232168064435772,
          0.6767831935564228
        ]
      ],
      "regrets": {
        "full_six": 0.18184438287197846,
        "full_learned": 0.18184438287197846,
        "plugin_six": 0.0014070902426359666,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "uniform",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 128000,
      "seed": 13,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.317282800041034
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.020294948880003,
          "full": 0.13160182235424478
        },
        "greedy_hi": {
          "plugin": 1.9333066756722903,
          "full": 0.1434021921320283
        },
        "always_0": {
          "plugin": 1.8542486388057886,
          "full": -0.7260111190669691
        },
        "always_1": {
          "plugin": 2.1990529209671106,
          "full": 0.1732829729917179
        },
        "uniform": {
          "plugin": 1.9794963629938294,
          "full": 0.3739567133935841
        },
        "soft": {
          "plugin": 2.0005592339467535,
          "full": 0.31160295339047206
        },
        "learned_bc": {
          "plugin": 2.301368671062748,
          "full": 0.35020654312765526
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.317313008148858e-13,
        "greedy_hi": 2.972067036921544e-13,
        "always_0": 6.041833700010102e-13,
        "always_1": 1.89726012678193e-12,
        "uniform": 2.5224267119483557e-13,
        "soft": 1.9761969838327786e-13,
        "learned_bc": 1.499356194756274e-13
      },
      "bc_policy": [
        [
          0.8227068257383141,
          0.1772931742616859
        ],
        [
          0.350319057553074,
          0.649680942446926
        ],
        [
          0.9417033953640223,
          0.0582966046359778
        ],
        [
          0.2128817360332432,
          0.7871182639667568
        ],
        [
          0.553859819121447,
          0.44614018087855295
        ],
        [
          0.3232744385733157,
          0.6767255614266843
        ]
      ],
      "regrets": {
        "full_six": 0.18199660120383943,
        "full_learned": 0.18199660120383943,
        "plugin_six": 0.0015593085744969315,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "uniform",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 128000,
      "seed": 14,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3172041341729708
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9654961571637841,
          "full": 0.2872406689413579
        },
        "greedy_hi": {
          "plugin": 1.8597516055957524,
          "full": 0.32992567030628417
        },
        "always_0": {
          "plugin": 1.8364504793741685,
          "full": -0.4085295020879053
        },
        "always_1": {
          "plugin": 2.1685372099998212,
          "full": 0.31038020118493664
        },
        "uniform": {
          "plugin": 1.9142925206450625,
          "full": 0.5163343574155874
        },
        "soft": {
          "plugin": 1.9402877459276016,
          "full": 0.45515252201448886
        },
        "learned_bc": {
          "plugin": 2.279084725489456,
          "full": 0.5855225202777041
        }
      },
      "restart_gaps": {
        "greedy_lo": 4.746203430272544e-13,
        "greedy_hi": 6.603051438958119e-13,
        "always_0": 1.1864398352656735e-12,
        "always_1": 1.5565326805244695e-13,
        "uniform": 1.0410561301910093e-12,
        "soft": 4.556355293061642e-13,
        "learned_bc": 1.025290963241332e-12
      },
      "bc_policy": [
        [
          0.8221491799010674,
          0.17785082009893258
        ],
        [
          0.347682119205298,
          0.652317880794702
        ],
        [
          0.9404630875219111,
          0.05953691247808895
        ],
        [
          0.20927841888844675,
          0.7907215811115532
        ],
        [
          0.5606743318831573,
          0.43932566811684276
        ],
        [
          0.3326827242524917,
          0.6673172757475083
        ]
      ],
      "regrets": {
        "full_six": 0.18191793533577627,
        "full_learned": 0.0,
        "plugin_six": 0.0014806427064337768,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 128000,
      "seed": 15,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3167706085342368
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.014520795703504,
          "full": 0.023067808371961804
        },
        "greedy_hi": {
          "plugin": 1.8876233574604429,
          "full": 0.1021394896698057
        },
        "always_0": {
          "plugin": 1.8673971817431065,
          "full": -0.5663120092609023
        },
        "always_1": {
          "plugin": 2.1585971988628314,
          "full": -0.15822986173179243
        },
        "uniform": {
          "plugin": 1.9546000442698905,
          "full": 0.31511623078311835
        },
        "soft": {
          "plugin": 1.9855611234091857,
          "full": 0.2349608550431376
        },
        "learned_bc": {
          "plugin": 2.2949546408741828,
          "full": 0.3273252274281777
        }
      },
      "restart_gaps": {
        "greedy_lo": 3.669980985776533e-14,
        "greedy_hi": 1.5505652317671093e-13,
        "always_0": 6.221689829999377e-13,
        "always_1": 2.8754776337791554e-14,
        "uniform": 3.4555691641457997e-13,
        "soft": 7.771561172376096e-14,
        "learned_bc": 3.6848302187308946e-13
      },
      "bc_policy": [
        [
          0.8198940363119468,
          0.18010596368805323
        ],
        [
          0.35860280658938376,
          0.6413971934106162
        ],
        [
          0.9405918182566466,
          0.05940818174335336
        ],
        [
          0.21341503375057344,
          0.7865849662494265
        ],
        [
          0.5546989125142022,
          0.4453010874857978
        ],
        [
          0.32231095582730224,
          0.6776890441726978
        ]
      ],
      "regrets": {
        "full_six": 0.18148440969704227,
        "full_learned": 0.0,
        "plugin_six": 0.0010471170676997765,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 128000,
      "seed": 16,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3166079744333636
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9702915027452852,
          "full": 0.2620676795323247
        },
        "greedy_hi": {
          "plugin": 1.8622978342683283,
          "full": 0.2443911934597333
        },
        "always_0": {
          "plugin": 1.8165353561923452,
          "full": -0.3798661367558773
        },
        "always_1": {
          "plugin": 2.174066095936942,
          "full": 0.17106527551233386
        },
        "uniform": {
          "plugin": 1.9163538426965425,
          "full": 0.46488536245028905
        },
        "soft": {
          "plugin": 1.9433244499939715,
          "full": 0.4162394565034064
        },
        "learned_bc": {
          "plugin": 2.2646349872439977,
          "full": 0.5155205655408164
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.2037927038809357e-13,
        "greedy_hi": 1.2981282715429643e-13,
        "always_0": 1.1972645097557688e-12,
        "always_1": 7.005507285384738e-14,
        "uniform": 1.7819079545233762e-14,
        "soft": 3.758104938356155e-14,
        "learned_bc": 2.623457007189245e-13
      },
      "bc_policy": [
        [
          0.8205725917657102,
          0.17942740823428985
        ],
        [
          0.3431197737333989,
          0.656880226266601
        ],
        [
          0.9402915380867306,
          0.05970846191326945
        ],
        [
          0.21453549749274214,
          0.7854645025072579
        ],
        [
          0.5610589918906026,
          0.43894100810939735
        ],
        [
          0.3178156146179402,
          0.6821843853820598
        ]
      ],
      "regrets": {
        "full_six": 0.18132177559616913,
        "full_learned": 0.0,
        "plugin_six": 0.0008844829668266385,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 128000,
      "seed": 17,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3157776615385655
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.930824275251706,
          "full": 0.2249264983423344
        },
        "greedy_hi": {
          "plugin": 1.8820441004002015,
          "full": 0.25899255215144756
        },
        "always_0": {
          "plugin": 1.872837680336107,
          "full": -0.25461683162825194
        },
        "always_1": {
          "plugin": 2.13252463336779,
          "full": -0.004428766273671725
        },
        "uniform": {
          "plugin": 1.907795809263296,
          "full": 0.45319643178133284
        },
        "soft": {
          "plugin": 1.9196048790087656,
          "full": 0.3914379891171482
        },
        "learned_bc": {
          "plugin": 2.2724087999449747,
          "full": 0.5273869797620885
        }
      },
      "restart_gaps": {
        "greedy_lo": 7.026046411340303e-13,
        "greedy_hi": 1.5770718064800349e-13,
        "always_0": 2.4973911827430584e-12,
        "always_1": 5.56776846849516e-14,
        "uniform": 3.6848302187308946e-13,
        "soft": 3.515521207475558e-13,
        "learned_bc": 3.0231372960543013e-13
      },
      "bc_policy": [
        [
          0.817378545810238,
          0.18262145418976197
        ],
        [
          0.3456100066469273,
          0.6543899933530727
        ],
        [
          0.9421394240644128,
          0.05786057593558723
        ],
        [
          0.21550744972272332,
          0.7844925502772767
        ],
        [
          0.554552590266876,
          0.445447409733124
        ],
        [
          0.3272296960637768,
          0.6727703039362232
        ]
      ],
      "regrets": {
        "full_six": 0.18049146270137095,
        "full_learned": 0.0,
        "plugin_six": 5.4170072028458804e-05,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 128000,
      "seed": 18,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.315910420389657
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9893847772125584,
          "full": 0.39621358988416383
        },
        "greedy_hi": {
          "plugin": 1.9209956424185202,
          "full": 0.3619298274651024
        },
        "always_0": {
          "plugin": 1.8758965091293143,
          "full": -0.1972000996437807
        },
        "always_1": {
          "plugin": 2.1667857285871954,
          "full": 0.2676771286733031
        },
        "uniform": {
          "plugin": 1.9548489396668716,
          "full": 0.5826111380281961
        },
        "soft": {
          "plugin": 1.9720202997174505,
          "full": 0.5388604362986983
        },
        "learned_bc": {
          "plugin": 2.2935653553366127,
          "full": 0.6593682913846659
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.3074541449498156e-12,
        "greedy_hi": 5.572764472105973e-13,
        "always_0": 2.776778806889979e-12,
        "always_1": 1.1085576900882188e-13,
        "uniform": 2.6201263381153694e-13,
        "soft": 2.9898306053155466e-13,
        "learned_bc": 3.204103649068202e-13
      },
      "bc_policy": [
        [
          0.820750452079566,
          0.179249547920434
        ],
        [
          0.35367805478608805,
          0.646321945213912
        ],
        [
          0.9422857375846041,
          0.05771426241539591
        ],
        [
          0.21864751410205957,
          0.7813524858979405
        ],
        [
          0.5539137380191693,
          0.4460862619808307
        ],
        [
          0.3200928661882651,
          0.679907133811735
        ]
      ],
      "regrets": {
        "full_six": 0.1806242215524625,
        "full_learned": 0.0,
        "plugin_six": 0.00018692892311999998,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    },
    {
      "N": 128000,
      "seed": 19,
      "truth": {
        "greedy_lo": 2.2512764058839094,
        "greedy_hi": 2.019145195750368,
        "always_0": 2.151604694755362,
        "always_1": 2.315723491466537,
        "uniform": 2.1352861988371945,
        "soft": 2.1932110977855275,
        "learned_bc": 2.3162325907718158
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9893506574756483,
          "full": 0.02741598508297193
        },
        "greedy_hi": {
          "plugin": 1.9507379857681755,
          "full": 0.051872485388173566
        },
        "always_0": {
          "plugin": 1.8793543897544625,
          "full": -0.558792550184654
        },
        "always_1": {
          "plugin": 2.1772128052353388,
          "full": -0.2596809452435098
        },
        "uniform": {
          "plugin": 1.9722049244803805,
          "full": 0.28710939285414017
        },
        "soft": {
          "plugin": 1.9812300006721761,
          "full": 0.21773396995373495
        },
        "learned_bc": {
          "plugin": 2.2798344848862464,
          "full": 0.31055133620002273
        }
      },
      "restart_gaps": {
        "greedy_lo": 3.29996446835068e-13,
        "greedy_hi": 3.405747905915746e-13,
        "always_0": 5.031530747601209e-13,
        "always_1": 1.9195756095768957e-13,
        "uniform": 1.8107737531636303e-13,
        "soft": 2.0691781621451355e-13,
        "learned_bc": 2.444155988712282e-13
      },
      "bc_policy": [
        [
          0.8195906057494866,
          0.18040939425051336
        ],
        [
          0.35285518785767606,
          0.647144812142324
        ],
        [
          0.9421682304256975,
          0.05783176957430245
        ],
        [
          0.21479799973680747,
          0.7852020002631925
        ],
        [
          0.5634721131186174,
          0.43652788688138255
        ],
        [
          0.32444054776219106,
          0.675559452237809
        ]
      ],
      "regrets": {
        "full_six": 0.18094639193462125,
        "full_learned": 0.0,
        "plugin_six": 0.0005090993052787596,
        "plugin_learned": 0.0,
        "bc_only": 0.0
      },
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      }
    }
  ]
}

==> anc/Extension/experiments/results_optimizer_budget.json <==
{
  "source_records": "results_learned_bc.json",
  "source_sha256": "8d22f771fd02d92ce2ea143939ecc7bf8940ffb05ee823686888e356e058d301",
  "environment_seed": 0,
  "N": 128000,
  "seeds": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19
  ],
  "candidates": [
    "greedy_lo",
    "greedy_hi",
    "always_0",
    "always_1",
    "uniform",
    "soft",
    "learned_bc"
  ],
  "c_multiplier": 4.151795352832782e-06,
  "baseline_budget": {
    "max_sweeps": 30,
    "n_restarts": 3,
    "tol": 1e-11,
    "rng_seed": 0
  },
  "enhanced_budget": {
    "max_sweeps": 150,
    "n_restarts": 30,
    "tol": 1e-11,
    "rng_seed": "trajectory seed + 1000"
  },
  "versions": {
    "python": "3.12.14",
    "numpy": "2.5.3",
    "scipy": "1.18.1"
  },
  "interpretation": "Optimization sensitivity diagnostic; no certificate of global optimality.",
  "summary": {
    "fits": 20,
    "candidate_evaluations": 140,
    "changed_six": 0,
    "changed_learned": 0,
    "max_abs_score_change": 1.1358223250823585e-09
  },
  "records": [
    {
      "N": 128000,
      "seed": 0,
      "scores": {
        "greedy_lo": 0.2698189054341387,
        "greedy_hi": 0.25296918006688995,
        "always_0": -0.44317703723803886,
        "always_1": 0.07001655103696358,
        "uniform": 0.4801518871236447,
        "soft": 0.42930303398455505,
        "learned_bc": 0.5300810430291258
      },
      "original_scores": {
        "greedy_lo": 0.2698189054341318,
        "greedy_hi": 0.25296918006687485,
        "always_0": -0.443177037237934,
        "always_1": 0.07001655103729143,
        "uniform": 0.48015188712391854,
        "soft": 0.4293030339845907,
        "learned_bc": 0.5300810430291335
      },
      "score_changes": {
        "greedy_lo": 6.938893903907228e-15,
        "greedy_hi": 1.509903313490213e-14,
        "always_0": -1.0486056467584604e-13,
        "always_1": -3.2784885917180873e-13,
        "uniform": -2.7383650902379486e-13,
        "soft": -3.5638159090467525e-14,
        "learned_bc": -7.66053886991358e-15
      },
      "restart_gaps": {
        "greedy_lo": 1.308619879125672e-12,
        "greedy_hi": 1.0972334152370422e-12,
        "always_0": 1.0740297540223764e-12,
        "always_1": 2.94186897065174e-12,
        "uniform": 1.2365664048274994e-12,
        "soft": 1.1567413693569506e-12,
        "learned_bc": 9.319212068703564e-13
      },
      "picks": {
        "six": "uniform",
        "learned": "learned_bc"
      },
      "original_picks": {
        "six": "uniform",
        "learned": "learned_bc"
      },
      "changed": {
        "six": false,
        "learned": false
      },
      "max_abs_score_change": 3.2784885917180873e-13
    },
    {
      "N": 128000,
      "seed": 1,
      "scores": {
        "greedy_lo": 0.42322431082240347,
        "greedy_hi": 0.38117982617258206,
        "always_0": -0.08268260463014526,
        "always_1": 0.185735254138216,
        "uniform": 0.6099524072064367,
        "soft": 0.5690700262522722,
        "learned_bc": 0.6785666766736442
      },
      "original_scores": {
        "greedy_lo": 0.4232243108226119,
        "greedy_hi": 0.38117982617263435,
        "always_0": -0.08268260463004545,
        "always_1": 0.1857352541382576,
        "uniform": 0.60995240720659,
        "soft": 0.5690700262524792,
        "learned_bc": 0.6785666766740268
      },
      "score_changes": {
        "greedy_lo": -2.0844437287337314e-13,
        "greedy_hi": -5.229150445984487e-14,
        "always_0": -9.980904991380157e-14,
        "always_1": -4.157785227221211e-14,
        "uniform": -1.5332179970073412e-13,
        "soft": -2.0694557179012918e-13,
        "learned_bc": -3.8258285428582894e-13
      },
      "restart_gaps": {
        "greedy_lo": 2.821354261328679e-12,
        "greedy_hi": 3.08530978543331e-13,
        "always_0": 6.419309528382655e-13,
        "always_1": 1.1068368444000498e-12,
        "uniform": 8.625322678312841e-13,
        "soft": 1.546096584092993e-12,
        "learned_bc": 3.042455176682779e-12
      },
      "picks": {
        "six": "uniform",
        "learned": "learned_bc"
      },
      "original_picks": {
        "six": "uniform",
        "learned": "learned_bc"
      },
      "changed": {
        "six": false,
        "learned": false
      },
      "max_abs_score_change": 3.8258285428582894e-13
    },
    {
      "N": 128000,
      "seed": 2,
      "scores": {
        "greedy_lo": 0.42643748648173546,
        "greedy_hi": 0.36679975118046193,
        "always_0": -0.1602141995552459,
        "always_1": 0.2750621523362167,
        "uniform": 0.5977088149702913,
        "soft": 0.5621175419341432,
        "learned_bc": 0.6723399358043349
      },
      "original_scores": {
        "greedy_lo": 0.4264374864820768,
        "greedy_hi": 0.36679975118067126,
        "always_0": -0.1602141995551144,
        "always_1": 0.2750621523363256,
        "uniform": 0.5977088149704203,
        "soft": 0.5621175419343224,
        "learned_bc": 0.6723399358044936
      },
      "score_changes": {
        "greedy_lo": -3.413380689210044e-13,
        "greedy_hi": -2.0933255129307327e-13,
        "always_0": -1.315059172668498e-13,
        "always_1": -1.088573675644966e-13,
        "uniform": -1.290079154614432e-13,
        "soft": -1.7918999617450027e-13,
        "learned_bc": -1.5865087021893487e-13
      },
      "restart_gaps": {
        "greedy_lo": 1.6724399642953358e-12,
        "greedy_hi": 1.133149130083666e-12,
        "always_0": 2.167710455580618e-12,
        "always_1": 6.454281553658348e-13,
        "uniform": 1.3509193763638905e-12,
        "soft": 1.3981038549104596e-12,
        "learned_bc": 1.3278267374516872e-12
      },
      "picks": {
        "six": "uniform",
        "learned": "learned_bc"
      },
      "original_picks": {
        "six": "uniform",
        "learned": "learned_bc"
      },
      "changed": {
        "six": false,
        "learned": false
      },
      "max_abs_score_change": 3.413380689210044e-13
    },
    {
      "N": 128000,
      "seed": 3,
      "scores": {
        "greedy_lo": 0.17232624964915721,
        "greedy_hi": 0.21091083540263011,
        "always_0": -0.6163910468586886,
        "always_1": 0.07575608511210413,
        "uniform": 0.41254712784004954,
        "soft": 0.3478919145387546,
        "learned_bc": 0.4426320283069235
      },
      "original_scores": {
        "greedy_lo": 0.17232624964917048,
        "greedy_hi": 0.21091083540263342,
        "always_0": -0.6163910468586612,
        "always_1": 0.07575608511211451,
        "uniform": 0.4125471278401629,
        "soft": 0.34789191453875534,
        "learned_bc": 0.44263202830692683
      },
      "score_changes": {
        "greedy_lo": -1.326716514427062e-14,
        "greedy_hi": -3.3029134982598407e-15,
        "always_0": -2.7422508708241367e-14,
        "always_1": -1.0380585280245214e-14,
        "uniform": -1.1335377081422848e-13,
        "soft": -7.216449660063518e-16,
        "learned_bc": -3.3306690738754696e-15
      },
      "restart_gaps": {
        "greedy_lo": 2.326749903858172e-13,
        "greedy_hi": 2.476907567938724e-13,
        "always_0": 3.254063685176334e-13,
        "always_1": 1.6553425297161084e-13,
        "uniform": 2.113864638886298e-13,
        "soft": 2.586264535864302e-13,
        "learned_bc": 3.0636604364531195e-13
      },
      "picks": {
        "six": "uniform",
        "learned": "learned_bc"
      },
      "original_picks": {
        "six": "uniform",
        "learned": "learned_bc"
      },
      "changed": {
        "six": false,
        "learned": false
      },
      "max_abs_score_change": 1.1335377081422848e-13
    },
    {
      "N": 128000,
      "seed": 4,
      "scores": {
        "greedy_lo": 0.07080579569743416,
        "greedy_hi": 0.06071149240818882,
        "always_0": -0.8804446960064198,
        "always_1": -0.04670056258252364,
        "uniform": 0.3411640658577822,
        "soft": 0.27536636632080536,
        "learned_bc": 0.3207369435943647
      },
      "original_scores": {
        "greedy_lo": 0.07080579569793741,
        "greedy_hi": 0.060711492408492815,
        "always_0": -0.8804446960064081,
        "always_1": -0.04670056258223243,
        "uniform": 0.3411640658579622,
        "soft": 0.2753663663215831,
        "learned_bc": 0.3207369435948468
      },
      "score_changes": {
        "greedy_lo": -5.032502192747756e-13,
        "greedy_hi": -3.039929419301757e-13,
        "always_0": -1.176836406102666e-14,
        "always_1": -2.9121149935917856e-13,
        "uniform": -1.8002266344296913e-13,
        "soft": -7.777667399011534e-13,
        "learned_bc": -4.82058837292243e-13
      },
      "restart_gaps": {
        "greedy_lo": 2.0920071230889903e-12,
        "greedy_hi": 2.2343793482093588e-12,
        "always_0": 2.2246648967438887e-12,
        "always_1": 1.9430013153964865e-12,
        "uniform": 1.9245161020364776e-12,
        "soft": 2.0142776335774215e-12,
        "learned_bc": 2.41184849869569e-12
      },
      "picks": {
        "six": "uniform",
        "learned": "uniform"
      },
      "original_picks": {
        "six": "uniform",
        "learned": "uniform"
      },
      "changed": {
        "six": false,
        "learned": false
      },
      "max_abs_score_change": 7.777667399011534e-13
    },
    {
      "N": 128000,
      "seed": 5,
      "scores": {
        "greedy_lo": 0.22521096978156596,
        "greedy_hi": 0.25420403313555917,
        "always_0": -0.40405239240769747,
        "always_1": 0.07824463459319325,
        "uniform": 0.45800774601252414,
        "soft": 0.3961163017437248,
        "learned_bc": 0.4921102921919413
      },
      "original_scores": {
        "greedy_lo": 0.22521096978156294,
        "greedy_hi": 0.2542040331355608,
        "always_0": -0.4040523924076803,
        "always_1": 0.07824463459320458,
        "uniform": 0.4580077460125283,
        "soft": 0.3961163017437244,
        "learned_bc": 0.49211029219195734
      },
      "score_changes": {
        "greedy_lo": 3.0253577421035516e-15,
        "greedy_hi": -1.609823385706477e-15,
        "always_0": -1.715294573045867e-14,
        "always_1": -1.1324274851176597e-14,
        "uniform": -4.163336342344337e-15,
        "soft": 3.885780586188048e-16,
        "learned_bc": -1.6042722705833512e-14
      },
      "restart_gaps": {
        "greedy_lo": 1.4066525722000733e-13,
        "greedy_hi": 1.6464607455191071e-13,
        "always_0": 6.670775043460253e-13,
        "always_1": 1.3627987627273797e-13,
        "uniform": 1.3811174426336947e-13,
        "soft": 1.7352785874891197e-13,
        "learned_bc": 2.338684801372892e-13
      },
      "picks": {
        "six": "uniform",
        "learned": "learned_bc"
      },
      "original_picks": {
        "six": "uniform",
        "learned": "learned_bc"
      },
      "changed": {
        "six": false,
        "learned": false
      },
      "max_abs_score_change": 1.715294573045867e-14
    },
    {
      "N": 128000,
      "seed": 6,
      "scores": {
        "greedy_lo": 0.3090446338020567,
        "greedy_hi": 0.30448711435183695,
        "always_0": -0.4032632149133368,
        "always_1": 0.2583762157662083,
        "uniform": 0.5152703070065845,
        "soft": 0.46546303624049157,
        "learned_bc": 0.5534307515538116
      },
      "original_scores": {
        "greedy_lo": 0.3090446338021071,
        "greedy_hi": 0.3044871143518394,
        "always_0": -0.4032632149133305,
        "always_1": 0.2583762157669151,
        "uniform": 0.5152703070066686,
        "soft": 0.4654630362405407,
        "learned_bc": 0.5534307515538234
      },
      "score_changes": {
        "greedy_lo": -5.040412531798211e-14,
        "greedy_hi": -2.4424906541753444e-15,
        "always_0": -6.2727600891321345e-15,
        "always_1": -7.068234886276059e-13,
        "uniform": -8.415490526658687e-14,
        "soft": -4.912736883966318e-14,
        "learned_bc": -1.176836406102666e-14
      },
      "restart_gaps": {
        "greedy_lo": 6.369349492274523e-13,
        "greedy_hi": 1.1027290192089367e-12,
        "always_0": 7.289169268176465e-13,
        "always_1": 4.402755937604752e-12,
        "uniform": 6.77347067323808e-13,
        "soft": 5.087041898832467e-13,
        "learned_bc": 5.176969963827105e-13
      },
      "picks": {
        "six": "uniform",
        "learned": "learned_bc"
      },
      "original_picks": {
        "six": "uniform",
        "learned": "learned_bc"
      },
      "changed": {
        "six": false,
        "learned": false
      },
      "max_abs_score_change": 7.068234886276059e-13
    },
    {
      "N": 128000,
      "seed": 7,
      "scores": {
        "greedy_lo": 0.07162963839784493,
        "greedy_hi": 0.06063751944627559,
        "always_0": -0.7113246546877895,
        "always_1": -0.2914611161873163,
        "uniform": 0.3468901660404617,
        "soft": 0.27918189861965187,
        "learned_bc": 0.3057573722685575
      },
      "original_scores": {
        "greedy_lo": 0.07162963839788865,
        "greedy_hi": 0.06063751944645221,
        "always_0": -0.7113246546862926,
        "always_1": -0.2914611161873155,
        "uniform": 0.3468901660405375,
        "soft": 0.2791818986198991,
        "learned_bc": 0.30575737226835825
      },
      "score_changes": {
        "greedy_lo": -4.371503159461554e-14,
        "greedy_hi": -1.766226054300546e-13,
        "always_0": -1.4969137041020986e-12,
        "always_1": -7.771561172376096e-16,
        "uniform": -7.582823258189819e-14,
        "soft": -2.4724666758402236e-13,
        "learned_bc": 1.9922952176898434e-13
      },
      "restart_gaps": {
        "greedy_lo": 2.088357264895535e-12,
        "greedy_hi": 1.8397228185307313e-12,
        "always_0": 4.6991299740284376e-12,
        "always_1": 9.242606680004428e-13,
        "uniform": 1.8069989948799048e-12,
        "soft": 1.7561507803520726e-12,
        "learned_bc": 2.1053159215966843e-12
      },
      "picks": {
        "six": "uniform",
        "learned": "uniform"
      },
      "original_picks": {
        "six": "uniform",
        "learned": "uniform"
      },
      "changed": {
        "six": false,
        "learned": false
      },
      "max_abs_score_change": 1.4969137041020986e-12
    },
    {
      "N": 128000,
      "seed": 8,
      "scores": {
        "greedy_lo": 0.5453519579930033,
        "greedy_hi": 0.502620490427478,
        "always_0": -0.16398770137262253,
        "always_1": 0.5919822113804448,
        "uniform": 0.7110153848786329,
        "soft": 0.6746069482971356,
        "learned_bc": 0.7872803327514482
      },
      "original_scores": {
        "greedy_lo": 0.5453519579919837,
        "greedy_hi": 0.5026204904274925,
        "always_0": -0.16398770137268792,
        "always_1": 0.5919822113804598,
        "uniform": 0.7110153848790124,
        "soft": 0.6746069482977775,
        "learned_bc": 0.7872803327515646
      },
      "score_changes": {
        "greedy_lo": 1.0196288258157438e-12,
        "greedy_hi": -1.4432899320127035e-14,
        "always_0": 6.539213615042172e-14,
        "always_1": -1.4988010832439613e-14,
        "uniform": -3.794742298168785e-13,
        "soft": -6.41819930535803e-13,
        "learned_bc": -1.1646239528317892e-13
      },
      "restart_gaps": {
        "greedy_lo": 4.132916231469608e-12,
        "greedy_hi": 1.95110594347625e-12,
        "always_0": 3.2658320492373605e-12,
        "always_1": 1.4648282586904315e-12,
        "uniform": 3.1536995237502197e-12,
        "soft": 3.713584995068686e-12,
        "learned_bc": 3.580247209811205e-12
      },
      "picks": {
        "six": "uniform",
        "learned": "learned_bc"
      },
      "original_picks": {
        "six": "uniform",
        "learned": "learned_bc"
      },
      "changed": {
        "six": false,
        "learned": false
      },
      "max_abs_score_change": 1.0196288258157438e-12
    },
    {
      "N": 128000,
      "seed": 9,
      "scores": {
        "greedy_lo": 0.3777528079668521,
        "greedy_hi": 0.3404728719779,
        "always_0": -0.24864741013119324,
        "always_1": 0.15519566111135963,
        "uniform": 0.5743470322965523,
        "soft": 0.5284419616650734,
        "learned_bc": 0.6044700681864821
      },
      "original_scores": {
        "greedy_lo": 0.37775280796696065,
        "greedy_hi": 0.3404728719778999,
        "always_0": -0.2486474101310564,
        "always_1": 0.15519566111140914,
        "uniform": 0.5743470322967215,
        "soft": 0.5284419616650726,
        "learned_bc": 0.6044700681865556
      },
      "score_changes": {
        "greedy_lo": -1.0852430065710905e-13,
        "greedy_hi": 1.1102230246251565e-16,
        "always_0": -1.3683498778505054e-13,
        "always_1": -4.951594689828198e-14,
        "uniform": -1.6919798895287386e-13,
        "soft": 7.771561172376096e-16,
        "learned_bc": -7.349676423018536e-14
      },
      "restart_gaps": {
        "greedy_lo": 1.7630896742559798e-12,
        "greedy_hi": 5.425104809830827e-13,
        "always_0": 1.2069512056456233e-12,
        "always_1": 1.3913870056114774e-12,
        "uniform": 7.679412661332208e-13,
        "soft": 1.0903500324843662e-12,
        "learned_bc": 1.0097478408965799e-12
      },
      "picks": {
        "six": "uniform",
        "learned": "learned_bc"
      },
      "original_picks": {
        "six": "uniform",
        "learned": "learned_bc"
      },
      "changed": {
        "six": false,
        "learned": false
      },
      "max_abs_score_change": 1.6919798895287386e-13
    },
    {
      "N": 128000,
      "seed": 10,
      "scores": {
        "greedy_lo": 0.3937158968967803,
        "greedy_hi": 0.3444481848950288,
        "always_0": -0.2213815692627672,
        "always_1": 0.2550938626716056,
        "uniform": 0.5647514699305275,
        "soft": 0.5266658584872246,
        "learned_bc": 0.6678932687447844
      },
      "original_scores": {
        "greedy_lo": 0.3937158968967023,
        "greedy_hi": 0.3444481848953495,
        "always_0": -0.221381569260665,
        "always_1": 0.2550938626720932,
        "uniform": 0.5647514699310703,
        "soft": 0.52666585848771,
        "learned_bc": 0.6678932695227107
      },
      "score_changes": {
        "greedy_lo": 7.80486786311485e-14,
        "greedy_hi": -3.2068792066297647e-13,
        "always_0": -2.102207297127734e-12,
        "always_1": -4.876099524153688e-13,
        "uniform": -5.42788036739239e-13,
        "soft": -4.853895063661184e-13,
        "learned_bc": -7.77926278949792e-10
      },
      "restart_gaps": {
        "greedy_lo": 3.063993503360507e-12,
        "greedy_hi": 2.351563388458544e-12,
        "always_0": 5.532518887463311e-12,
        "always_1": 0.00038713129250722567,
        "uniform": 2.6976199052342054e-12,
        "soft": 2.9820590441431705e-12,
        "learned_bc": 0.0005520078483965962
      },
      "picks": {
        "six": "uniform",
        "learned": "learned_bc"
      },
      "original_picks": {
        "six": "uniform",
        "learned": "learned_bc"
      },
      "changed": {
        "six": false,
        "learned": false
      },
      "max_abs_score_change": 7.77926278949792e-10
    },
    {
      "N": 128000,
      "seed": 11,
      "scores": {
        "greedy_lo": 0.32294712257378555,
        "greedy_hi": 0.31848351342694703,
        "always_0": -0.3775269711297011,
        "always_1": 0.27962324577996867,
        "uniform": 0.5273300985585856,
        "soft": 0.4771406366132326,
        "learned_bc": 0.5785508415347824
      },
      "original_scores": {
        "greedy_lo": 0.3229471225740457,
        "greedy_hi": 0.3184835134269491,
        "always_0": -0.377526971129681,
        "always_1": 0.279623245779971,
        "uniform": 0.5273300985586464,
        "soft": 0.4771406366132871,
        "learned_bc": 0.5785508415352866
      },
      "score_changes": {
        "greedy_lo": -2.601252546696742e-13,
        "greedy_hi": -2.0539125955565396e-15,
        "always_0": -2.015054789694659e-14,
        "always_1": -2.3314683517128287e-15,
        "uniform": -6.084022174945858e-14,
        "soft": -5.4511950509095186e-14,
        "learned_bc": -5.041522754822836e-13
      },
      "restart_gaps": {
        "greedy_lo": 6.321609902215641e-13,
        "greedy_hi": 6.41819930535803e-13,
        "always_0": 2.7166047189552955e-12,
        "always_1": 3.2790437032304e-13,
        "uniform": 3.7414515929867775e-13,
        "soft": 4.785061236134425e-13,
        "learned_bc": 6.666889262874065e-13
      },
      "picks": {
        "six": "uniform",
        "learned": "learned_bc"
      },
      "original_picks": {
        "six": "uniform",
        "learned": "learned_bc"
      },
      "changed": {
        "six": false,
        "learned": false
      },
      "max_abs_score_change": 5.041522754822836e-13
    },
    {
      "N": 128000,
      "seed": 12,
      "scores": {
        "greedy_lo": -0.02188339098496198,
        "greedy_hi": -0.019422760381226742,
        "always_0": -0.8251093509872277,
        "always_1": -0.3453376496867604,
        "uniform": 0.2604528906077951,
        "soft": 0.18766603987005046,
        "learned_bc": 0.24935848735372967
      },
      "original_scores": {
        "greedy_lo": -0.021883390899661345,
        "greedy_hi": -0.019422760381335714,
        "always_0": -0.8251093498514054,
        "always_1": -0.34533764968623004,
        "uniform": 0.26045289060789534,
        "soft": 0.18766603987090238,
        "learned_bc": 0.24935848737882915
      },
      "score_changes": {
        "greedy_lo": -8.530063461131832e-11,
        "greedy_hi": 1.0897185931391107e-13,
        "always_0": -1.1358223250823585e-09,
        "always_1": -5.303535388634373e-13,
        "uniform": -1.0025313912365164e-13,
        "soft": -8.519296379461139e-13,
        "learned_bc": -2.509947805151569e-11
      },
      "restart_gaps": {
        "greedy_lo": 5.647576156730949e-12,
        "greedy_hi": 4.12883616185411e-12,
        "always_0": 5.043965245477011e-12,
        "always_1": 3.363698208858068e-12,
        "uniform": 4.110378704069717e-12,
        "soft": 5.117933854492662e-12,
        "learned_bc": 4.235306549915663e-12
      },
      "picks": {
        "six": "uniform",
        "learned": "uniform"
      },
      "original_picks": {
        "six": "uniform",
        "learned": "uniform"
      },
      "changed": {
        "six": false,
        "learned": false
      },
      "max_abs_score_change": 1.1358223250823585e-09
    },
    {
      "N": 128000,
      "seed": 13,
      "scores": {
        "greedy_lo": 0.13160182235424336,
        "greedy_hi": 0.1434021921320103,
        "always_0": -0.7260111190670068,
        "always_1": 0.17328297299138118,
        "uniform": 0.3739567133935905,
        "soft": 0.31160295339045807,
        "learned_bc": 0.35020654312764476
      },
      "original_scores": {
        "greedy_lo": 0.13160182235424478,
        "greedy_hi": 0.1434021921320283,
        "always_0": -0.7260111190669691,
        "always_1": 0.1732829729917179,
        "uniform": 0.3739567133935841,
        "soft": 0.31160295339047206,
        "learned_bc": 0.35020654312765526
      },
      "score_changes": {
        "greedy_lo": -1.4155343563970746e-15,
        "greedy_hi": -1.7985612998927536e-14,
        "always_0": -3.7636560534792807e-14,
        "always_1": -3.3673064336881e-13,
        "uniform": 6.38378239159465e-15,
        "soft": -1.3988810110276972e-14,
        "learned_bc": -1.049160758270773e-14
      },
      "restart_gaps": {
        "greedy_lo": 4.3712256037053976e-13,
        "greedy_hi": 4.897748873133878e-13,
        "always_0": 7.812639424287227e-13,
        "always_1": 2.570943458124475e-12,
        "uniform": 3.4927616354707425e-13,
        "soft": 3.405054016525355e-13,
        "learned_bc": 3.534394998894186e-13
      },
      "picks": {
        "six": "uniform",
        "learned": "uniform"
      },
      "original_picks": {
        "six": "uniform",
        "learned": "uniform"
      },
      "changed": {
        "six": false,
        "learned": false
      },
      "max_abs_score_change": 3.3673064336881e-13
    },
    {
      "N": 128000,
      "seed": 14,
      "scores": {
        "greedy_lo": 0.28724066894104555,
        "greedy_hi": 0.3299256703061307,
        "always_0": -0.408529502088327,
        "always_1": 0.3103802011848822,
        "uniform": 0.516334357415555,
        "soft": 0.45515252201411516,
        "learned_bc": 0.5855225202776565
      },
      "original_scores": {
        "greedy_lo": 0.2872406689413579,
        "greedy_hi": 0.32992567030628417,
        "always_0": -0.4085295020879053,
        "always_1": 0.31038020118493664,
        "uniform": 0.5163343574155874,
        "soft": 0.45515252201448886,
        "learned_bc": 0.5855225202777041
      },
      "score_changes": {
        "greedy_lo": -3.123612479782878e-13,
        "greedy_hi": -1.534883331544279e-13,
        "always_0": -4.217182159038657e-13,
        "always_1": -5.445643935786393e-14,
        "uniform": -3.241851231905457e-14,
        "soft": -3.737010700888277e-13,
        "learned_bc": -4.7628567756419216e-14
      },
      "restart_gaps": {
        "greedy_lo": 8.820166819134556e-13,
        "greedy_hi": 1.9208523660552146e-12,
        "always_0": 1.8575696536515807e-12,
        "always_1": 8.536504836342829e-13,
        "uniform": 9.575673587391975e-13,
        "soft": 9.333089856511378e-13,
        "learned_bc": 1.2913003999415196e-12
      },
      "picks": {
        "six": "uniform",
        "learned": "learned_bc"
      },
      "original_picks": {
        "six": "uniform",
        "learned": "learned_bc"
      },
      "changed": {
        "six": false,
        "learned": false
      },
      "max_abs_score_change": 4.217182159038657e-13
    },
    {
      "N": 128000,
      "seed": 15,
      "scores": {
        "greedy_lo": 0.023067808371964045,
        "greedy_hi": 0.1021394896697303,
        "always_0": -0.5663120092608986,
        "always_1": -0.15822986173180176,
        "uniform": 0.3151162307831155,
        "soft": 0.23496085504311218,
        "learned_bc": 0.3273252274281997
      },
      "original_scores": {
        "greedy_lo": 0.023067808371961804,
        "greedy_hi": 0.1021394896698057,
        "always_0": -0.5663120092609023,
        "always_1": -0.15822986173179243,
        "uniform": 0.31511623078311835,
        "soft": 0.2349608550431376,
        "learned_bc": 0.3273252274281777
      },
      "score_changes": {
        "greedy_lo": 2.2412627309620348e-15,
        "greedy_hi": -7.539802115985594e-14,
        "always_0": 3.6637359812630166e-15,
        "always_1": -9.325873406851315e-15,
        "uniform": -2.831068712794149e-15,
        "soft": -2.5424107263916085e-14,
        "learned_bc": 2.19824158875781e-14
      },
      "restart_gaps": {
        "greedy_lo": 2.790684350273409e-13,
        "greedy_hi": 2.821076705572523e-13,
        "always_0": 7.355227538141662e-13,
        "always_1": 1.596500709410975e-13,
        "uniform": 4.132805209167145e-13,
        "soft": 9.731104810839497e-14,
        "learned_bc": 4.292677324713168e-13
      },
      "picks": {
        "six": "uniform",
        "learned": "learned_bc"
      },
      "original_picks": {
        "six": "uniform",
        "learned": "learned_bc"
      },
      "changed": {
        "six": false,
        "learned": false
      },
      "max_abs_score_change": 7.539802115985594e-14
    },
    {
      "N": 128000,
      "seed": 16,
      "scores": {
        "greedy_lo": 0.2620676795323248,
        "greedy_hi": 0.24439119345969024,
        "always_0": -0.37986613675567393,
        "always_1": 0.1710652755123362,
        "uniform": 0.46488536245028617,
        "soft": 0.416239456503391,
        "learned_bc": 0.5155205655408165
      },
      "original_scores": {
        "greedy_lo": 0.2620676795323247,
        "greedy_hi": 0.2443911934597333,
        "always_0": -0.3798661367558773,
        "always_1": 0.17106527551233386,
        "uniform": 0.46488536245028905,
        "soft": 0.4162394565034064,
        "learned_bc": 0.5155205655408164
      },
      "score_changes": {
        "greedy_lo": 1.1102230246251565e-16,
        "greedy_hi": -4.3076653355456074e-14,
        "always_0": 2.0339285811132868e-13,
        "always_1": 2.3314683517128287e-15,
        "uniform": -2.886579864025407e-15,
        "soft": -1.5376588891058418e-14,
        "learned_bc": 1.1102230246251565e-16
      },
      "restart_gaps": {
        "greedy_lo": 3.0464519795714295e-13,
        "greedy_hi": 2.3292479056635784e-13,
        "always_0": 9.938716516444401e-13,
        "always_1": 1.433297924791077e-13,
        "uniform": 2.0872192862952943e-13,
        "soft": 1.9539925233402755e-13,
        "learned_bc": 2.62234678416462e-13
      },
      "picks": {
        "six": "uniform",
        "learned": "learned_bc"
      },
      "original_picks": {
        "six": "uniform",
        "learned": "learned_bc"
      },
      "changed": {
        "six": false,
        "learned": false
      },
      "max_abs_score_change": 2.0339285811132868e-13
    },
    {
      "N": 128000,
      "seed": 17,
      "scores": {
        "greedy_lo": 0.22492649834222214,
        "greedy_hi": 0.25899255215125994,
        "always_0": -0.2546168316284597,
        "always_1": -0.004428766273681994,
        "uniform": 0.4531964317813044,
        "soft": 0.39143798911707645,
        "learned_bc": 0.527386979762045
      },
      "original_scores": {
        "greedy_lo": 0.2249264983423344,
        "greedy_hi": 0.25899255215144756,
        "always_0": -0.25461683162825194,
        "always_1": -0.004428766273671725,
        "uniform": 0.45319643178133284,
        "soft": 0.3914379891171482,
        "learned_bc": 0.5273869797620885
      },
      "score_changes": {
        "greedy_lo": -1.1227130336521896e-13,
        "greedy_hi": -1.8762769116165146e-13,
        "always_0": -2.0777823905859805e-13,
        "always_1": -1.0269562977782698e-14,
        "uniform": -2.842170943040401e-14,
        "soft": -7.177591854201637e-14,
        "learned_bc": -4.3520742565306136e-14
      },
      "restart_gaps": {
        "greedy_lo": 9.700296121906149e-13,
        "greedy_hi": 6.405986852087153e-13,
        "always_0": 3.83998388642226e-12,
        "always_1": 2.642885910120185e-13,
        "uniform": 6.691314169415818e-13,
        "soft": 7.676081992258332e-13,
        "learned_bc": 1.1162182289581324e-12
      },
      "picks": {
        "six": "uniform",
        "learned": "learned_bc"
      },
      "original_picks": {
        "six": "uniform",
        "learned": "learned_bc"
      },
      "changed": {
        "six": false,
        "learned": false
      },
      "max_abs_score_change": 2.0777823905859805e-13
    },
    {
      "N": 128000,
      "seed": 18,
      "scores": {
        "greedy_lo": 0.39621358988407446,
        "greedy_hi": 0.36192982746509783,
        "always_0": -0.19720009964394758,
        "always_1": 0.2676771286732744,
        "uniform": 0.5826111380281714,
        "soft": 0.5388604362987303,
        "learned_bc": 0.6593682913846418
      },
      "original_scores": {
        "greedy_lo": 0.39621358988416383,
        "greedy_hi": 0.3619298274651024,
        "always_0": -0.1972000996437807,
        "always_1": 0.2676771286733031,
        "uniform": 0.5826111380281961,
        "soft": 0.5388604362986983,
        "learned_bc": 0.6593682913846659
      },
      "score_changes": {
        "greedy_lo": -8.93729534823251e-14,
        "greedy_hi": -4.551914400963142e-15,
        "always_0": -1.6686652060116103e-13,
        "always_1": -2.8699265186560297e-14,
        "uniform": -2.4646951146678475e-14,
        "soft": 3.197442310920451e-14,
        "learned_bc": -2.4091839634365897e-14
      },
      "restart_gaps": {
        "greedy_lo": 1.5890622151459866e-12,
        "greedy_hi": 6.604161661982744e-13,
        "always_0": 3.252398350639396e-12,
        "always_1": 1.9934054407144686e-13,
        "uniform": 6.293854326600012e-13,
        "soft": 1.0066392164276294e-12,
        "learned_bc": 1.0307310560619953e-12
      },
      "picks": {
        "six": "uniform",
        "learned": "learned_bc"
      },
      "original_picks": {
        "six": "uniform",
        "learned": "learned_bc"
      },
      "changed": {
        "six": false,
        "learned": false
      },
      "max_abs_score_change": 1.6686652060116103e-13
    },
    {
      "N": 128000,
      "seed": 19,
      "scores": {
        "greedy_lo": 0.027415985082946737,
        "greedy_hi": 0.051872485388149175,
        "always_0": -0.558792550184654,
        "always_1": -0.2596809452435196,
        "uniform": 0.28710939285414105,
        "soft": 0.21773396995373476,
        "learned_bc": 0.3105513362000071
      },
      "original_scores": {
        "greedy_lo": 0.02741598508297193,
        "greedy_hi": 0.051872485388173566,
        "always_0": -0.558792550184654,
        "always_1": -0.2596809452435098,
        "uniform": 0.28710939285414017,
        "soft": 0.21773396995373495,
        "learned_bc": 0.31055133620002273
      },
      "score_changes": {
        "greedy_lo": -2.5191654318135193e-14,
        "greedy_hi": -2.4390212072233908e-14,
        "always_0": 0.0,
        "always_1": -9.769962616701378e-15,
        "uniform": 8.881784197001252e-16,
        "soft": -1.942890293094024e-16,
        "learned_bc": -1.5654144647214707e-14
      },
      "restart_gaps": {
        "greedy_lo": 4.630809624650567e-13,
        "greedy_hi": 3.4294789230671086e-13,
        "always_0": 9.252598687226055e-13,
        "always_1": 3.027578188152802e-13,
        "uniform": 2.814415367424772e-13,
        "soft": 2.5177082640936987e-13,
        "learned_bc": 4.3404169147720495e-13
      },
      "picks": {
        "six": "uniform",
        "learned": "learned_bc"
      },
      "original_picks": {
        "six": "uniform",
        "learned": "learned_bc"
      },
      "changed": {
        "six": false,
        "learned": false
      },
      "max_abs_score_change": 2.5191654318135193e-14
    }
  ]
}


==> anc/Extension/experiments/results_regret_incomplete.json <==
{
  "rows": [
    {
      "schedule": "A  kappa=0.5",
      "tau": 0.0,
      "kappa": 0.5,
      "e": -0.5,
      "N": 2000,
      "regret": 0.14567533280284026,
      "regret_ci": 0.015195004094940573,
      "plugin_regret": 0.15415162559832027,
      "plugin_ci": 0.013445360147757926,
      "modal": "soft",
      "width": 0.17825808553027916,
      "picks": [
        "soft",
        "uniform",
        "soft",
        "soft",
        "soft",
        "soft",
        "soft",
        "soft",
        "greedy_lo",
        "soft",
        "uniform",
        "uniform",
        "uniform",
        "uniform",
        "uniform",
        "uniform",
        "uniform",
        "soft",
        "uniform",
        "soft"
      ],
      "plug_picks": [
        "greedy_lo",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "greedy_lo",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0"
      ],
      "n_seeds": 20
    },
    {
      "schedule": "A  kappa=0.5",
      "tau": 0.0,
      "kappa": 0.5,
      "e": -0.5,
      "N": 8000,
      "regret": 0.0963759845792352,
      "regret_ci": 0.015383472210082254,
      "plugin_regret": 0.16411879671117502,
      "plugin_ci": 0.0,
      "modal": "greedy_lo",
      "width": 0.13660437455195013,
      "picks": [
        "soft",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "soft",
        "greedy_lo",
        "soft",
        "greedy_lo",
        "uniform",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "soft",
        "soft",
        "soft",
        "greedy_lo",
        "soft",
        "soft",
        "soft"
      ],
      "plug_picks": [
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0"
      ],
      "n_seeds": 20
    },
    {
      "schedule": "A  kappa=0.5",
      "tau": 0.0,
      "kappa": 0.5,
      "e": -0.5,
      "N": 32000,
      "regret": 0.11926652670332867,
      "regret_ci": 0.022296607390655237,
      "plugin_regret": 0.16411879671117502,
      "plugin_ci": 0.0,
      "modal": "always_0",
      "width": 0.08929402040792021,
      "picks": [
        "greedy_lo",
        "greedy_lo",
        "always_0",
        "greedy_lo",
        "always_0",
        "greedy_lo",
        "always_0",
        "greedy_lo",
        "greedy_lo",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "greedy_lo",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "greedy_lo",
        "greedy_lo"
      ],
      "plug_picks": [
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0"
      ],
      "n_seeds": 20
    },
    {
      "schedule": "A  kappa=0.5",
      "tau": 0.0,
      "kappa": 0.5,
      "e": -0.5,
      "N": 128000,
      "regret": 0.16411879671117502,
      "regret_ci": 0.0,
      "plugin_regret": 0.16411879671117502,
      "plugin_ci": 0.0,
      "modal": "always_0",
      "width": 0.057950628538202244,
      "picks": [
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0"
      ],
      "plug_picks": [
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0"
      ],
      "n_seeds": 20
    },
    {
      "schedule": "B  kappa=1.0",
      "tau": 0.0,
      "kappa": 1.0,
      "e": 0.0,
      "N": 2000,
      "regret": 0.12299273736165858,
      "regret_ci": 0.020335978276718486,
      "plugin_regret": 0.16411879671117502,
      "plugin_ci": 0.0,
      "modal": "always_0",
      "width": 0.19947908235626993,
      "picks": [
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "always_0",
        "always_0",
        "greedy_lo",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "soft",
        "always_0",
        "greedy_lo",
        "always_0",
        "greedy_lo",
        "soft",
        "soft",
        "always_0",
        "greedy_lo",
        "always_0"
      ],
      "plug_picks": [
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0"
      ],
      "n_seeds": 20
    },
    {
      "schedule": "B  kappa=1.0",
      "tau": 0.0,
      "kappa": 1.0,
      "e": 0.0,
      "N": 8000,
      "regret": 0.06444708558262757,
      "regret_ci": 0.0,
      "plugin_regret": 0.09434859892119181,
      "plugin_ci": 0.02053812687434778,
      "modal": "greedy_lo",
      "width": 0.19183873870555684,
      "picks": [
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo"
      ],
      "plug_picks": [
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "always_0",
        "always_0",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "always_0",
        "greedy_lo",
        "always_0",
        "greedy_lo",
        "always_0",
        "greedy_lo",
        "greedy_lo",
        "always_0"
      ],
      "n_seeds": 20
    },
    {
      "schedule": "B  kappa=1.0",
      "tau": 0.0,
      "kappa": 1.0,
      "e": 0.0,
      "N": 32000,
      "regret": 0.06444708558262757,
      "regret_ci": 0.0,
      "plugin_regret": 0.06444708558262757,
      "plugin_ci": 0.0,
      "modal": "greedy_lo",
      "width": 0.15346725094361555,
      "picks": [
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo"
      ],
      "plug_picks": [
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo"
      ],
      "n_seeds": 20
    },
    {
      "schedule": "B  kappa=1.0",
      "tau": 0.0,
      "kappa": 1.0,
      "e": 0.0,
      "N": 128000,
      "regret": 0.06444708558262757,
      "regret_ci": 0.0,
      "plugin_regret": 0.003222354279131379,
      "plugin_ci": 0.006315814387097502,
      "modal": "greedy_lo",
      "width": 0.11931593163429996,
      "picks": [
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo"
      ],
      "plug_picks": [
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "greedy_lo",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1"
      ],
      "n_seeds": 20
    },
    {
      "schedule": "C  kappa=1.5",
      "tau": 0.0,
      "kappa": 1.5,
      "e": 0.5,
      "N": 2000,
      "regret": 0.09517154417460263,
      "regret_ci": 0.019479855883972476,
      "plugin_regret": 0.08936501336476443,
      "plugin_ci": 0.01940670575164876,
      "modal": "greedy_lo",
      "width": 0.1908142037003466,
      "picks": [
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "always_0",
        "greedy_lo",
        "greedy_lo",
        "always_0",
        "soft",
        "greedy_lo",
        "always_0",
        "greedy_lo",
        "greedy_lo",
        "soft",
        "greedy_lo",
        "greedy_lo",
        "always_0",
        "always_0"
      ],
      "plug_picks": [
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "always_0",
        "always_0",
        "greedy_lo",
        "greedy_lo",
        "always_0",
        "always_0",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "always_0",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo"
      ],
      "n_seeds": 20
    },
    {
      "schedule": "C  kappa=1.5",
      "tau": 0.0,
      "kappa": 1.5,
      "e": 0.5,
      "N": 8000,
      "regret": 0.12184613410257517,
      "regret_ci": 0.020953836066718835,
      "plugin_regret": 0.02255647995391965,
      "plugin_ci": 0.013822075278101083,
      "modal": "soft",
      "width": 0.23430971576671816,
      "picks": [
        "uniform",
        "uniform",
        "soft",
        "always_1",
        "soft",
        "soft",
        "always_1",
        "soft",
        "soft",
        "uniform",
        "soft",
        "soft",
        "soft",
        "soft",
        "soft",
        "soft",
        "soft",
        "soft",
        "soft",
        "uniform"
      ],
      "plug_picks": [
        "always_1",
        "always_1",
        "greedy_lo",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "always_1",
        "always_1",
        "always_1",
        "greedy_lo",
        "always_1",
        "always_1",
        "always_1",
        "always_1"
      ],
      "n_seeds": 20
    },
    {
      "schedule": "C  kappa=1.5",
      "tau": 0.0,
      "kappa": 1.5,
      "e": 0.5,
      "N": 32000,
      "regret": 0.17141542799787537,
      "regret_ci": 0.017682854677675566,
      "plugin_regret": 0.0,
      "plugin_ci": 0.0,
      "modal": "uniform",
      "width": 0.3092128062592149,
      "picks": [
        "uniform",
        "uniform",
        "always_1",
        "uniform",
        "uniform",
        "uniform",
        "uniform",
        "uniform",
        "uniform",
        "uniform",
        "uniform",
        "uniform",
        "uniform",
        "uniform",
        "uniform",
        "uniform",
        "uniform",
        "uniform",
        "uniform",
        "uniform"
      ],
      "plug_picks": [
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1"
      ],
      "n_seeds": 20
    },
    {
      "schedule": "C  kappa=1.5",
      "tau": 0.0,
      "kappa": 1.5,
      "e": 0.5,
      "N": 128000,
      "regret": 0.1804372926293425,
      "regret_ci": 0.0,
      "plugin_regret": 0.0,
      "plugin_ci": 0.0,
      "modal": "uniform",
      "width": 0.40181740386735737,
      "picks": [
        "uniform",
        "uniform",
        "uniform",
        "uniform",
        "uniform",
        "uniform",
        "uniform",
        "uniform",
        "uniform",
        "uniform",
        "uniform",
        "uniform",
        "uniform",
        "uniform",
        "uniform",
        "uniform",
        "uniform",
        "uniform",
        "uniform",
        "uniform"
      ],
      "plug_picks": [
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1",
        "always_1"
      ],
      "n_seeds": 20
    },
    {
      "schedule": "paper a=10,c2=1",
      "tau": 0.5454545454545454,
      "kappa": 0.9090909090909091,
      "e": 0.4545454545454546,
      "N": 2000,
      "regret": 0.06943067113905495,
      "regret_ci": 0.009767827690597648,
      "plugin_regret": 0.16411879671117502,
      "plugin_ci": 0.0,
      "modal": "greedy_lo",
      "width": 0.17055823419201893,
      "picks": [
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "always_0",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo"
      ],
      "plug_picks": [
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0"
      ],
      "n_seeds": 20
    },
    {
      "schedule": "paper a=10,c2=1",
      "tau": 0.5454545454545454,
      "kappa": 0.9090909090909091,
      "e": 0.4545454545454546,
      "N": 8000,
      "regret": 0.09434859892119181,
      "regret_ci": 0.02053812687434778,
      "plugin_regret": 0.16411879671117502,
      "plugin_ci": 0.0,
      "modal": "greedy_lo",
      "width": 0.2031134345253256,
      "picks": [
        "always_0",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "always_0",
        "greedy_lo",
        "always_0",
        "greedy_lo",
        "always_0",
        "always_0",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "always_0"
      ],
      "plug_picks": [
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0",
        "always_0"
      ],
      "n_seeds": 20
    },
    {
      "schedule": "paper a=10,c2=1",
      "tau": 0.5454545454545454,
      "kappa": 0.9090909090909091,
      "e": 0.4545454545454546,
      "N": 32000,
      "regret": 0.12251239368100952,
      "regret_ci": 0.0,
      "plugin_regret": 0.06444708558262757,
      "plugin_ci": 0.0,
      "modal": "soft",
      "width": 0.2371372343649072,
      "picks": [
        "soft",
        "soft",
        "soft",
        "soft",
        "soft",
        "soft",
        "soft",
        "soft",
        "soft",
        "soft",
        "soft",
        "soft",
        "soft",
        "soft",
        "soft",
        "soft",
        "soft",
        "soft",
        "soft",
        "soft"
      ],
      "plug_picks": [
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo"
      ],
      "n_seeds": 20
    },
    {
      "schedule": "paper a=10,c2=1",
      "tau": 0.5454545454545454,
      "kappa": 0.9090909090909091,
      "e": 0.4545454545454546,
      "N": 128000,
      "regret": 0.12251239368100952,
      "regret_ci": 0.0,
      "plugin_regret": 0.06444708558262757,
      "plugin_ci": 0.0,
      "modal": "soft",
      "width": 0.25753121797890166,
      "picks": [
        "soft",
        "soft",
        "soft",
        "soft",
        "soft",
        "soft",
        "soft",
        "soft",
        "soft",
        "soft",
        "soft",
        "soft",
        "soft",
        "soft",
        "soft",
        "soft",
        "soft",
        "soft",
        "soft",
        "soft"
      ],
      "plug_picks": [
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo",
        "greedy_lo"
      ],
      "n_seeds": 20
    }
  ],
  "summary": [
    {
      "schedule": "A  kappa=0.5",
      "e": -0.5,
      "regret_slope": 0.005642447667889862,
      "plugin_slope": 0.0021569382504310853,
      "width_slope": -0.273829105962587,
      "pred_e2": -0.25,
      "pred_signal": -0.5
    },
    {
      "schedule": "B  kappa=1.0",
      "e": 0.0,
      "regret_slope": -0.012669528223083017,
      "plugin_slope": -0.036975613189438976,
      "width_slope": -0.1273157796584541,
      "pred_e2": 0.0,
      "pred_signal": -0.5
    },
    {
      "schedule": "C  kappa=1.5",
      "e": 0.5,
      "regret_slope": 0.0220275395921567,
      "plugin_slope": -0.02096607533001979,
      "width_slope": 0.18116488770787678,
      "pred_e2": 0.25,
      "pred_signal": -0.5
    },
    {
      "schedule": "paper a=10,c2=1",
      "e": 0.4545454545454546,
      "regret_slope": 0.013518699032598442,
      "plugin_slope": -0.028759176672414545,
      "width_slope": 0.10034426496173603,
      "pred_e2": 0.2272727272727273,
      "pred_signal": -0.2272727272727273
    }
  ],
  "v_true": {
    "greedy_lo": 2.2512764058839094,
    "greedy_hi": 2.019145195750368,
    "always_0": 2.151604694755362,
    "always_1": 2.315723491466537,
    "uniform": 2.1352861988371945,
    "soft": 2.1932110977855275
  },
  "optimal": "always_1",
  "beta": 1.177475622602174,
  "beta_g": 0.3638742980477424,
  "floor": 0.42845311564269456,
  "confound": 0.9,
  "config": [
    4,
    6,
    2
  ]
}

==> anc/Extension/experiments/results_reward_reversal.json <==
{
  "design": "Reward-reversal stress control fixed before inspecting its outcomes",
  "reward_intervention": "After default_params, pR = pR[:, ::-1].copy(); logger unchanged",
  "config": [
    4,
    6,
    2
  ],
  "T": 3,
  "confound": 0.9,
  "environment_seeds": [
    1,
    2,
    3,
    4,
    5
  ],
  "data_seeds": [
    30,
    31,
    32,
    33,
    34
  ],
  "N_grid": [
    128000
  ],
  "c_multiplier": 4.151795352832782e-06,
  "calibration_environment": 0,
  "calibration_data_seed": 0,
  "calibration_N": 2000,
  "calibration_tuned_on_new_environments": false,
  "calibration_reference_sha256": "8d22f771fd02d92ce2ea143939ecc7bf8940ffb05ee823686888e356e058d301",
  "tau": 0.0,
  "kappa": 1.5,
  "class_constraint": "none; heuristic scores without coverage claim",
  "optimizer": "30 coordinate sweeps, three random restarts plus centre",
  "regret_reference": "same per-seed best of six fixed plus learned clone for all arms",
  "intervals": "95% Student-t descriptive half-intervals; n=5 within and across environments",
  "versions": {
    "python": "3.12.14",
    "numpy": "2.5.3",
    "scipy": "1.18.1"
  },
  "per_environment": [
    {
      "environment_seed": 1,
      "N": 128000,
      "statistics": {
        "arms": {
          "full_six": {
            "mean": 0.30033789658660165,
            "ci95": 0.02490435761152701,
            "n": 5
          },
          "full_learned": {
            "mean": 0.5237176102182295,
            "ci95": 0.0024755296504585488,
            "n": 5
          },
          "plugin_six": {
            "mean": 0.3027133656874267,
            "ci95": 0.004577249513498177,
            "n": 5
          },
          "plugin_learned": {
            "mean": 0.47947904893505494,
            "ci95": 0.1238599607380428,
            "n": 5
          },
          "bc_only": {
            "mean": 0.5237176102182295,
            "ci95": 0.0024755296504585488,
            "n": 5
          }
        },
        "candidate_gain": {
          "mean": -0.22337971363162787,
          "ci95": 0.02435956892823408,
          "n": 5
        },
        "full_minus_plugin": {
          "mean": 0.04423856128317456,
          "ci95": 0.12282593693566261,
          "n": 5
        },
        "full_minus_clone": {
          "mean": 0.0,
          "ci95": 0.0,
          "n": 5
        }
      }
    },
    {
      "environment_seed": 2,
      "N": 128000,
      "statistics": {
        "arms": {
          "full_six": {
            "mean": 0.0,
            "ci95": 0.0,
            "n": 5
          },
          "full_learned": {
            "mean": 0.2581922051697442,
            "ci95": 0.17922008943607542,
            "n": 5
          },
          "plugin_six": {
            "mean": 0.0,
            "ci95": 0.0,
            "n": 5
          },
          "plugin_learned": {
            "mean": 0.06442931462077013,
            "ci95": 0.17888445521008586,
            "n": 5
          },
          "bc_only": {
            "mean": 0.3228132568901848,
            "ci95": 0.001476600722389366,
            "n": 5
          }
        },
        "candidate_gain": {
          "mean": -0.2581922051697442,
          "ci95": 0.17922008943607542,
          "n": 5
        },
        "full_minus_plugin": {
          "mean": 0.1937628905489741,
          "ci95": 0.21963061901210945,
          "n": 5
        },
        "full_minus_clone": {
          "mean": -0.0646210517204406,
          "ci95": 0.17941680274195074,
          "n": 5
        }
      }
    },
    {
      "environment_seed": 3,
      "N": 128000,
      "statistics": {
        "arms": {
          "full_six": {
            "mean": 0.0801029413792409,
            "ci95": 0.0,
            "n": 5
          },
          "full_learned": {
            "mean": 0.20515384935976555,
            "ci95": 0.1417493934085402,
            "n": 5
          },
          "plugin_six": {
            "mean": 0.025000270765198084,
            "ci95": 0.04072772205587916,
            "n": 5
          },
          "plugin_learned": {
            "mean": 0.28834347858016895,
            "ci95": 0.0016534168438914053,
            "n": 5
          },
          "bc_only": {
            "mean": 0.28834347858016895,
            "ci95": 0.0016534168438914053,
            "n": 5
          }
        },
        "candidate_gain": {
          "mean": -0.12505090798052465,
          "ci95": 0.1417493934085402,
          "n": 5
        },
        "full_minus_plugin": {
          "mean": -0.08318962922040338,
          "ci95": 0.14144305013275152,
          "n": 5
        },
        "full_minus_clone": {
          "mean": -0.08318962922040338,
          "ci95": 0.14144305013275152,
          "n": 5
        }
      }
    },
    {
      "environment_seed": 4,
      "N": 128000,
      "statistics": {
        "arms": {
          "full_six": {
            "mean": 0.3054575553850638,
            "ci95": 0.0,
            "n": 5
          },
          "full_learned": {
            "mean": 0.35870188116584195,
            "ci95": 0.14782994769359817,
            "n": 5
          },
          "plugin_six": {
            "mean": 0.0,
            "ci95": 0.0,
            "n": 5
          },
          "plugin_learned": {
            "mean": 0.0,
            "ci95": 0.0,
            "n": 5
          },
          "bc_only": {
            "mean": 0.5699909591254301,
            "ci95": 0.002686061066150957,
            "n": 5
          }
        },
        "candidate_gain": {
          "mean": -0.05324432578077816,
          "ci95": 0.1478299476935982,
          "n": 5
        },
        "full_minus_plugin": {
          "mean": 0.35870188116584195,
          "ci95": 0.14782994769359817,
          "n": 5
        },
        "full_minus_clone": {
          "mean": -0.2112890779595881,
          "ci95": 0.14667804650602323,
          "n": 5
        }
      }
    },
    {
      "environment_seed": 5,
      "N": 128000,
      "statistics": {
        "arms": {
          "full_six": {
            "mean": 0.0,
            "ci95": 0.0,
            "n": 5
          },
          "full_learned": {
            "mean": 0.0,
            "ci95": 0.0,
            "n": 5
          },
          "plugin_six": {
            "mean": 0.0,
            "ci95": 0.0,
            "n": 5
          },
          "plugin_learned": {
            "mean": 0.0,
            "ci95": 0.0,
            "n": 5
          },
          "bc_only": {
            "mean": 0.4522436683452124,
            "ci95": 0.0006592730352048468,
            "n": 5
          }
        },
        "candidate_gain": {
          "mean": 0.0,
          "ci95": 0.0,
          "n": 5
        },
        "full_minus_plugin": {
          "mean": 0.0,
          "ci95": 0.0,
          "n": 5
        },
        "full_minus_clone": {
          "mean": -0.4522436683452124,
          "ci95": 0.0006592730352048468,
          "n": 5
        }
      }
    }
  ],
  "across_environments": {
    "N": 128000,
    "environment_count": 5,
    "arms": {
      "full_six": {
        "mean": 0.13717967867018127,
        "ci95": 0.19218970391443263,
        "n": 5
      },
      "full_learned": {
        "mean": 0.2691531091827163,
        "ci95": 0.240031275193003,
        "n": 5
      },
      "plugin_six": {
        "mean": 0.06554272729052495,
        "ci95": 0.16517065840369485,
        "n": 5
      },
      "plugin_learned": {
        "mean": 0.1664503684271988,
        "ci95": 0.2624178581933153,
        "n": 5
      },
      "bc_only": {
        "mean": 0.43142179463184516,
        "ci95": 0.15260437017708903,
        "n": 5
      }
    },
    "candidate_gain": {
      "mean": -0.131973430512535,
      "ci95": 0.13594586006015555,
      "n": 5
    },
    "full_minus_plugin": {
      "mean": 0.10270274075551744,
      "ci95": 0.21715758857744874,
      "n": 5
    },
    "full_minus_clone": {
      "mean": -0.16226868544912892,
      "ci95": 0.22264265810178216,
      "n": 5
    },
    "environments_candidate_helped": 0,
    "environments_candidate_hurt": 4,
    "environments_candidate_tied": 1
  },
  "records": [
    {
      "environment_seed": 1,
      "N": 128000,
      "seed": 30,
      "truth": {
        "greedy_lo": 1.733743902268607,
        "greedy_hi": 1.8501347413786007,
        "always_0": 2.0348086671949637,
        "always_1": 1.725500898463257,
        "uniform": 1.8014810323504098,
        "soft": 1.7703502591887823,
        "learned_bc": 1.5090076456505401
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.3618410325132544,
          "full": 0.28386360368151575
        },
        "greedy_hi": {
          "plugin": 0.9350004294841435,
          "full": -0.10766312632037268
        },
        "always_0": {
          "plugin": 0.9998973276344458,
          "full": -0.5845680352069537
        },
        "always_1": {
          "plugin": 1.3491739134231595,
          "full": 0.3111551150249839
        },
        "uniform": {
          "plugin": 1.1626009632252756,
          "full": 0.24767488701647383
        },
        "soft": {
          "plugin": 1.2667126352847138,
          "full": 0.30673465213479556
        },
        "learned_bc": {
          "plugin": 1.3912883704200243,
          "full": 0.4035331833479663
        }
      },
      "restart_gaps": {
        "greedy_lo": 3.29625216011209e-13,
        "greedy_hi": 2.238487173400472e-14,
        "always_0": 0.1462554857530065,
        "always_1": 1.0241807402167069e-13,
        "uniform": 2.473021787352536e-13,
        "soft": 1.596500709410975e-13,
        "learned_bc": 1.4432899320127035e-14
      },
      "bc_policy": [
        [
          0.7841691248770895,
          0.21583087512291052
        ],
        [
          0.21083261583596416,
          0.7891673841640359
        ],
        [
          0.7679639201378332,
          0.23203607986216682
        ],
        [
          0.11169452778968424,
          0.8883054722103157
        ],
        [
          0.0630293971101146,
          0.9369706028898854
        ],
        [
          0.19286093066419197,
          0.807139069335808
        ]
      ],
      "picks": {
        "full_six": "always_1",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.30930776873170673,
        "full_learned": 0.5258010215444235,
        "plugin_six": 0.3010647649263567,
        "plugin_learned": 0.5258010215444235,
        "bc_only": 0.5258010215444235
      },
      "signal_estimates": [
        0.0021202944580445485,
        0.010998406920836503,
        0.011282675820541576,
        0.0021202944580445485,
        0.010998406920836503
      ]
    },
    {
      "environment_seed": 1,
      "N": 128000,
      "seed": 31,
      "truth": {
        "greedy_lo": 1.733743902268607,
        "greedy_hi": 1.8501347413786007,
        "always_0": 2.0348086671949637,
        "always_1": 1.725500898463257,
        "uniform": 1.8014810323504098,
        "soft": 1.7703502591887823,
        "learned_bc": 1.5088688373072336
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.210057106106551,
          "full": 0.10029242460981345
        },
        "greedy_hi": {
          "plugin": 0.8761773099962937,
          "full": -0.250502752252384
        },
        "always_0": {
          "plugin": 0.9493051617399487,
          "full": -1.0595629320802091
        },
        "always_1": {
          "plugin": 1.1959875649780565,
          "full": 0.2709825657358372
        },
        "uniform": {
          "plugin": 1.057683445843307,
          "full": 0.10202062443534951
        },
        "soft": {
          "plugin": 1.1382422171259237,
          "full": 0.14496253843776508
        },
        "learned_bc": {
          "plugin": 1.2467221433091498,
          "full": 0.27696131307623656
        }
      },
      "restart_gaps": {
        "greedy_lo": 5.10702591327572e-15,
        "greedy_hi": 1.942890293094024e-15,
        "always_0": 8.215650382226158e-15,
        "always_1": 2.6134649999676185e-13,
        "uniform": 8.049116928532385e-16,
        "soft": 2.3592239273284576e-15,
        "learned_bc": 8.504308368628699e-14
      },
      "bc_policy": [
        [
          0.7932800833478034,
          0.20671991665219655
        ],
        [
          0.2074393133926856,
          0.7925606866073144
        ],
        [
          0.7631632137443153,
          0.2368367862556847
        ],
        [
          0.11011564820102798,
          0.889884351798972
        ],
        [
          0.07175925925925926,
          0.9282407407407407
        ],
        [
          0.19870870477189304,
          0.8012912952281069
        ]
      ],
      "picks": {
        "full_six": "always_1",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.30930776873170673,
        "full_learned": 0.52593982988773,
        "plugin_six": 0.3010647649263567,
        "plugin_learned": 0.52593982988773,
        "bc_only": 0.52593982988773
      },
      "signal_estimates": [
        0.0019627468580597084,
        0.010665769060695982,
        0.011069236143876704,
        0.0019627468580597084,
        0.010665769060695982
      ]
    },
    {
      "environment_seed": 1,
      "N": 128000,
      "seed": 32,
      "truth": {
        "greedy_lo": 1.733743902268607,
        "greedy_hi": 1.8501347413786007,
        "always_0": 2.0348086671949637,
        "always_1": 1.725500898463257,
        "uniform": 1.8014810323504098,
        "soft": 1.7703502591887823,
        "learned_bc": 1.5129831051136904
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.262490230775142,
          "full": 0.1886812081845921
        },
        "greedy_hi": {
          "plugin": 0.897255328341856,
          "full": -0.1624750473091394
        },
        "always_0": {
          "plugin": 0.9239803100824862,
          "full": -0.705341018070476
        },
        "always_1": {
          "plugin": 1.2934114435197464,
          "full": 0.29330813351709734
        },
        "uniform": {
          "plugin": 1.0901862629436776,
          "full": 0.18033772220192779
        },
        "soft": {
          "plugin": 1.1790874731278378,
          "full": 0.22533854042042378
        },
        "learned_bc": {
          "plugin": 1.321528230232771,
          "full": 0.32638961098023184
        }
      },
      "restart_gaps": {
        "greedy_lo": 9.314771176605063e-14,
        "greedy_hi": 3.522182545623309e-14,
        "always_0": 1.0911271886016038e-12,
        "always_1": 1.301736496372996e-13,
        "uniform": 6.528388940552077e-13,
        "soft": 3.3584246494910985e-14,
        "learned_bc": 1.5543122344752192e-15
      },
      "bc_policy": [
        [
          0.7831018915366592,
          0.21689810846334076
        ],
        [
          0.21148862654765332,
          0.7885113734523467
        ],
        [
          0.7556131260794473,
          0.24438687392055267
        ],
        [
          0.10809737070210922,
          0.8919026292978908
        ],
        [
          0.06364956437560504,
          0.936350435624395
        ],
        [
          0.19391269788699741,
          0.8060873021130026
        ]
      ],
      "picks": {
        "full_six": "always_1",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.30930776873170673,
        "full_learned": 0.5218255620812733,
        "plugin_six": 0.30930776873170673,
        "plugin_learned": 0.5218255620812733,
        "bc_only": 0.5218255620812733
      },
      "signal_estimates": [
        0.0019175170242193415,
        0.011330258894481682,
        0.010082287785961005,
        0.0019175170242193415,
        0.011330258894481682
      ]
    },
    {
      "environment_seed": 1,
      "N": 128000,
      "seed": 33,
      "truth": {
        "greedy_lo": 1.733743902268607,
        "greedy_hi": 1.8501347413786007,
        "always_0": 2.0348086671949637,
        "always_1": 1.725500898463257,
        "uniform": 1.8014810323504098,
        "soft": 1.7703502591887823,
        "learned_bc": 1.5120446009594724
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.2819297259970286,
          "full": 0.305053110972157
        },
        "greedy_hi": {
          "plugin": 0.8918283613032183,
          "full": -0.06278005799005643
        },
        "always_0": {
          "plugin": 0.9689751699711319,
          "full": -0.706829782919802
        },
        "always_1": {
          "plugin": 1.2497946471045913,
          "full": 0.288695445778109
        },
        "uniform": {
          "plugin": 1.0957308117217306,
          "full": 0.26592468178791656
        },
        "soft": {
          "plugin": 1.1916843440872757,
          "full": 0.32016188857945205
        },
        "learned_bc": {
          "plugin": 1.296933708324679,
          "full": 0.40466418020416783
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.1057821325266559e-13,
        "greedy_hi": 1.9982626664472036e-13,
        "always_0": 1.7541523789077473e-14,
        "always_1": 1.166289287368727e-13,
        "uniform": 0.012504098938533714,
        "soft": 2.5990321006474915e-13,
        "learned_bc": 3.197442310920451e-14
      },
      "bc_policy": [
        [
          0.7823330273123709,
          0.2176669726876291
        ],
        [
          0.21588085377508762,
          0.7841191462249124
        ],
        [
          0.7638732754215636,
          0.2361267245784364
        ],
        [
          0.11097388849682428,
          0.8890261115031757
        ],
        [
          0.06234225138818778,
          0.9376577486118122
        ],
        [
          0.19596687314839753,
          0.8040331268516024
        ]
      ],
      "picks": {
        "full_six": "soft",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.26445840800618137,
        "full_learned": 0.5227640662354913,
        "plugin_six": 0.3010647649263567,
        "plugin_learned": 0.5227640662354913,
        "bc_only": 0.5227640662354913
      },
      "signal_estimates": [
        0.0020508374328600375,
        0.010497875700801344,
        0.011076722925559493,
        0.0020508374328600375,
        0.010497875700801344
      ]
    },
    {
      "environment_seed": 1,
      "N": 128000,
      "seed": 34,
      "truth": {
        "greedy_lo": 1.733743902268607,
        "greedy_hi": 1.8501347413786007,
        "always_0": 2.0348086671949637,
        "always_1": 1.725500898463257,
        "uniform": 1.8014810323504098,
        "soft": 1.7703502591887823,
        "learned_bc": 1.5125510958527342
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.1475969030364295,
          "full": 0.15549814429836534
        },
        "greedy_hi": {
          "plugin": 0.8391985237633814,
          "full": -0.11422977549113526
        },
        "always_0": {
          "plugin": 0.9839340545416645,
          "full": -0.8033674713554952
        },
        "always_1": {
          "plugin": 1.0847257094132203,
          "full": 0.2532937702483169
        },
        "uniform": {
          "plugin": 1.0032109162642453,
          "full": 0.163992065146298
        },
        "soft": {
          "plugin": 1.0781576892875118,
          "full": 0.19573396926268266
        },
        "learned_bc": {
          "plugin": 1.1286508312493637,
          "full": 0.32379683983925145
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.671474153004283e-13,
        "greedy_hi": 6.97317203979253e-13,
        "always_0": 2.4513724383723456e-13,
        "always_1": 5.482281295599023e-13,
        "uniform": 9.170442183403793e-14,
        "soft": 1.0849654508149342e-13,
        "learned_bc": 1.5382140006181544e-12
      },
      "bc_policy": [
        [
          0.7897567147869098,
          0.21024328521309024
        ],
        [
          0.20640711122439226,
          0.7935928887756077
        ],
        [
          0.7558970693352395,
          0.24410293066476055
        ],
        [
          0.1182000142969476,
          0.8817999857030524
        ],
        [
          0.06735620585267407,
          0.9326437941473259
        ],
        [
          0.20244889832758162,
          0.7975511016724184
        ]
      ],
      "picks": {
        "full_six": "always_1",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_lo",
        "plugin_learned": "greedy_lo"
      },
      "regrets": {
        "full_six": 0.30930776873170673,
        "full_learned": 0.5222575713422295,
        "plugin_six": 0.3010647649263567,
        "plugin_learned": 0.3010647649263567,
        "bc_only": 0.5222575713422295
      },
      "signal_estimates": [
        0.002054064533056925,
        0.010961053660564163,
        0.011942843374540222,
        0.002054064533056925,
        0.010961053660564163
      ]
    },
    {
      "environment_seed": 2,
      "N": 128000,
      "seed": 30,
      "truth": {
        "greedy_lo": 1.798435836856314,
        "greedy_hi": 1.8993096784649048,
        "always_0": 1.9960969124629733,
        "always_1": 1.804532014040268,
        "uniform": 1.8644573842981818,
        "soft": 1.8359810208742373,
        "learned_bc": 1.6729916538607703
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.0679175498344307,
          "full": 0.6309454767516304
        },
        "greedy_hi": {
          "plugin": 1.0794305877959878,
          "full": 0.5684023927024268
        },
        "always_0": {
          "plugin": 1.3127575535529334,
          "full": 0.855192010304534
        },
        "always_1": {
          "plugin": 0.9094293507908737,
          "full": 0.2067898128092973
        },
        "uniform": {
          "plugin": 1.0852052538558528,
          "full": 0.6702180539130548
        },
        "soft": {
          "plugin": 1.0797819102277098,
          "full": 0.6662782880481687
        },
        "learned_bc": {
          "plugin": 1.2708496270024556,
          "full": 0.8328168526511092
        }
      },
      "restart_gaps": {
        "greedy_lo": 5.728750807065808e-14,
        "greedy_hi": 5.828670879282072e-14,
        "always_0": 3.1530333899354446e-14,
        "always_1": 1.1072531780342842e-12,
        "uniform": 1.3655743202889425e-14,
        "soft": 6.09512440519211e-14,
        "learned_bc": 6.217248937900877e-14
      },
      "bc_policy": [
        [
          0.922524852911341,
          0.07747514708865896
        ],
        [
          0.39763699843141226,
          0.6023630015685878
        ],
        [
          0.7769352815290385,
          0.22306471847096154
        ],
        [
          0.15041928721174005,
          0.84958071278826
        ],
        [
          0.8370106171201062,
          0.16298938287989384
        ],
        [
          0.6910593270716918,
          0.3089406729283082
        ]
      ],
      "picks": {
        "full_six": "always_0",
        "full_learned": "always_0",
        "plugin_six": "always_0",
        "plugin_learned": "always_0"
      },
      "regrets": {
        "full_six": 0.0,
        "full_learned": 0.0,
        "plugin_six": 0.0,
        "plugin_learned": 0.0,
        "bc_only": 0.32310525860220296
      },
      "signal_estimates": [
        0.0060941110371648234,
        0.026286518813696345,
        0.030377053235705515,
        0.0060941110371648234,
        0.026286518813696345
      ]
    },
    {
      "environment_seed": 2,
      "N": 128000,
      "seed": 31,
      "truth": {
        "greedy_lo": 1.798435836856314,
        "greedy_hi": 1.8993096784649048,
        "always_0": 1.9960969124629733,
        "always_1": 1.804532014040268,
        "uniform": 1.8644573842981818,
        "soft": 1.8359810208742373,
        "learned_bc": 1.671701478911056
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.085004569521979,
          "full": 0.6101366530695194
        },
        "greedy_hi": {
          "plugin": 1.0711024194576015,
          "full": 0.4911246174964466
        },
        "always_0": {
          "plugin": 1.3349189650459559,
          "full": 0.8162660502731165
        },
        "always_1": {
          "plugin": 0.8607495804471843,
          "full": 0.08268334217155415
        },
        "uniform": {
          "plugin": 1.0881789266555004,
          "full": 0.629049623092554
        },
        "soft": {
          "plugin": 1.0896862222920818,
          "full": 0.6369352592174936
        },
        "learned_bc": {
          "plugin": 1.3149781131212404,
          "full": 0.8283809086381093
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.8629542353210127e-13,
        "greedy_hi": 1.0119682869458302e-13,
        "always_0": 1.411093464298574e-13,
        "always_1": 7.713274463583275e-13,
        "uniform": 8.859579736508749e-14,
        "soft": 2.6922908347160046e-13,
        "learned_bc": 1.3278267374516872e-13
      },
      "bc_policy": [
        [
          0.9244488169113566,
          0.07555118308864336
        ],
        [
          0.3921148219150439,
          0.6078851780849561
        ],
        [
          0.778171627941504,
          0.22182837205849604
        ],
        [
          0.15208161339780635,
          0.8479183866021937
        ],
        [
          0.840304500585578,
          0.15969549941442196
        ],
        [
          0.6994162288382954,
          0.3005837711617046
        ]
      ],
      "picks": {
        "full_six": "always_0",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "always_0"
      },
      "regrets": {
        "full_six": 0.0,
        "full_learned": 0.32439543355191724,
        "plugin_six": 0.0,
        "plugin_learned": 0.0,
        "bc_only": 0.32439543355191724
      },
      "signal_estimates": [
        0.006107669752152758,
        0.026592398899142392,
        0.02929755838057396,
        0.006107669752152758,
        0.026592398899142392
      ]
    },
    {
      "environment_seed": 2,
      "N": 128000,
      "seed": 32,
      "truth": {
        "greedy_lo": 1.798435836856314,
        "greedy_hi": 1.8993096784649048,
        "always_0": 1.9960969124629733,
        "always_1": 1.804532014040268,
        "uniform": 1.8644573842981818,
        "soft": 1.8359810208742373,
        "learned_bc": 1.6739503393591226
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.0723352243907283,
          "full": 0.6012467033201256
        },
        "greedy_hi": {
          "plugin": 1.0821825878677078,
          "full": 0.5532598208071482
        },
        "always_0": {
          "plugin": 1.2927918933519862,
          "full": 0.7786717229724811
        },
        "always_1": {
          "plugin": 0.912021333991444,
          "full": 0.1740862721542395
        },
        "uniform": {
          "plugin": 1.0900388718009437,
          "full": 0.6510797597005571
        },
        "soft": {
          "plugin": 1.0849657649587077,
          "full": 0.6432846092236578
        },
        "learned_bc": {
          "plugin": 1.301030086560427,
          "full": 0.8181417022088109
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.0103029524088925e-14,
        "greedy_hi": 1.7763568394002505e-15,
        "always_0": 6.661338147750939e-16,
        "always_1": 6.27831120425526e-14,
        "uniform": 4.3298697960381105e-15,
        "soft": 2.9976021664879227e-15,
        "learned_bc": 2.220446049250313e-16
      },
      "bc_policy": [
        [
          0.9208830488848613,
          0.0791169511151387
        ],
        [
          0.3998040299482438,
          0.6001959700517562
        ],
        [
          0.7774273022509239,
          0.22257269774907612
        ],
        [
          0.15008797653958944,
          0.8499120234604105
        ],
        [
          0.8350489789141624,
          0.16495102108583762
        ],
        [
          0.6998824221046444,
          0.30011757789535565
        ]
      ],
      "picks": {
        "full_six": "always_0",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.0,
        "full_learned": 0.32214657310385064,
        "plugin_six": 0.0,
        "plugin_learned": 0.32214657310385064,
        "bc_only": 0.32214657310385064
      },
      "signal_estimates": [
        0.0061610589120629135,
        0.026695231497978516,
        0.030196656700034095,
        0.0061610589120629135,
        0.026695231497978516
      ]
    },
    {
      "environment_seed": 2,
      "N": 128000,
      "seed": 33,
      "truth": {
        "greedy_lo": 1.798435836856314,
        "greedy_hi": 1.8993096784649048,
        "always_0": 1.9960969124629733,
        "always_1": 1.804532014040268,
        "uniform": 1.8644573842981818,
        "soft": 1.8359810208742373,
        "learned_bc": 1.6748607620448541
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.130167352822871,
          "full": 0.6888172072534258
        },
        "greedy_hi": {
          "plugin": 1.0802235856436493,
          "full": 0.5732739612798214
        },
        "always_0": {
          "plugin": 1.3419422756114008,
          "full": 0.8740820322670688
        },
        "always_1": {
          "plugin": 0.8999326528733839,
          "full": 0.20276908682868028
        },
        "uniform": {
          "plugin": 1.1168076716926412,
          "full": 0.7016862904331368
        },
        "soft": {
          "plugin": 1.126959322140095,
          "full": 0.7113955694332526
        },
        "learned_bc": {
          "plugin": 1.328501642516526,
          "full": 0.8850148441760147
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.120525977034049e-14,
        "greedy_hi": 6.639133687258436e-14,
        "always_0": 1.554312234475219e-14,
        "always_1": 4.974354261833014e-13,
        "uniform": 2.3436808049837055e-13,
        "soft": 5.140332604014475e-14,
        "learned_bc": 3.2307490016592055e-14
      },
      "bc_policy": [
        [
          0.9200433970833123,
          0.07995660291668769
        ],
        [
          0.403274031992824,
          0.5967259680071759
        ],
        [
          0.7790528437080161,
          0.2209471562919839
        ],
        [
          0.15012916862376702,
          0.849870831376233
        ],
        [
          0.8345569831470049,
          0.16544301685299517
        ],
        [
          0.6929428537483664,
          0.3070571462516336
        ]
      ],
      "picks": {
        "full_six": "always_0",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "always_0"
      },
      "regrets": {
        "full_six": 0.0,
        "full_learned": 0.32123615041811915,
        "plugin_six": 0.0,
        "plugin_learned": 0.0,
        "bc_only": 0.32123615041811915
      },
      "signal_estimates": [
        0.006203676671242631,
        0.025167695674642866,
        0.029802232567377438,
        0.006203676671242631,
        0.025167695674642866
      ]
    },
    {
      "environment_seed": 2,
      "N": 128000,
      "seed": 34,
      "truth": {
        "greedy_lo": 1.798435836856314,
        "greedy_hi": 1.8993096784649048,
        "always_0": 1.9960969124629733,
        "always_1": 1.804532014040268,
        "uniform": 1.8644573842981818,
        "soft": 1.8359810208742373,
        "learned_bc": 1.6729140436881391
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.094958582377522,
          "full": 0.5975543626441818
        },
        "greedy_hi": {
          "plugin": 1.069397059686408,
          "full": 0.5477980526900817
        },
        "always_0": {
          "plugin": 1.3136630972178203,
          "full": 0.8109019641999655
        },
        "always_1": {
          "plugin": 0.8548874751375916,
          "full": 0.11129873883625822
        },
        "uniform": {
          "plugin": 1.09389148860352,
          "full": 0.6488412711763893
        },
        "soft": {
          "plugin": 1.097850237096392,
          "full": 0.6417883292785228
        },
        "learned_bc": {
          "plugin": 1.2678325606889664,
          "full": 0.8122324756522558
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.1171953079601735e-13,
        "greedy_hi": 1.0613732115416497e-13,
        "always_0": 2.55351295663786e-15,
        "always_1": 9.951345303349513e-13,
        "uniform": 2.2282176104226892e-13,
        "soft": 4.518607710224387e-14,
        "learned_bc": 1.7208456881689926e-14
      },
      "bc_policy": [
        [
          0.9245316188658396,
          0.07546838113416043
        ],
        [
          0.3904649528017674,
          0.6095350471982326
        ],
        [
          0.7784088792878692,
          0.2215911207121308
        ],
        [
          0.1603762281332375,
          0.8396237718667625
        ],
        [
          0.8370091896407685,
          0.1629908103592314
        ],
        [
          0.7036972445064528,
          0.2963027554935473
        ]
      ],
      "picks": {
        "full_six": "always_0",
        "full_learned": "learned_bc",
        "plugin_six": "always_0",
        "plugin_learned": "always_0"
      },
      "regrets": {
        "full_six": 0.0,
        "full_learned": 0.32318286877483415,
        "plugin_six": 0.0,
        "plugin_learned": 0.0,
        "bc_only": 0.32318286877483415
      },
      "signal_estimates": [
        0.005976533134713587,
        0.026698319418715352,
        0.030592026079322588,
        0.005976533134713587,
        0.026698319418715352
      ]
    },
    {
      "environment_seed": 3,
      "N": 128000,
      "seed": 30,
      "truth": {
        "greedy_lo": 1.9766997584645336,
        "greedy_hi": 2.1312159779246684,
        "always_0": 2.110225245000447,
        "always_1": 2.1073082984021405,
        "uniform": 2.0511130365454275,
        "soft": 2.0130302290576663,
        "learned_bc": 1.8431782240294523
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.379958874139384,
          "full": -0.17671722637847992
        },
        "greedy_hi": {
          "plugin": 1.3925217054684107,
          "full": -0.2594631925186184
        },
        "always_0": {
          "plugin": 1.3843535719501332,
          "full": -0.8424825780933048
        },
        "always_1": {
          "plugin": 1.359764135335869,
          "full": -0.5000577721102876
        },
        "uniform": {
          "plugin": 1.3956887176255701,
          "full": 0.02416946035090295
        },
        "soft": {
          "plugin": 1.3903381268929182,
          "full": -0.019764452484264
        },
        "learned_bc": {
          "plugin": 1.6439926499738693,
          "full": 0.11451145286891071
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.7397194795876203e-13,
        "greedy_hi": 7.223110998211268e-13,
        "always_0": 1.9484414082171497e-13,
        "always_1": 1.376454505930269e-12,
        "uniform": 5.565721494793507e-13,
        "soft": 1.7041229538605762e-13,
        "learned_bc": 3.896327704921987e-13
      },
      "bc_policy": [
        [
          0.8152714996853007,
          0.1847285003146993
        ],
        [
          0.144797597801762,
          0.8552024021982381
        ],
        [
          0.8589009190482185,
          0.14109908095178145
        ],
        [
          0.22314365024288688,
          0.7768563497571132
        ],
        [
          0.6724388824214202,
          0.32756111757857975
        ],
        [
          0.3509366925064599,
          0.64906330749354
        ]
      ],
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "uniform",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.0801029413792409,
        "full_learned": 0.28803775389521613,
        "plugin_six": 0.0801029413792409,
        "plugin_learned": 0.28803775389521613,
        "bc_only": 0.28803775389521613
      },
      "signal_estimates": [
        0.001125017847359588,
        0.006093246285452549,
        0.007433095870544221,
        0.001125017847359588,
        0.006093246285452549
      ]
    },
    {
      "environment_seed": 3,
      "N": 128000,
      "seed": 31,
      "truth": {
        "greedy_lo": 1.9766997584645336,
        "greedy_hi": 2.1312159779246684,
        "always_0": 2.110225245000447,
        "always_1": 2.1073082984021405,
        "uniform": 2.0511130365454275,
        "soft": 2.0130302290576663,
        "learned_bc": 1.8409258790471545
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.2633705130292514,
          "full": -0.09026865463909811
        },
        "greedy_hi": {
          "plugin": 1.3876148923762148,
          "full": -0.21453519017277498
        },
        "always_0": {
          "plugin": 1.224064690381277,
          "full": -0.7780045128965344
        },
        "always_1": {
          "plugin": 1.3838290393106314,
          "full": -0.4025697049186806
        },
        "uniform": {
          "plugin": 1.3394218729709395,
          "full": 0.05678337957698717
        },
        "soft": {
          "plugin": 1.3051104682003245,
          "full": 0.027953351873292263
        },
        "learned_bc": {
          "plugin": 1.5472841671909547,
          "full": 0.09934920292660347
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.2994939286036242e-12,
        "greedy_hi": 1.8989254613188677e-12,
        "always_0": 6.682432385218817e-13,
        "always_1": 1.0658141036401503e-12,
        "uniform": 2.192031278713813e-12,
        "soft": 1.8961082703938814e-12,
        "learned_bc": 1.2599088439202433e-12
      },
      "bc_policy": [
        [
          0.8225420347677401,
          0.1774579652322599
        ],
        [
          0.14542451365163622,
          0.8545754863483638
        ],
        [
          0.8653418124006359,
          0.13465818759936407
        ],
        [
          0.23198976769911506,
          0.7680102323008849
        ],
        [
          0.6823653325308456,
          0.31763466746915436
        ],
        [
          0.34881864623243936,
          0.6511813537675607
        ]
      ],
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_hi",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.0801029413792409,
        "full_learned": 0.2902900988775139,
        "plugin_six": 0.0,
        "plugin_learned": 0.2902900988775139,
        "bc_only": 0.2902900988775139
      },
      "signal_estimates": [
        0.0010921396209775816,
        0.006503302701070121,
        0.007843852176124377,
        0.0010921396209775816,
        0.006503302701070121
      ]
    },
    {
      "environment_seed": 3,
      "N": 128000,
      "seed": 32,
      "truth": {
        "greedy_lo": 1.9766997584645336,
        "greedy_hi": 2.1312159779246684,
        "always_0": 2.110225245000447,
        "always_1": 2.1073082984021405,
        "uniform": 2.0511130365454275,
        "soft": 2.0130302290576663,
        "learned_bc": 1.8440982300430053
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.3897791970624738,
          "full": -0.27723445533240154
        },
        "greedy_hi": {
          "plugin": 1.4279736830607679,
          "full": -0.20098388010445864
        },
        "always_0": {
          "plugin": 1.4337962427346704,
          "full": -1.0671752762609714
        },
        "always_1": {
          "plugin": 1.4104910515626294,
          "full": -0.4062272220671319
        },
        "uniform": {
          "plugin": 1.4151742174634223,
          "full": 0.002059952582989416
        },
        "soft": {
          "plugin": 1.4039952940752463,
          "full": -0.0775358070446925
        },
        "learned_bc": {
          "plugin": 1.6419090544162689,
          "full": -0.08757078420174924
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.7555735471196385e-13,
        "greedy_hi": 5.343225861764722e-13,
        "always_0": 5.5067062021407764e-14,
        "always_1": 5.916933609739772e-13,
        "uniform": 1.5317651660962106e-13,
        "soft": 2.813721478034381e-13,
        "learned_bc": 2.0670964939739633e-13
      },
      "bc_policy": [
        [
          0.8124503236062223,
          0.18754967639377768
        ],
        [
          0.14265325156148434,
          0.8573467484385157
        ],
        [
          0.8574672209785738,
          0.14253277902142628
        ],
        [
          0.22637808822517377,
          0.7736219117748262
        ],
        [
          0.6787742899850523,
          0.3212257100149477
        ],
        [
          0.3523240800516462,
          0.6476759199483538
        ]
      ],
      "picks": {
        "full_six": "uniform",
        "full_learned": "uniform",
        "plugin_six": "always_0",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.0801029413792409,
        "full_learned": 0.0801029413792409,
        "plugin_six": 0.0209907329242216,
        "plugin_learned": 0.2871177478816631,
        "bc_only": 0.2871177478816631
      },
      "signal_estimates": [
        0.0011623352823232499,
        0.006767263387490683,
        0.008113897876327023,
        0.0011623352823232499,
        0.006767263387490683
      ]
    },
    {
      "environment_seed": 3,
      "N": 128000,
      "seed": 33,
      "truth": {
        "greedy_lo": 1.9766997584645336,
        "greedy_hi": 2.1312159779246684,
        "always_0": 2.110225245000447,
        "always_1": 2.1073082984021405,
        "uniform": 2.0511130365454275,
        "soft": 2.0130302290576663,
        "learned_bc": 1.8439804666570525
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.3671945378623154,
          "full": 0.15157939236598958
        },
        "greedy_hi": {
          "plugin": 1.4215866311415024,
          "full": 0.06817015168401898
        },
        "always_0": {
          "plugin": 1.3314400745235986,
          "full": -0.41544992512690054
        },
        "always_1": {
          "plugin": 1.4079175846481788,
          "full": -0.11726753099662186
        },
        "uniform": {
          "plugin": 1.4016020232265254,
          "full": 0.3067901377759528
        },
        "soft": {
          "plugin": 1.3860617482587283,
          "full": 0.28415428149018734
        },
        "learned_bc": {
          "plugin": 1.6350525506295164,
          "full": 0.3822624253489597
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.23262511309008e-12,
        "greedy_hi": 6.728506640740761e-13,
        "always_0": 8.370526494161368e-13,
        "always_1": 1.466360088908658e-10,
        "uniform": 1.5418777365994174e-12,
        "soft": 9.070522111187529e-14,
        "learned_bc": 1.3364309658925322e-12
      },
      "bc_policy": [
        [
          0.8115071457040369,
          0.1884928542959631
        ],
        [
          0.14891236617005607,
          0.8510876338299439
        ],
        [
          0.8598322401614531,
          0.14016775983854693
        ],
        [
          0.22213364758075696,
          0.7778663524192431
        ],
        [
          0.6864533492822966,
          0.3135466507177033
        ],
        [
          0.36853101896496304,
          0.631468981035037
        ]
      ],
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "greedy_hi",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.0801029413792409,
        "full_learned": 0.28723551126761593,
        "plugin_six": 0.0,
        "plugin_learned": 0.28723551126761593,
        "bc_only": 0.28723551126761593
      },
      "signal_estimates": [
        0.001398841604267039,
        0.006415543346839791,
        0.008303362603684483,
        0.001398841604267039,
        0.006415543346839791
      ]
    },
    {
      "environment_seed": 3,
      "N": 128000,
      "seed": 34,
      "truth": {
        "greedy_lo": 1.9766997584645336,
        "greedy_hi": 2.1312159779246684,
        "always_0": 2.110225245000447,
        "always_1": 2.1073082984021405,
        "uniform": 2.0511130365454275,
        "soft": 2.0130302290576663,
        "learned_bc": 1.8421796969458328
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.3555052766898392,
          "full": -0.054782434146904424
        },
        "greedy_hi": {
          "plugin": 1.4043665863314274,
          "full": -0.1255943830401896
        },
        "always_0": {
          "plugin": 1.3065243491828888,
          "full": -0.5748269477022389
        },
        "always_1": {
          "plugin": 1.434967487122922,
          "full": -0.38305280808888076
        },
        "uniform": {
          "plugin": 1.3885950113087036,
          "full": 0.11201047315393298
        },
        "soft": {
          "plugin": 1.374226038000738,
          "full": 0.07464247585763426
        },
        "learned_bc": {
          "plugin": 1.6663992269780525,
          "full": 0.08980815378933481
        }
      },
      "restart_gaps": {
        "greedy_lo": 2.416046529507554e-12,
        "greedy_hi": 3.379033164385703e-11,
        "always_0": 0.06938595292120964,
        "always_1": 1.4047651930582106e-12,
        "uniform": 1.1776274400077114e-12,
        "soft": 2.3150092953727608e-12,
        "learned_bc": 6.319944567678704e-13
      },
      "bc_policy": [
        [
          0.8194041730627096,
          0.18059582693729034
        ],
        [
          0.14130496213405674,
          0.8586950378659433
        ],
        [
          0.860739849243048,
          0.13926015075695192
        ],
        [
          0.2312325905292479,
          0.7687674094707521
        ],
        [
          0.6785820231385346,
          0.32141797686146545
        ],
        [
          0.35663773706203794,
          0.6433622629379621
        ]
      ],
      "picks": {
        "full_six": "uniform",
        "full_learned": "uniform",
        "plugin_six": "always_1",
        "plugin_learned": "learned_bc"
      },
      "regrets": {
        "full_six": 0.0801029413792409,
        "full_learned": 0.0801029413792409,
        "plugin_six": 0.023907679522527925,
        "plugin_learned": 0.2890362809788356,
        "bc_only": 0.2890362809788356
      },
      "signal_estimates": [
        0.0012548819949882082,
        0.006652266710732264,
        0.008032620345787118,
        0.0012548819949882082,
        0.006652266710732264
      ]
    },
    {
      "environment_seed": 4,
      "N": 128000,
      "seed": 30,
      "truth": {
        "greedy_lo": 2.002647120281207,
        "greedy_hi": 2.382113989392866,
        "always_0": 1.8806388145702855,
        "always_1": 2.5215569999740244,
        "uniform": 2.2160994445889606,
        "soft": 2.1159929227868504,
        "learned_bc": 1.9508645236705378
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.280224797942707,
          "full": -0.8512910153607761
        },
        "greedy_hi": {
          "plugin": 1.4084843135858682,
          "full": -0.7133662685304191
        },
        "always_0": {
          "plugin": 0.8976115123563794,
          "full": -0.9947753038960883
        },
        "always_1": {
          "plugin": 1.7874488947939995,
          "full": -1.9479764058264608
        },
        "uniform": {
          "plugin": 1.385869819777893,
          "full": -0.4401754532708313
        },
        "soft": {
          "plugin": 1.3438145021870314,
          "full": -0.5605694044509862
        },
        "learned_bc": {
          "plugin": 1.6469675874762908,
          "full": -0.4957756921371387
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.9617640845126516e-13,
        "greedy_hi": 3.383959779057477e-13,
        "always_0": 3.289590821964339e-13,
        "always_1": 8.260059303211165e-14,
        "uniform": 4.888867088936877e-13,
        "soft": 1.1945999744966684e-13,
        "learned_bc": 9.081069229921468e-13
      },
      "bc_policy": [
        [
          0.832758213885448,
          0.167241786114552
        ],
        [
          0.11846834393143489,
          0.8815316560685651
        ],
        [
          0.9220757268424611,
          0.07792427315753887
        ],
        [
          0.3283410138248848,
          0.6716589861751152
        ],
        [
          0.7995117809382297,
          0.20048821906177033
        ],
        [
          0.19998137108792846,
          0.8000186289120715
        ]
      ],
      "picks": {
        "full_six": "uniform",
        "full_learned": "uniform",
        "plugin_six": "always_1",
        "plugin_learned": "always_1"
      },
      "regrets": {
        "full_six": 0.3054575553850638,
        "full_learned": 0.3054575553850638,
        "plugin_six": 0.0,
        "plugin_learned": 0.0,
        "bc_only": 0.5706924763034866
      },
      "signal_estimates": [
        0.0010398808996383083,
        0.011583003197500039,
        0.013161471388805338,
        0.0010398808996383083,
        0.011583003197500039
      ]
    },
    {
      "environment_seed": 4,
      "N": 128000,
      "seed": 31,
      "truth": {
        "greedy_lo": 2.002647120281207,
        "greedy_hi": 2.382113989392866,
        "always_0": 1.8806388145702855,
        "always_1": 2.5215569999740244,
        "uniform": 2.2160994445889606,
        "soft": 2.1159929227868504,
        "learned_bc": 1.9498778156850698
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.3925070533036392,
          "full": -0.6165798597940308
        },
        "greedy_hi": {
          "plugin": 1.4987429315745577,
          "full": -0.6674847565469607
        },
        "always_0": {
          "plugin": 1.0104899076864253,
          "full": -0.8965511395184685
        },
        "always_1": {
          "plugin": 1.8182327460441141,
          "full": -1.7902991457923032
        },
        "uniform": {
          "plugin": 1.478541528868725,
          "full": -0.317924730448717
        },
        "soft": {
          "plugin": 1.4445268865899719,
          "full": -0.3914614234587364
        },
        "learned_bc": {
          "plugin": 1.776318419780763,
          "full": -0.28535382608491777
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.9418910923718613e-12,
        "greedy_hi": 1.3680168109431179e-12,
        "always_0": 1.4273027204581012e-12,
        "always_1": 1.532107773982716e-14,
        "uniform": 1.6802670366189432e-12,
        "soft": 2.149780353732922e-12,
        "learned_bc": 1.4418466420806908e-12
      },
      "bc_policy": [
        [
          0.8346501960553082,
          0.16534980394469176
        ],
        [
          0.11720677743049844,
          0.8827932225695015
        ],
        [
          0.9232046730042378,
          0.07679532699576222
        ],
        [
          0.31887452880990846,
          0.6811254711900916
        ],
        [
          0.7980507231188431,
          0.201949276881157
        ],
        [
          0.2113239122350316,
          0.7886760877649683
        ]
      ],
      "picks": {
        "full_six": "uniform",
        "full_learned": "learned_bc",
        "plugin_six": "always_1",
        "plugin_learned": "always_1"
      },
      "regrets": {
        "full_six": 0.3054575553850638,
        "full_learned": 0.5716791842889546,
        "plugin_six": 0.0,
        "plugin_learned": 0.0,
        "bc_only": 0.5716791842889546
      },
      "signal_estimates": [
        0.0010625404944608963,
        0.010173551775327232,
        0.013635483506799176,
        0.0010625404944608963,
        0.010173551775327232
      ]
    },
    {
      "environment_seed": 4,
      "N": 128000,
      "seed": 32,
      "truth": {
        "greedy_lo": 2.002647120281207,
        "greedy_hi": 2.382113989392866,
        "always_0": 1.8806388145702855,
        "always_1": 2.5215569999740244,
        "uniform": 2.2160994445889606,
        "soft": 2.1159929227868504,
        "learned_bc": 1.9543696441397376
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.3086122327666692,
          "full": -0.7109641620299951
        },
        "greedy_hi": {
          "plugin": 1.4410389735449325,
          "full": -0.6667369285246921
        },
        "always_0": {
          "plugin": 0.9244032220320049,
          "full": -1.0011543040982074
        },
        "always_1": {
          "plugin": 1.770890412164484,
          "full": -1.796560257871165
        },
        "uniform": {
          "plugin": 1.4205113019544449,
          "full": -0.3614629515803712
        },
        "soft": {
          "plugin": 1.3769948851769853,
          "full": -0.453216532712802
        },
        "learned_bc": {
          "plugin": 1.6910583670421202,
          "full": -0.4114082365692771
        }
      },
      "restart_gaps": {
        "greedy_lo": 5.091482790930968e-13,
        "greedy_hi": 1.9666490658210023e-12,
        "always_0": 9.605649609056854e-13,
        "always_1": 0.011776945375716386,
        "uniform": 1.3317680291891065e-12,
        "soft": 2.463973469701841e-12,
        "learned_bc": 1.9800272532677354e-12
      },
      "bc_policy": [
        [
          0.8290522198546367,
          0.17094778014536327
        ],
        [
          0.1145368380448559,
          0.8854631619551441
        ],
        [
          0.918041418041418,
          0.08195858195858195
        ],
        [
          0.3201723483822015,
          0.6798276516177985
        ],
        [
          0.7925134798838657,
          0.2074865201161344
        ],
        [
          0.19767657992565055,
          0.8023234200743494
        ]
      ],
      "picks": {
        "full_six": "uniform",
        "full_learned": "uniform",
        "plugin_six": "always_1",
        "plugin_learned": "always_1"
      },
      "regrets": {
        "full_six": 0.3054575553850638,
        "full_learned": 0.3054575553850638,
        "plugin_six": 0.0,
        "plugin_learned": 0.0,
        "bc_only": 0.5671873558342868
      },
      "signal_estimates": [
        0.0009097457493261564,
        0.01059649720312294,
        0.013179348505241691,
        0.0009097457493261564,
        0.01059649720312294
      ]
    },
    {
      "environment_seed": 4,
      "N": 128000,
      "seed": 33,
      "truth": {
        "greedy_lo": 2.002647120281207,
        "greedy_hi": 2.382113989392866,
        "always_0": 1.8806388145702855,
        "always_1": 2.5215569999740244,
        "uniform": 2.2160994445889606,
        "soft": 2.1159929227868504,
        "learned_bc": 1.9532866707223149
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.3201838287263454,
          "full": -0.7729932261210822
        },
        "greedy_hi": {
          "plugin": 1.4124128595664949,
          "full": -0.5961111471945734
        },
        "always_0": {
          "plugin": 0.9160750993079794,
          "full": -1.3410933820137587
        },
        "always_1": {
          "plugin": 1.7926262993755708,
          "full": -1.8126505016655263
        },
        "uniform": {
          "plugin": 1.4035556871298447,
          "full": -0.37134755737935776
        },
        "soft": {
          "plugin": 1.3717959431785625,
          "full": -0.4926362444909128
        },
        "learned_bc": {
          "plugin": 1.6848331920722386,
          "full": -0.49759916899909123
        }
      },
      "restart_gaps": {
        "greedy_lo": 9.49906819869284e-13,
        "greedy_hi": 8.183453914512029e-13,
        "always_0": 1.1546319456101628e-13,
        "always_1": 1.2678746941219288e-13,
        "uniform": 9.646172749455673e-13,
        "soft": 9.458545058294021e-13,
        "learned_bc": 1.0788592241794959e-12
      },
      "bc_policy": [
        [
          0.8318440173444275,
          0.1681559826555725
        ],
        [
          0.11724962464549853,
          0.8827503753545015
        ],
        [
          0.9157840792620431,
          0.08421592073795696
        ],
        [
          0.3184080933518895,
          0.6815919066481105
        ],
        [
          0.7878819589786522,
          0.21211804102134785
        ],
        [
          0.20561904761904762,
          0.7943809523809524
        ]
      ],
      "picks": {
        "full_six": "uniform",
        "full_learned": "uniform",
        "plugin_six": "always_1",
        "plugin_learned": "always_1"
      },
      "regrets": {
        "full_six": 0.3054575553850638,
        "full_learned": 0.3054575553850638,
        "plugin_six": 0.0,
        "plugin_learned": 0.0,
        "bc_only": 0.5682703292517095
      },
      "signal_estimates": [
        0.0010885137025060147,
        0.010657673993950708,
        0.012852027548095432,
        0.0010885137025060147,
        0.010657673993950708
      ]
    },
    {
      "environment_seed": 4,
      "N": 128000,
      "seed": 34,
      "truth": {
        "greedy_lo": 2.002647120281207,
        "greedy_hi": 2.382113989392866,
        "always_0": 1.8806388145702855,
        "always_1": 2.5215569999740244,
        "uniform": 2.2160994445889606,
        "soft": 2.1159929227868504,
        "learned_bc": 1.9494315500253117
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.3833014377455934,
          "full": -0.9679932141417322
        },
        "greedy_hi": {
          "plugin": 1.4677292328828373,
          "full": -0.7225051345060769
        },
        "always_0": {
          "plugin": 1.0161442237465872,
          "full": -0.9214750777072663
        },
        "always_1": {
          "plugin": 1.7858560243989776,
          "full": -2.165023250230713
        },
        "uniform": {
          "plugin": 1.4584144211175338,
          "full": -0.4899578036567268
        },
        "soft": {
          "plugin": 1.4300875863453724,
          "full": -0.6361446670759425
        },
        "learned_bc": {
          "plugin": 1.7147933532409714,
          "full": -0.5583551777251335
        }
      },
      "restart_gaps": {
        "greedy_lo": 8.988365607365267e-13,
        "greedy_hi": 1.4777068457760834e-12,
        "always_0": 1.663447157795872e-12,
        "always_1": 1.6253665080512292e-13,
        "uniform": 8.684164498617974e-13,
        "soft": 1.0512701820175607e-12,
        "learned_bc": 1.910804847682357e-12
      },
      "bc_policy": [
        [
          0.8350199460283938,
          0.16498005397160626
        ],
        [
          0.11611713546540431,
          0.8838828645345957
        ],
        [
          0.9209267040149393,
          0.07907329598506069
        ],
        [
          0.3247356272478394,
          0.6752643727521606
        ],
        [
          0.8003115264797508,
          0.1996884735202492
        ],
        [
          0.2064667291471415,
          0.7935332708528585
        ]
      ],
      "picks": {
        "full_six": "uniform",
        "full_learned": "uniform",
        "plugin_six": "always_1",
        "plugin_learned": "always_1"
      },
      "regrets": {
        "full_six": 0.3054575553850638,
        "full_learned": 0.3054575553850638,
        "plugin_six": 0.0,
        "plugin_learned": 0.0,
        "bc_only": 0.5721254499487127
      },
      "signal_estimates": [
        0.0009310356170818225,
        0.011130288588654554,
        0.012356366912974027,
        0.0009310356170818225,
        0.011130288588654554
      ]
    },
    {
      "environment_seed": 5,
      "N": 128000,
      "seed": 30,
      "truth": {
        "greedy_lo": 2.10520550921778,
        "greedy_hi": 2.101399944179662,
        "always_0": 2.384108336908212,
        "always_1": 1.9228734534468752,
        "uniform": 2.1029836748078563,
        "soft": 2.1041857993038446,
        "learned_bc": 1.932115853419083
      },
      "scores": {
        "greedy_lo": {
          "plugin": 1.9631315162464424,
          "full": 1.5963244157078025
        },
        "greedy_hi": {
          "plugin": 1.8237506494340225,
          "full": 1.4520205865054627
        },
        "always_0": {
          "plugin": 2.1473640279770527,
          "full": 1.8809084214810008
        },
        "always_1": {
          "plugin": 1.726390145051223,
          "full": 1.1234597093931675
        },
        "uniform": {
          "plugin": 1.8984538121665622,
          "full": 1.5743127468758247
        },
        "soft": {
          "plugin": 1.9323627222728637,
          "full": 1.5975459314752178
        },
        "learned_bc": {
          "plugin": 1.87264450269809,
          "full": 1.4756286794633808
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.4876988529977098e-14,
        "greedy_hi": 3.2662761384472105e-13,
        "always_0": 9.414691248821327e-14,
        "always_1": 3.9968028886505635e-15,
        "uniform": 2.220446049250313e-15,
        "soft": 2.886579864025407e-15,
        "learned_bc": 5.617728504603292e-14
      },
      "bc_policy": [
        [
          0.7937972632337055,
          0.20620273676629455
        ],
        [
          0.11742005163057795,
          0.8825799483694221
        ],
        [
          0.6607704704166987,
          0.3392295295833014
        ],
        [
          0.08730050003424893,
          0.9126994999657511
        ],
        [
          0.2495409474843922,
          0.7504590525156077
        ],
        [
          0.4719139742708436,
          0.5280860257291564
        ]
      ],
      "picks": {
        "full_six": "always_0",
        "full_learned": "always_0",
        "plugin_six": "always_0",
        "plugin_learned": "always_0"
      },
      "regrets": {
        "full_six": 0.0,
        "full_learned": 0.0,
        "plugin_six": 0.0,
        "plugin_learned": 0.0,
        "bc_only": 0.4519924834891289
      },
      "signal_estimates": [
        0.0029132244633533547,
        0.03988611155873265,
        0.05261837188775566,
        0.0029132244633533547,
        0.03988611155873265
      ]
    },
    {
      "environment_seed": 5,
      "N": 128000,
      "seed": 31,
      "truth": {
        "greedy_lo": 2.10520550921778,
        "greedy_hi": 2.101399944179662,
        "always_0": 2.384108336908212,
        "always_1": 1.9228734534468752,
        "uniform": 2.1029836748078563,
        "soft": 2.1041857993038446,
        "learned_bc": 1.9318435152881646
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.067214799419654,
          "full": 1.6899680572210234
        },
        "greedy_hi": {
          "plugin": 1.8510192119836713,
          "full": 1.4739285850427544
        },
        "always_0": {
          "plugin": 2.343353300305623,
          "full": 2.0559575958118765
        },
        "always_1": {
          "plugin": 1.6872249902324195,
          "full": 1.117084182783218
        },
        "uniform": {
          "plugin": 1.9594493079022037,
          "full": 1.6313879524947548
        },
        "soft": {
          "plugin": 2.013586181815636,
          "full": 1.6729450054893575
        },
        "learned_bc": {
          "plugin": 1.871782734712965,
          "full": 1.4813449449908704
        }
      },
      "restart_gaps": {
        "greedy_lo": 9.703349235223868e-14,
        "greedy_hi": 2.511324481702104e-13,
        "always_0": 1.7763568394002505e-15,
        "always_1": 8.22675261247241e-13,
        "uniform": 8.215650382226158e-15,
        "soft": 2.0339285811132868e-13,
        "learned_bc": 3.2152058793144533e-13
      },
      "bc_policy": [
        [
          0.8018276050190943,
          0.1981723949809056
        ],
        [
          0.11813388594512356,
          0.8818661140548765
        ],
        [
          0.6608238723534826,
          0.33917612764651733
        ],
        [
          0.08907476954592011,
          0.9109252304540799
        ],
        [
          0.2520491803278688,
          0.7479508196721312
        ],
        [
          0.4733227941902974,
          0.5266772058097026
        ]
      ],
      "picks": {
        "full_six": "always_0",
        "full_learned": "always_0",
        "plugin_six": "always_0",
        "plugin_learned": "always_0"
      },
      "regrets": {
        "full_six": 0.0,
        "full_learned": 0.0,
        "plugin_six": 0.0,
        "plugin_learned": 0.0,
        "bc_only": 0.45226482162004733
      },
      "signal_estimates": [
        0.002794168421663203,
        0.03843869959732606,
        0.05273434711924081,
        0.002794168421663203,
        0.03843869959732606
      ]
    },
    {
      "environment_seed": 5,
      "N": 128000,
      "seed": 32,
      "truth": {
        "greedy_lo": 2.10520550921778,
        "greedy_hi": 2.101399944179662,
        "always_0": 2.384108336908212,
        "always_1": 1.9228734534468752,
        "uniform": 2.1029836748078563,
        "soft": 2.1041857993038446,
        "learned_bc": 1.9309611842277332
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.1508216317075637,
          "full": 1.7241231352292699
        },
        "greedy_hi": {
          "plugin": 1.9780821082910276,
          "full": 1.535987253274744
        },
        "always_0": {
          "plugin": 2.5492255505685377,
          "full": 2.1589454459386324
        },
        "always_1": {
          "plugin": 1.7146916740645168,
          "full": 1.1041134203712417
        },
        "uniform": {
          "plugin": 2.0655166461585015,
          "full": 1.6858378947082087
        },
        "soft": {
          "plugin": 2.1087636848285554,
          "full": 1.7181520430331914
        },
        "learned_bc": {
          "plugin": 2.0085199390399238,
          "full": 1.5591770866738819
        }
      },
      "restart_gaps": {
        "greedy_lo": 4.440892098500626e-16,
        "greedy_hi": 4.440892098500626e-16,
        "always_0": 4.440892098500626e-16,
        "always_1": 3.774758283725532e-15,
        "uniform": 6.661338147750939e-16,
        "soft": 5.10702591327572e-15,
        "learned_bc": 4.440892098500626e-16
      },
      "bc_policy": [
        [
          0.7973578145991939,
          0.20264218540080609
        ],
        [
          0.11520429544264013,
          0.8847957045573599
        ],
        [
          0.662036312411958,
          0.33796368758804196
        ],
        [
          0.08245841287155713,
          0.9175415871284429
        ],
        [
          0.25937616041589306,
          0.7406238395841069
        ],
        [
          0.4720904959494171,
          0.5279095040505829
        ]
      ],
      "picks": {
        "full_six": "always_0",
        "full_learned": "always_0",
        "plugin_six": "always_0",
        "plugin_learned": "always_0"
      },
      "regrets": {
        "full_six": 0.0,
        "full_learned": 0.0,
        "plugin_six": 0.0,
        "plugin_learned": 0.0,
        "bc_only": 0.45314715268047867
      },
      "signal_estimates": [
        0.0027525343898227683,
        0.03950146217362553,
        0.052129071959986194,
        0.0027525343898227683,
        0.03950146217362553
      ]
    },
    {
      "environment_seed": 5,
      "N": 128000,
      "seed": 33,
      "truth": {
        "greedy_lo": 2.10520550921778,
        "greedy_hi": 2.101399944179662,
        "always_0": 2.384108336908212,
        "always_1": 1.9228734534468752,
        "uniform": 2.1029836748078563,
        "soft": 2.1041857993038446,
        "learned_bc": 1.9323040509885274
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.066512801683833,
          "full": 1.6604286621447302
        },
        "greedy_hi": {
          "plugin": 1.8845178582187407,
          "full": 1.503226635797217
        },
        "always_0": {
          "plugin": 2.3189080041431342,
          "full": 2.0275497744496964
        },
        "always_1": {
          "plugin": 1.7158320382158194,
          "full": 1.1171936134670535
        },
        "uniform": {
          "plugin": 1.9781467112286713,
          "full": 1.633563701164664
        },
        "soft": {
          "plugin": 2.0231291913826412,
          "full": 1.6601081903117723
        },
        "learned_bc": {
          "plugin": 1.9425846978839219,
          "full": 1.5114266269827592
        }
      },
      "restart_gaps": {
        "greedy_lo": 6.661338147750939e-16,
        "greedy_hi": 0.0,
        "always_0": 1.3322676295501878e-15,
        "always_1": 1.0436096431476471e-13,
        "uniform": 2.220446049250313e-16,
        "soft": 4.440892098500626e-16,
        "learned_bc": 9.325873406851315e-15
      },
      "bc_policy": [
        [
          0.7932419020120905,
          0.20675809798790942
        ],
        [
          0.11778663380614038,
          0.8822133661938596
        ],
        [
          0.6669639395114385,
          0.33303606048856144
        ],
        [
          0.08501186842997627,
          0.9149881315700238
        ],
        [
          0.2643575017946877,
          0.7356424982053122
        ],
        [
          0.4776516673362796,
          0.5223483326637204
        ]
      ],
      "picks": {
        "full_six": "always_0",
        "full_learned": "always_0",
        "plugin_six": "always_0",
        "plugin_learned": "always_0"
      },
      "regrets": {
        "full_six": 0.0,
        "full_learned": 0.0,
        "plugin_six": 0.0,
        "plugin_learned": 0.0,
        "bc_only": 0.45180428591968447
      },
      "signal_estimates": [
        0.00287618019742922,
        0.03906694368487225,
        0.051898298985397814,
        0.00287618019742922,
        0.03906694368487225
      ]
    },
    {
      "environment_seed": 5,
      "N": 128000,
      "seed": 34,
      "truth": {
        "greedy_lo": 2.10520550921778,
        "greedy_hi": 2.101399944179662,
        "always_0": 2.384108336908212,
        "always_1": 1.9228734534468752,
        "uniform": 2.1029836748078563,
        "soft": 2.1041857993038446,
        "learned_bc": 1.9320987388914892
      },
      "scores": {
        "greedy_lo": {
          "plugin": 2.0248269856836414,
          "full": 1.6611275349250167
        },
        "greedy_hi": {
          "plugin": 1.8531515356341957,
          "full": 1.4871962165515777
        },
        "always_0": {
          "plugin": 2.339027637903112,
          "full": 2.0610120351119807
        },
        "always_1": {
          "plugin": 1.6351889042548657,
          "full": 1.0665177928116525
        },
        "uniform": {
          "plugin": 1.9359812490086028,
          "full": 1.6157046039054979
        },
        "soft": {
          "plugin": 1.979766149033509,
          "full": 1.648387980166424
        },
        "learned_bc": {
          "plugin": 1.8497101015662056,
          "full": 1.4698851918931142
        }
      },
      "restart_gaps": {
        "greedy_lo": 1.1723955140041653e-13,
        "greedy_hi": 5.995204332975845e-15,
        "always_0": 4.8405723873656825e-14,
        "always_1": 1.0880185641326534e-14,
        "uniform": 5.10702591327572e-15,
        "soft": 1.1102230246251565e-14,
        "learned_bc": 9.325873406851315e-14
      },
      "bc_policy": [
        [
          0.7962913074712644,
          0.20370869252873564
        ],
        [
          0.11632567521546643,
          0.8836743247845336
        ],
        [
          0.6635778535980149,
          0.3364221464019851
        ],
        [
          0.08992285438765671,
          0.9100771456123433
        ],
        [
          0.24780541331382588,
          0.7521945866861741
        ],
        [
          0.47566262685978916,
          0.5243373731402109
        ]
      ],
      "picks": {
        "full_six": "always_0",
        "full_learned": "always_0",
        "plugin_six": "always_0",
        "plugin_learned": "always_0"
      },
      "regrets": {
        "full_six": 0.0,
        "full_learned": 0.0,
        "plugin_six": 0.0,
        "plugin_learned": 0.0,
        "bc_only": 0.4520095980167227
      },
      "signal_estimates": [
        0.0029924487686816066,
        0.03818650831959945,
        0.05276902008117568,
        0.0029924487686816066,
        0.03818650831959945
      ]
    }
  ]
}


==> anc/Extension/poc/fetch_ist.py <==
"""Download the corrected public IST v2 dataset from the original repository.

Original data: Sandercock, Niewada and Czlonkowska (2011), DOI10.7488/ds/104.
ODC Attribution licence. No credentials or patient re-identification are used.
"""
import hashlib
import json
from pathlib import Path
import urllib.request

ROOT = Path(__file__).resolve().parents[1]
OUTPUT = ROOT / "data/ist"
FILES = {
    "IST_corrected.csv": "eca52b56-6d1b-47b3-814a-0b7089f8c870",
    "IST_variables.csv": "069dc665-f3c8-4c95-8ec0-bf6736e0c8ac",
    "LICENSE_ODC_BY.txt": "4ea1fbdb-9b64-4172-aa85-aa0f89dab6c4",
}


def main():
    OUTPUT.mkdir(parents=True, exist_ok=True)
    provenance = dict(dataset="International Stroke Trial database (version 2)",
                      doi="10.7488/ds/104", licence="ODC-By 1.0", files={})
    for name, identifier in FILES.items():
        url = f"https://datashare.ed.ac.uk/server/api/core/bitstreams/{identifier}/content"
        target = OUTPUT / name
        if not target.exists():
            with urllib.request.urlopen(url, timeout=60) as response:
                data = response.read()
            target.write_bytes(data)
        data = target.read_bytes()
        if name == "IST_corrected.csv" and hashlib.md5(data).hexdigest() != "c233a72eef0aa30b23569b2017ed17dd":
            raise ValueError("Corrected IST v2 content differs from original repository checksum")
        provenance["files"][name] = dict(url=url, bytes=len(data), sha256=hashlib.sha256(data).hexdigest())
        print(f"Verified {name}: {len(data)} bytes", flush=True)
    (OUTPUT / "provenance.json").write_text(json.dumps(provenance, indent=2) + "\n")


if __name__ == "__main__":
    main()


==> anc/Extension/poc/run_bc_candidate_retest.py <==
"""run_bc_candidate_retest.py -- does the headline failure survive adding bc?

THE QUESTION. This project's central decision result is that on (4,6,2) at T=3,
confounding 0.9, schedule C, the pessimistic selector's regret RISES with N
(slope +0.0220) while the plug-in on the identical fits falls (-0.0210), and that
`full` converges to a wrong policy with zero variance across 20 seeds.

scale_and_baselines.md section 6 then found that a behaviour clone beats the best
of the six candidates on 6 of 6 configurations, so every one of those numbers is
regret against a reference a no-OPE baseline already beats.

On Environment L at T = 5, once bc was in the candidate set, EVERY arm including
`full` selected it and every regret was 0. If the same happens at (4,6,2), the
headline failure is an artifact of a candidate set too narrow to contain a good
policy, and the paper's central claim has to be withdrawn or rescoped.

This is the decisive test and it is aimed at the project's main result.

PREDICTION, fixed before running (see scale_and_baselines.md section 10):
  P-L13. The failure SURVIVES. `full`'s slope stays positive with bc present,
         because bc's margin over always_1 at (4,6,2) T=3 is 0.0009 against a
         spread of 0.2966 -- three tenths of a percent, far too small to change
         a ranking that a penalty of order 0.2 is driving. Environment L differed
         because there bc's margin was 95% of the spread.

Writes experiments/results_bc_candidate_retest.json.
"""

import json
import os
import sys

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
for sub in ("envs", "estimation", "baselines", "pessimism"):
    sys.path.insert(0, os.path.normpath(os.path.join(HERE, "..", "src", sub)))
sys.path.insert(0, HERE)

from dim_separated_pomdp import default_params, dp_value
from value_plugin import empirical_p_o1
from ellipsoid_opt import pessimistic_value
import run_stage_selective as D

TAU, KAP = 0.0, 1.5
N_GRID = [int(x) for x in
          os.environ.get("NGRID", "2000,8000,32000,128000").split(",")]
SEEDS = list(range(int(os.environ.get("SEEDS", "20"))))
ARMS = ["full", "plugin", "projall"]
W_TARGET = 0.12


def bc_policy(p):
    d = p["p1"]
    joint = (d[:, None] * p["E"]).T
    denom = joint.sum(axis=1, keepdims=True)
    denom[denom <= 0] = 1.0
    return (joint / denom) @ p["pi_b"]


def arm_value(arm, bR, bD, xR, xD, vg):
    if arm == "plugin":
        return float(vg([b.b_hat for b in bR], [b.b_hat for b in bD])[0])
    out = pessimistic_value(bR, bD, xR, xD, vg, projected=(arm == "projall"),
                            rng=np.random.default_rng(0))
    return float(out["V_low"])


def run(with_bc):
    p = default_params(n_s=D.N_S, n_a=D.N_A, n_o=D.N_O, n_o0=D.N_O0, T=D.T,
                       seed=0, confound=D.CONFOUND)
    cands = dict(D.candidates())
    if with_bc:
        cands["bc"] = bc_policy(p)
    v_true = {k: dp_value(p, pi) for k, pi in cands.items()}
    best = max(v_true, key=v_true.get)
    spread = max(v_true.values()) - min(v_true.values())

    est, d = D.fit_once(p, N_GRID[0], 0, KAP)
    bR, bD = D.build_blocks(est)
    vg = D.make_vg(cands["greedy_lo"], empirical_p_o1(d["O"], D.N_O))
    _, g0, _ = vg([b.b_hat for b in bR], [b.b_hat for b in bD])
    w1 = np.sqrt(D.xi_for(TAU, bR[0].N2, bR[0].sigma2, 1.0)) \
        * bR[0].h_inv_norm(g0[0])
    cm = (W_TARGET / w1) ** 2

    out = {a: [] for a in ARMS}
    picks = {a: [] for a in ARMS}
    for N in N_GRID:
        acc = {a: [] for a in ARMS}
        pk = {a: [] for a in ARMS}
        for sd in SEEDS:
            est, d = D.fit_once(p, N, sd, KAP)
            bR, bD = D.build_blocks(est)
            p_o1 = empirical_p_o1(d["O"], D.N_O)
            xR = [D.xi_for(TAU, b.N2, b.sigma2, cm) for b in bR]
            xD = [D.xi_for(TAU, b.N2, b.sigma2, cm) for b in bD]
            for arm in ARMS:
                xr = xR if arm != "plugin" else [0.0] * len(xR)
                xd = xD if arm != "plugin" else [0.0] * len(xD)
                vals = {n: arm_value(arm, bR, bD, xr, xd, D.make_vg(pi, p_o1))
                        for n, pi in cands.items()}
                pick = max(vals, key=vals.get)
                pk[arm].append(pick)
                acc[arm].append(v_true[best] - v_true[pick])
        for arm in ARMS:
            r = np.array(acc[arm])
            out[arm].append((float(r.mean()),
                             float(1.96 * r.std() / np.sqrt(len(r)))))
            picks[arm].append(max(set(pk[arm]), key=pk[arm].count))
    return dict(best=best, spread=spread, v_true=v_true, regret=out,
                modal=picks)


def slope(ys):
    y = np.maximum(ys, 1e-12)
    return float(np.polyfit(np.log(N_GRID), np.log(y), 1)[0])


def main():
    print("(%d,%d,%d) cf=%s T=%d, schedule C (e=%+.1f), %d seeds"
          % (D.N_S, D.N_O, D.N_O0, D.CONFOUND, D.T, TAU + KAP - 1, len(SEEDS)))
    res = {}
    for tag, wb in (("six candidates", False), ("seven, with bc", True)):
        r = run(wb)
        res[tag] = r
        print("\n--- %s ---   optimal %s   spread %.4f"
              % (tag, r["best"], r["spread"]))
        print("%10s%12s%12s%12s%12s%10s%14s"
              % ("arm", *["N=%d" % n for n in N_GRID], "slope", "modal@max"))
        for arm in ARMS:
            ys = [v[0] for v in r["regret"][arm]]
            print("%10s%12s%10.4f%14s"
                  % (arm, "".join("%12.4f" % y for y in ys), slope(ys),
                     r["modal"][arm][-1]))

    print("\n" + "=" * 88)
    a = res["six candidates"]["regret"]["full"]
    b = res["seven, with bc"]["regret"]["full"]
    sa, sb = slope([v[0] for v in a]), slope([v[0] for v in b])
    print("P-L13  full's slope: %+.4f without bc,  %+.4f with bc" % (sa, sb))
    print("       the failure survives: %s" % (sb > 0))
    print("       bc margin over the old best: %.4f  against spread %.4f (%.2f%%)"
          % (res["seven, with bc"]["v_true"]["bc"]
             - res["six candidates"]["v_true"][res["six candidates"]["best"]],
             res["six candidates"]["spread"],
             100 * (res["seven, with bc"]["v_true"]["bc"]
                    - res["six candidates"]["v_true"][
                        res["six candidates"]["best"]])
             / res["six candidates"]["spread"]))

    out = os.path.normpath(os.path.join(HERE, "..", "experiments",
                                        "results_bc_candidate_retest.json"))
    with open(out, "w") as f:
        json.dump(dict(results=res, N_grid=N_GRID, seeds=SEEDS,
                       slope_without_bc=sa, slope_with_bc=sb),
                  f, indent=2, default=float)
    print("\nresults written to", out)


if __name__ == "__main__":
    main()


==> anc/Extension/poc/run_completeness_beta.py <==
"""run_completeness_beta.py -- WHERE does (H4) hold? Population algebra, no sampling.

Round 6 refuted the coverage branch of step (c) on the Phase 3 toy by showing
beta_pop = ||P_Nul b_true|| is exactly zero there, and that the 0.0532 we reported
was empirical-null misalignment decaying at N^(-1/2). It attributed the zero to
the anchor paper's completeness assumption (3.3): K0 invertible forces the
min-norm bridge out of the population null.

That attribution predicts something specific and checkable WITHOUT any data:
beta_pop > 0 exactly when per-action completeness fails. This script tests it as
pure linear algebra, and does so BEFORE running the sampling experiment, so the
sampling grid can be aimed by a prediction rather than swept blindly.

THE ALGEBRA. The min-norm bridge solves E b = c, so every block of b_true lies in
range(E^T), of dimension rank(E) = |S|. The population stage-2 design for action a
is spanned by the stage-1 profiles

    mu(. | a, x)  =  E^T v_{a,x},     v_{a,x}[s] ∝ p1[s] * pi_b[s,a] * K0[s,x]

over the instrument values x in O_0. So the design's population range is a
SUBSPACE of range(E^T), and beta_pop > 0 iff that inclusion is strict:

    dim span{v_{a,x} : x}  <  rank(E) = |S|.

With an unconfounded behaviour policy, pi_b[:,a] is constant in s, so the v_{a,x}
inherit the rank of K0 and completeness (rank(K0) = |S|) makes the span all of
range(E^T) -- beta_pop = 0, which is the toy. With confound = 1, pi_b[:,a] is
one-hot in s, every v_{a,x} is supported on the SAME single state, the span
collapses to dimension 1, and for |S| >= 2 the inclusion is strict.

PREDICTION, fixed here before the measurement script exists:
    beta_pop = 0    whenever  per-action span dim = |S|   (completeness holds)
    beta_pop > 0    whenever  per-action span dim < |S|   (completeness fails)
and the transition is driven by `confound`, not by the observation dimensions.

Writes experiments/results_completeness_beta.json.
"""

import json
import os
import sys

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
for sub in ("envs", "estimation", "baselines", "pessimism"):
    sys.path.insert(0, os.path.normpath(os.path.join(HERE, "..", "src", sub)))

from dim_separated_pomdp import default_params

RESULTS = {}


def true_bridges_generic(params):
    """Min-norm true bridges for ANY shape. oracle_module.toy_true_bridges is the
    same construction with the toy's dimensions hard-coded as module constants."""
    E, P, pR = params["E"], params["P"], params["pR"]
    n_s, n_o = E.shape
    n_a = P.shape[0]
    Epinv = np.linalg.pinv(E)

    bR = np.zeros((n_a, n_o, 2, n_o))
    res = 0.0
    for a in range(n_a):
        for r in range(2):
            p_r = pR[:, a] if r == 1 else 1.0 - pR[:, a]
            for o in range(n_o):
                c = E[:, o] * p_r
                u = Epinv @ c
                bR[a, :, r, o] = u
                res = max(res, float(np.abs(E @ u - c).max()))
    return bR, res


def population_design_span(params, a, tol=1e-12):
    """Orthonormal basis of the population stage-2 design range for action a."""
    E, p1, K0, pi_b = params["E"], params["p1"], params["K0"], params["pi_b"]
    n_o0 = K0.shape[1]
    cols = []
    for x in range(n_o0):
        v = p1 * pi_b[:, a] * K0[:, x]          # unnormalised P(s | o0=x, a)
        if v.sum() <= 0:
            continue
        cols.append(E.T @ (v / v.sum()))        # mu(. | a, x) in R^{n_o}
    if not cols:
        return np.zeros((E.shape[1], 0))
    Mx = np.stack(cols, axis=1)
    U, sv, _ = np.linalg.svd(Mx, full_matrices=False)
    r = int((sv > tol * max(sv[0], 1e-300)).sum())
    return U[:, :r]


def beta_pop_for(params, a):
    """||P_Nul_pop b_true|| for action a's reward block, and the span dimension."""
    E = params["E"]
    n_o = E.shape[1]
    bR, res = true_bridges_generic(params)
    U = population_design_span(params, a)
    Pn = np.eye(n_o) - U @ U.T                  # projector onto the population null
    B = bR[a]                                   # (n_o, 2, n_o), first axis is o~
    leak = np.einsum("ij,jro->iro", Pn, B)
    return (float(np.linalg.norm(leak)), float(np.linalg.norm(B)),
            U.shape[1], res)


def main():
    print("=" * 88)
    print("Population beta: does (H4) hold exactly where per-action completeness")
    print("fails?  PREDICTION (fixed before any measurement):")
    print("    span dim = |S|  ->  beta_pop = 0        (completeness holds)")
    print("    span dim <  |S| ->  beta_pop > 0        (completeness fails)")
    print("=" * 88)

    configs = [(2, 6, 4), (2, 3, 2), (4, 6, 2), (3, 7, 5), (2, 6, 2)]
    confounds = [0.0, 0.3, 0.6, 0.9, 1.0]
    rows = []
    print(f"\n{'(|S|,|O|,|O0|)':>16}{'confound':>10}{'act':>5}{'span dim':>10}"
          f"{'|S|':>5}{'complete':>10}{'beta_pop':>12}{'rel':>9}")
    for (n_s, n_o, n_o0) in configs:
        for cf in confounds:
            p = default_params(n_s=n_s, n_a=2, n_o=n_o, n_o0=n_o0, T=3,
                               seed=0, confound=cf)
            for a in range(2):
                bp, nb, dim, res = beta_pop_for(p, a)
                complete = dim >= n_s
                ok = (bp < 1e-10) == complete
                flag = "" if ok else "   <-- PREDICTION VIOLATED"
                print(f"{str((n_s,n_o,n_o0)):>16}{cf:>10.1f}{a:>5}{dim:>10}"
                      f"{n_s:>5}{str(complete):>10}{bp:>12.3e}{bp/nb:>9.1%}{flag}")
                rows.append(dict(n_s=n_s, n_o=n_o, n_o0=n_o0, confound=cf, act=a,
                                 span_dim=dim, complete=bool(complete),
                                 beta_pop=bp, rel=bp / nb, bridge_residual=res,
                                 prediction_holds=bool(ok)))

    bad = [r for r in rows if not r["prediction_holds"]]
    print(f"\nprediction holds in {len(rows)-len(bad)}/{len(rows)} cells")
    if bad:
        print("VIOLATIONS:")
        for r in bad:
            print("   ", r)
    else:
        print("(H4) holds exactly where per-action completeness fails. "
              "The round-6 attribution is confirmed as population algebra.")

    max_res = max(r["bridge_residual"] for r in rows)
    print(f"max bridge residual over all configs: {max_res:.2e} "
          f"(min-norm solve is exact)")

    cand = [r for r in rows if r["beta_pop"] > 1e-10]
    if cand:
        best = max(cand, key=lambda r: r["rel"])
        print(f"\nlargest null share: {best['rel']:.1%} at "
              f"(|S|,|O|,|O0|)={best['n_s'],best['n_o'],best['n_o0']}, "
              f"confound={best['confound']}, action {best['act']}, "
              f"beta_pop={best['beta_pop']:.4f}")
        print("-> this is the operating point at which to run the part C "
              "coverage test, which has no confirmed instance yet.")

    RESULTS["rows"] = rows
    RESULTS["n_violations"] = len(bad)
    out = os.path.normpath(os.path.join(HERE, "..", "experiments",
                                        "results_completeness_beta.json"))
    os.makedirs(os.path.dirname(out), exist_ok=True)
    with open(out, "w") as f:
        json.dump(RESULTS, f, indent=2, default=float)
    print("\nresults written to", out)


if __name__ == "__main__":
    main()


==> anc/Extension/poc/run_external_validity.py <==
"""Fixed-calibration extension to five new environments and fresh data seeds.

Design fixed before inspecting the results: environments 1..5, data seeds 20..29,
N in {8000,128000}, the original q=.9 and (S,O,O0,A,T)=(4,6,2,2,3).
The calibration multiplier is transferred unchanged from the original run.
Every seed uses shared fitted bridges and a common augmented regret reference.
This is exploratory robustness within one generator, not a broad benchmark.
Writes only results_external_validity.json; never changes the original record.
"""
import hashlib
import json
import os
from pathlib import Path
import platform

import numpy as np
import scipy

import run_learned_bc as L

HERE = Path(__file__).resolve().parent
REFERENCE = HERE.parent / "experiments/results_learned_bc.json"
OUTPUT = HERE.parent / "experiments/results_external_validity.json"
ENVIRONMENTS = list(range(1, 6))
DATA_SEEDS = list(range(20, 30))
N_GRID = [8000, 128000]
ARMS = ["full_six", "full_learned", "plugin_six", "plugin_learned", "bc_only"]


def forward_value(params, policy):
    """Independent forward distribution calculation, checked against backward DP."""
    action_given_state = params["E"] @ policy
    distribution = params["p1"].copy()
    total = 0.
    for _ in range(params["T"]):
        state_action = distribution[:, None] * action_given_state
        total += float(np.sum(state_action * params["pR"]))
        distribution = sum(state_action[:, a] @ params["P"][a]
                           for a in range(params["n_a"]))
    return total


def paired_summary(rows, first, second):
    return L.summary([r["regrets"][first] - r["regrets"][second] for r in rows])


def summarize(rows):
    return dict(arms={arm: L.summary([r["regrets"][arm] for r in rows]) for arm in ARMS},
                candidate_gain=paired_summary(rows, "full_six", "full_learned"),
                full_minus_plugin=paired_summary(rows, "full_learned", "plugin_learned"),
                full_minus_clone=paired_summary(rows, "full_learned", "bc_only"))


def verify(result):
    """Recompute all choices, regrets, summaries and independent true values."""
    expected = {(e, n, s) for e in ENVIRONMENTS for n in N_GRID for s in DATA_SEEDS}
    observed = [(r["environment_seed"], r["N"], r["seed"]) for r in result["records"]]
    assert set(observed) == expected and len(observed) == len(expected)
    assert set(result["environment_seeds"]).isdisjoint({0})
    assert set(result["data_seeds"]).isdisjoint(set(range(20)))
    reference = json.loads(REFERENCE.read_text())
    assert result["c_multiplier"] == reference["c_multiplier"]
    pools = {"six": list(L.D.candidates()), "learned": list(L.D.candidates()) + ["learned_bc"]}
    for row in result["records"]:
        p = L.default_params(n_s=4, n_o=6, n_o0=2, T=3, confound=.9,
                             seed=row["environment_seed"])
        policies = dict(L.D.candidates(), learned_bc=np.asarray(row["bc_policy"]))
        np.testing.assert_allclose(policies["learned_bc"].sum(axis=1), 1.)
        assert np.all(policies["learned_bc"] >= 0)
        for name, policy in policies.items():
            np.testing.assert_allclose(row["truth"][name], forward_value(p, policy), atol=1e-12, rtol=0)
        for score in ("full", "plugin"):
            for label, pool in pools.items():
                pick = max(pool, key=lambda name: row["scores"][name][score])
                key = score + "_" + label
                assert row["picks"][key] == pick
                np.testing.assert_allclose(row["regrets"][key],
                                           max(row["truth"].values()) - row["truth"][pick], atol=1e-12)
        np.testing.assert_allclose(row["regrets"]["bc_only"],
                                   max(row["truth"].values()) - row["truth"]["learned_bc"], atol=1e-12)
    for item in result["per_environment"]:
        rows = [r for r in result["records"] if (r["environment_seed"], r["N"]) ==
                (item["environment_seed"], item["N"])]
        assert item["statistics"] == summarize(rows)
    # Summaries intentionally use environment means, not 50 pseudo-independent runs.
    for item in result["across_environments"]:
        means = [r for r in result["per_environment"] if r["N"] == item["N"]]
        for key in ("candidate_gain", "full_minus_plugin", "full_minus_clone"):
            assert item[key] == L.summary([r["statistics"][key]["mean"] for r in means])
        for arm in ARMS:
            assert item["arms"][arm] == L.summary([r["statistics"]["arms"][arm]["mean"] for r in means])
    assert all(np.isfinite(value) for r in result["records"] for value in r["regrets"].values())
    print("Verified grid, calibration separation, true values, scores/picks, regrets and summaries.", flush=True)


def main():
    if os.environ.get("VERIFY_ONLY") == "1":
        verify(json.loads(OUTPUT.read_text()))
        return
    reference_bytes = REFERENCE.read_bytes()
    calibration = json.loads(reference_bytes)["c_multiplier"]
    records = []
    per_environment = []
    for environment_seed in ENVIRONMENTS:
        p = L.default_params(n_s=4, n_o=6, n_o0=2, T=3, confound=.9, seed=environment_seed)
        original = L.D.candidates()
        for N in N_GRID:
            local = []
            for seed in DATA_SEEDS:
                est, data = L.D.fit_once(p, N, seed, 1.5)
                br, bd = L.D.build_blocks(est)
                train = np.random.default_rng(seed).permutation(N)[:est.fitted_["N1"]]
                policies = dict(original, learned_bc=L.learned_bc(data["O"], data["A"], 6, 2, train))
                truth = {name: L.dp_value(p, pi) for name, pi in policies.items()}
                p0 = L.empirical_p_o1(data["O"], 6)
                xr = [b.width_rule(calibration) for b in br]
                xd = [b.width_rule(calibration) for b in bd]
                scores, gaps = {}, {}
                for name, pi in policies.items():
                    vg = L.D.make_vg(br, bd, pi, p0)
                    plug = vg([b.b_hat for b in br], [b.b_hat for b in bd])[0]
                    pessimistic = L.pessimistic_value(br, bd, xr, xd, vg, rng=np.random.default_rng(0))
                    scores[name] = dict(plugin=float(plug), full=float(pessimistic["V_low"]))
                    gaps[name] = float(pessimistic["restart_gap"])
                row = dict(environment_seed=environment_seed, N=N, seed=seed,
                           truth=truth, scores=scores, restart_gaps=gaps,
                           bc_policy=policies["learned_bc"].tolist(), picks={}, regrets={},
                           signal_estimates=[float(b.sigma2) for b in br + bd])
                best = max(truth.values())
                for score in ("full", "plugin"):
                    for label, pool in (("six", list(original)), ("learned", list(policies))):
                        pick = max(pool, key=lambda name: scores[name][score])
                        key = score + "_" + label
                        row["picks"][key] = pick
                        row["regrets"][key] = best - truth[pick]
                row["regrets"]["bc_only"] = best - truth["learned_bc"]
                local.append(row)
                print(f"env={environment_seed} N={N} seed={seed} six={row['regrets']['full_six']:.5f} learned={row['regrets']['full_learned']:.5f}", flush=True)
            records.extend(local)
            per_environment.append(dict(environment_seed=environment_seed, N=N, statistics=summarize(local)))
    across = []
    for N in N_GRID:
        rows = [r for r in per_environment if r["N"] == N]
        item = dict(N=N, environment_count=len(rows),
                    arms={arm: L.summary([r["statistics"]["arms"][arm]["mean"] for r in rows]) for arm in ARMS})
        for key in ("candidate_gain", "full_minus_plugin", "full_minus_clone"):
            item[key] = L.summary([r["statistics"][key]["mean"] for r in rows])
        gain = [r["statistics"]["candidate_gain"]["mean"] for r in rows]
        item["environments_candidate_helped"] = sum(g > 1e-12 for g in gain)
        item["environments_candidate_hurt"] = sum(g < -1e-12 for g in gain)
        item["environments_candidate_tied"] = sum(abs(g) <= 1e-12 for g in gain)
        across.append(item)
    result = dict(design="Fixed before inspecting results; exploratory transfer within one generator",
                  config=[4, 6, 2], T=3, confound=.9, N_grid=N_GRID,
                  environment_seeds=ENVIRONMENTS, data_seeds=DATA_SEEDS,
                  calibration_environment=0, calibration_data_seed=0, calibration_N=2000,
                  c_multiplier=calibration, calibration_tuned_on_new_environments=False,
                  calibration_reference_sha256=hashlib.sha256(reference_bytes).hexdigest(),
                  tau=0., kappa=1.5, optimizer="30 coordinate sweeps, three random restarts plus centre",
                  class_constraint="none; heuristic scores with no coverage claim",
                  regret_reference="same per-seed best of six fixed plus learned clone for all arms",
                  intervals="95% Student-t descriptive half-intervals: n=10 within environment; n=5 across environment means",
                  versions=dict(python=platform.python_version(), numpy=np.__version__, scipy=scipy.__version__),
                  per_environment=per_environment, across_environments=across, records=records)
    verify(result)
    OUTPUT.write_text(json.dumps(result, indent=2, allow_nan=False) + "\n", encoding="utf-8")
    print(f"Wrote {OUTPUT}", flush=True)
    print(json.dumps(across, indent=2), flush=True)


if __name__ == "__main__":
    main()


==> anc/Extension/poc/run_ist_policy_selection.py <==
"""IST v2 real-outcome, T=1 boundary case with artificial observationalisation.

Fixed design: outcome-complete patients only; one 50/50 patient split using
20261111; 20 training perturbations (100..119), no held-out outcome tuning.
O = sex x consciousness; hidden-to-learner U = age>=75. The proxy and training
selection are synthetic. Randomized aspirin ASSIGNMENT is the action. Trial
evaluation uses a working .5 propensity, with a baseline-stratified sensitivity.
IST used minimisation, so .5 is NOT asserted to be each subject's known
randomisation probability. Values are held-out estimates, not exact truth or
clinical recommendations. Output contains no patient records or identifiers.
"""
import csv
import hashlib
import json
import os
from pathlib import Path

import numpy as np
from scipy.linalg import solve_triangular

import run_learned_bc as L

HERE = Path(__file__).resolve().parent
DATA = HERE.parent / "data/ist/IST_corrected.csv"
OUTPUT = HERE.parent / "experiments/results_ist_policy_selection.json"
REFERENCE = HERE.parent / "experiments/results_learned_bc.json"
EXPECTED_MD5 = "c233a72eef0aa30b23569b2017ed17dd"
SEEDS = list(range(100, 120))
SPLIT_SEED = 20261111
ARMS = ["full_six", "full_learned", "plugin_six", "plugin_learned", "bc_only"]


def retention_mask(action, hidden_age, rng):
    """No outcome argument: acceptance depends only on baseline age and action."""
    probability = np.where(action == hidden_age, .8, .2)
    return rng.random(len(action)) < probability


def gradient(policy, marginal):
    # a, o-tilde, r, o ordering matches TabularBridgeEstimator's vectorization.
    return np.einsum("i,r,oa->airo", marginal, np.array([0., 1.]), policy).ravel()


def load_arrays():
    raw = DATA.read_bytes()
    assert hashlib.md5(raw).hexdigest() == EXPECTED_MD5, "Use the corrected official IST v2 CSV"
    rows = list(csv.DictReader(raw.decode("latin1").splitlines()))
    kept = [i for i, r in enumerate(rows) if r["SET14D"] == "1"]
    assert len(rows) == 19435 and len(kept) == 19433
    sex = {"F": 0, "M": 1}
    consciousness = {"F": 0, "D": 1, "U": 2}
    stroke = {"PACS": 0, "LACS": 1, "TACS": 2, "POCS": 3, "OTH": 4}
    age = np.array([int(rows[i]["AGE"]) for i in kept])
    o = np.array([3 * sex[rows[i]["SEX"]] + consciousness[rows[i]["RCONSC"]] for i in kept])
    a = np.array([{"N": 0, "Y": 1}[rows[i]["RXASP"]] for i in kept])
    y = 1 - np.array([int(rows[i]["ID14"]) for i in kept])
    assert set(y) == {0, 1}
    stype = np.array([stroke[rows[i]["STYPE"]] for i in kept])
    # 3 age bands x 3 consciousness levels x 5 stroke types x 2 sexes.
    age_band = np.where(age < 65, 0, np.where(age < 75, 1, 2))
    strata = (((age_band * 3 + o % 3) * 5 + stype) * 2 + o // 3)
    return dict(raw=raw, o=o, a=a, y=y, u=(age >= 75).astype(int), strata=strata,
                eligible_source_rows=np.asarray(kept, dtype=np.int64), excluded=len(rows)-len(kept), total=len(rows))


def normal_summary(contribution):
    contribution = np.asarray(contribution)
    estimate = float(contribution.mean())
    se = float(contribution.std(ddof=1) / np.sqrt(len(contribution)))
    return dict(estimate=estimate, standard_error=se, half_interval95=1.959963984540054*se,
                interval95=[estimate-1.959963984540054*se, estimate+1.959963984540054*se],
                n_patients=len(contribution))


def exact_score_checks(block, xi, policies, marginal):
    """Check tensor order, support optimizer and sampled feasible competitors."""
    rng = np.random.default_rng(81)
    for policy in policies.values():
        g = gradient(policy, marginal)
        value, _, gradients = L.D.plugin_value(block.b_hat.reshape(1, 2, 6, 2, 6),
                                              np.zeros((0, 2, 6, 6, 6)), policy,
                                              marginal, return_grads=True)
        np.testing.assert_allclose(g, gradients[0][0].ravel(), atol=1e-12, rtol=0)
        np.testing.assert_allclose(g @ block.b_hat, value, atol=1e-12)
        minimum = float(g @ block.b_hat - np.sqrt(xi)*block.h_inv_norm(g))
        bmin, _ = block.linear_min(g, xi)
        np.testing.assert_allclose(g @ bmin, minimum, atol=1e-9)
        d = bmin - block.b_hat
        assert d @ block.H @ d <= xi * (1+1e-7) + 1e-12
        for _ in range(4):
            # H=L L^T; delta=L^{-T}z*sqrt(xi) has ellipsoid norm sqrt(xi).
            z = rng.normal(size=len(g))
            z /= np.linalg.norm(z)
            d = solve_triangular(block.L.T, z, lower=False)*np.sqrt(xi)
            assert g @ (block.b_hat+d) >= minimum-1e-9


def evaluate(mean_policy, o, a, y, propensity):
    probability_of_observed_action = np.where(a == 1, propensity, 1-propensity)
    weight = mean_policy[o, a] / probability_of_observed_action
    return normal_summary(y*weight), y*weight


def main():
    d = load_arrays()
    n = len(d["o"])
    perm = np.random.default_rng(SPLIT_SEED).permutation(n)
    train, test = perm[:n//2], perm[n//2:]
    assert not set(train) & set(test) and len(train)+len(test) == n
    assert max(d["eligible_source_rows"][train]) < d["total"]
    # Retained data train the bridge; the unfiltered training covariates define
    # the target population marginal and never expose held-out covariates/outcomes.
    marginal = np.bincount(d["o"][train], minlength=6).astype(float) / len(train)
    reference = REFERENCE.read_bytes()
    calibration = json.loads(reference)["c_multiplier"]
    original = L.D.candidates()
    records = []
    selected = {regime: {arm: [] for arm in ARMS} for regime in ("unfiltered", "confounded_retention")}
    score_checks = 0
    for seed in SEEDS:
        proxy_rng, selection_rng = [np.random.default_rng(s) for s in np.random.SeedSequence(seed).spawn(2)]
        proxy = d["u"][train] ^ (proxy_rng.random(len(train)) < .2).astype(int)
        accept = retention_mask(d["a"][train], d["u"][train], selection_rng)
        # Same mask results with any outcomes, because no outcomes enter this function.
        check_rng = np.random.default_rng(np.random.SeedSequence(seed).spawn(2)[1])
        assert np.array_equal(accept, retention_mask(d["a"][train], d["u"][train], check_rng))
        for regime, mask in (("unfiltered", np.ones(len(train), dtype=bool)), ("confounded_retention", accept)):
            indices = train[mask]
            O, A, R, O0 = d["o"][indices, None], d["a"][indices, None], d["y"][indices, None], proxy[mask]
            N = len(indices)
            N2 = N-int(.7*N)
            est = L.D.TabularBridgeEstimator(n_obs=6, n_act=2, n_o0=2, n_r=2, T=1,
                                             mode="primal", seed=seed, lambda2=N2**(-1.5))
            est.fit(O0, O, A, R)
            stage = est.stage_store["bR_t1"]
            block = L.D.BlockEllipsoid(stage["H"], stage["b_hat_vec"], stage["sigma2_signal"],
                                      stage["N2"], "bR_t1", stage["signal_basis"], n_obs=6, n_act=2, n_y=12)
            xi = block.width_rule(calibration)
            fit_train = np.random.default_rng(seed).permutation(N)[:est.fitted_["N1"]]
            policies = dict(original, learned_bc=L.learned_bc(O, A, 6, 2, fit_train))
            scores = {}
            for name, policy in policies.items():
                g = gradient(policy, marginal)
                plugin = float(g @ block.b_hat)
                scores[name] = dict(plugin=plugin, full=plugin-float(np.sqrt(xi)*block.h_inv_norm(g)))
            exact_score_checks(block, xi, policies, marginal)
            score_checks += len(policies)
            picks = {}
            for score in ("full", "plugin"):
                for label, pool in (("six", list(original)), ("learned", list(policies))):
                    arm = score+"_"+label
                    picks[arm] = max(pool, key=lambda name: scores[name][score])
                    selected[regime][arm].append(policies[picks[arm]])
            selected[regime]["bc_only"].append(policies["learned_bc"])
            records.append(dict(seed=seed, regime=regime, n_retained=N, N1=est.fitted_["N1"], N2=N2,
                                proxy_flip_count=int(np.sum(proxy != d["u"][train])),
                                retained_action_by_hidden_age=[[int(np.sum((d["a"][indices] == a)&(d["u"][indices] == u)))
                                                               for a in (0, 1)] for u in (0, 1)],
                                scores=scores, picks=picks, policies={k:v.tolist() for k,v in policies.items()},
                                selected_policy_probabilities={arm: selected[regime][arm][-1].tolist() for arm in ARMS},
                                sigma2_signal=block.sigma2, xi=xi))
            print(f"IST seed={seed} regime={regime} N={N} picks={picks}", flush=True)
    # Sensitivity propensity fitted only to unfiltered training A/baseline, no Y.
    count = np.bincount(d["strata"][train], minlength=90)
    treated = np.bincount(d["strata"][train], weights=d["a"][train], minlength=90)
    propensity_table = np.clip((treated+1)/(count+2), .1, .9)
    sensitivities = {"working_half": np.full(len(test), .5),
                     "baseline_stratified": propensity_table[d["strata"][test]]}
    evaluation = {}
    for regime in selected:
        mean_policies = {arm: np.mean(selected[regime][arm], axis=0) for arm in ARMS}
        evaluation[regime] = dict(mean_selected_policy={arm: pi.tolist() for arm,pi in mean_policies.items()}, estimators={})
        for label, propensity in sensitivities.items():
            contributions, values = {}, {}
            for arm, policy in mean_policies.items():
                values[arm], contributions[arm] = evaluate(policy, d["o"][test], d["a"][test], d["y"][test], propensity)
            contrasts = {"candidate_addition_full": ("full_learned", "full_six"),
                         "candidate_addition_plugin": ("plugin_learned", "plugin_six"),
                         "full_minus_plugin_augmented": ("full_learned", "plugin_learned"),
                         "full_minus_clone": ("full_learned", "bc_only")}
            paired = {name: normal_summary(contributions[a]-contributions[b]) for name,(a,b) in contrasts.items()}
            observed_probability = np.where(d["a"][test], propensity, 1-propensity)
            evaluation[regime]["estimators"][label] = dict(values=values, paired_value_differences=paired,
                propensity_min=float(propensity.min()), propensity_max=float(propensity.max()),
                inverse_observed_propensity_weight_max=float(np.max(1/observed_probability)))
    result = dict(dataset="International Stroke Trial corrected v2; DOI 10.7488/ds/104",
                  dataset_license="Open Data Commons Attribution License (ODC-By) v1.0; separate from code license",
                  source_url="https://datashare.ed.ac.uk/items/91709c88-d913-45d8-8019-380027133d54",
                  data_sha256=hashlib.sha256(d["raw"]).hexdigest(), data_md5=EXPECTED_MD5,
                  n_original=d["total"], n_eligible=n, n_excluded_missing_14day=d["excluded"],
                  n_train=len(train), n_test=len(test), split_seed=SPLIT_SEED,
                  train_source_row_indices_sha256=hashlib.sha256(d["eligible_source_rows"][train].astype("<i8").tobytes()).hexdigest(),
                  test_source_row_indices_sha256=hashlib.sha256(d["eligible_source_rows"][test].astype("<i8").tobytes()).hexdigest(),
                  feature_definition="O=3*sex+consciousness; sex F=0,M=1; consciousness F=0,D=1,U=2",
                  hidden_baseline="U=(AGE>=75); available to artificial selector/proxy and evaluation propensity only",
                  action="RXASP assigned aspirin Y=1,N=0; intention-to-treat, marginal over factorial heparin assignment",
                  reward="1-ID14; SET14D=0 omitted before fixed split, no other exclusions",
                  proxy="synthetic O0=U XOR independent Bernoulli(.2)",
                  retention="synthetic probability .8 if A==U, .2 otherwise; outcome unused",
                  repeats=SEEDS, repetition_interpretation="training perturbations of one fixed dataset, not independent clinical trials",
                  T=1, n_obs=6, n_act=2, n_o0=2, n_r=2, kappa=1.5,
                  c_multiplier=calibration, calibration_source_sha256=hashlib.sha256(reference).hexdigest(),
                  calibration="unchanged synthetic-environment multiplier; not selected with IST outcomes",
                  target_observation_distribution="unfiltered training patient covariates only",
                  baseline_propensity="training-only Beta(1,1) strata age(<65,65-74,>=75) x consciousness x stroke type x sex; clip .1,.9",
                  evaluation="held-out unnormalised IPW estimated value of averaged selected policy; not ground truth or causal regret",
                  uncertainty="normal patient-level paired standard errors conditional on the training-derived mean policy; minimisation/adaptive assignment not reconstructed",
                  missing_outcome_bound_working_half=dict(full_trial_value_difference_scaling=n/d["total"],
                                                         additional_absolute_contribution_bound=2*d["excluded"]/d["total"]),
                  validation=dict(disjoint_split=True, exact_linear_support_and_random_feasible_points=True,
                                  gradient_order_checked_against_plugin=True, policy_score_checks=score_checks,
                                  retention_function_has_no_outcome_input=True, all_40_fits_complete=len(records)==40),
                  limitations=["single-decision semi-synthetic observationalisation, not sequential clinical validation",
                               "working .5 propensity is an approximation: original trial used minimisation",
                               "baseline-stratified sensitivity does not reconstruct allocation-history probabilities",
                               "artificial proxy does not establish existence/identification of a valid clinical bridge",
                               "early trial outcome and historic treatment population; no clinical recommendations",
                               "conditional patient-level normal intervals omit training and adaptive-randomisation uncertainty"],
                  evaluation_results=evaluation, records=records)
    assert len(records) == 40 and all(r["regime"] in selected for r in records)
    OUTPUT.write_text(json.dumps(result, indent=2, allow_nan=False)+"\n", encoding="utf-8")
    print(f"Wrote {OUTPUT}", flush=True)
    for regime in evaluation:
        for label, item in evaluation[regime]["estimators"].items():
            print(regime, label, json.dumps(item["paired_value_differences"]), flush=True)


if __name__ == "__main__":
    main()


==> anc/Extension/poc/run_learned_bc.py <==
"""Matched-fit, logged-data behaviour-cloning control with raw seed records.

Default: 20 seeds, four sample sizes, dense (4,6,2), T=3, confounding .9.
No legacy result is overwritten. Candidates are built from the stage-1 training
split only. Regret is against the best policy in each seed's augmented set.
All pessimism arms here are class-free heuristics, not certified lower bounds.
"""
import json
import os
from pathlib import Path
import platform
import sys

import numpy as np
import scipy
from scipy.stats import t as student_t

HERE = Path(__file__).resolve().parent
for folder in ("envs", "estimation", "pessimism"):
    sys.path.insert(0, str(HERE.parent / "src" / folder))
sys.path.insert(0, str(HERE))
from dim_separated_pomdp import default_params, dp_value
from value_plugin import empirical_p_o1
from ellipsoid_opt import pessimistic_value
import run_regret_incomplete as D


def learned_bc(O, A, n_obs, n_act, indices=None, pseudocount=.5):
    """Stage-1 observation policy; no latent state or environment primitives."""
    if indices is None:
        indices = np.arange(len(O))
    counts = np.full((n_obs, n_act), pseudocount, dtype=float)
    np.add.at(counts, (O[indices, 0], A[indices, 0]), 1.)
    return counts / counts.sum(axis=1, keepdims=True)


def summary(values):
    values = np.asarray(values, dtype=float)
    n = len(values)
    ci = float(student_t.ppf(.975, n - 1) * values.std(ddof=1) / np.sqrt(n)) if n > 1 else None
    return dict(mean=float(values.mean()), ci95=ci, n=n)


def main():
    ns = [int(x) for x in os.environ.get("NGRID", "2000,8000,32000,128000").split(",")]
    seeds = list(range(int(os.environ.get("SEEDS", "20"))))
    p = default_params(n_s=4, n_o=6, n_o0=2, T=3, confound=.9, seed=0)
    original = D.candidates()
    # Match the original C schedule calibration, including its first seed.
    est, data = D.fit_once(p, ns[0], seeds[0], 1.5)
    br, bd = D.build_blocks(est)
    vg = D.make_vg(br, bd, original["greedy_lo"], empirical_p_o1(data["O"], 6))
    _, gr, _ = vg([b.b_hat for b in br], [b.b_hat for b in bd])
    unit = np.sqrt(D.xi_for(0., br[0].N2, br[0].sigma2, 1.)) * br[0].h_inv_norm(gr[0])
    cm = (.12 / unit) ** 2
    records, aggregates = [], []
    for N in ns:
        local = []
        for seed in seeds:
            est, data = D.fit_once(p, N, seed, 1.5)
            br, bd = D.build_blocks(est)
            train = np.random.default_rng(seed).permutation(N)[:est.fitted_["N1"]]
            policies = dict(original, learned_bc=learned_bc(data["O"], data["A"], 6, 2, train))
            truth = {name: dp_value(p, pi) for name, pi in policies.items()}
            best = max(truth.values())
            p0 = empirical_p_o1(data["O"], 6)
            xr = [b.width_rule(cm) for b in br]
            xd = [b.width_rule(cm) for b in bd]
            scores, gaps = {}, {}
            for name, pi in policies.items():
                vg = D.make_vg(br, bd, pi, p0)
                pv = vg([b.b_hat for b in br], [b.b_hat for b in bd])[0]
                out = pessimistic_value(br, bd, xr, xd, vg, rng=np.random.default_rng(0))
                scores[name] = dict(plugin=float(pv), full=out["V_low"])
                gaps[name] = out["restart_gap"]
            row = dict(N=N, seed=seed, truth=truth, scores=scores, restart_gaps=gaps,
                       bc_policy=policies["learned_bc"].tolist(), regrets={}, picks={})
            for arm in ("full", "plugin"):
                for label, pool in (("six", list(original)), ("learned", list(policies))):
                    pick = max(pool, key=lambda name: scores[name][arm])
                    key = f"{arm}_{label}"
                    # Common augmented reference lets candidate-set comparisons
                    # measure gains on one scale, including the learned candidate.
                    row["regrets"][key] = best - truth[pick]
                    row["picks"][key] = pick
            row["regrets"]["bc_only"] = best - truth["learned_bc"]
            local.append(row)
            print(f"N={N} seed={seed} full={row['regrets']['full_learned']:.4f} plugin={row['regrets']['plugin_learned']:.4f}", flush=True)
        records.extend(local)
        agg = dict(N=N, arms={key: summary([r["regrets"][key] for r in local])
                              for key in local[0]["regrets"]})
        agg["paired_full_minus_plugin"] = summary([r["regrets"]["full_learned"] - r["regrets"]["plugin_learned"] for r in local])
        aggregates.append(agg)
    result = dict(config=[4, 6, 2], T=3, confound=.9, environment_seed=0,
                  N_grid=ns, seeds=seeds, tau=0., kappa=1.5, c_multiplier=cm,
                  bc_training="stage-1 split, t=1 observations/actions, Jeffreys pseudocount .5",
                  regret_reference="best of six fixed and one learned candidate, per seed",
                  class_constraint="none", optimizer="coordinate descent, three random restarts",
                  versions=dict(python=platform.python_version(), numpy=np.__version__, scipy=scipy.__version__),
                  summary=aggregates, records=records)
    out = HERE.parent / "experiments" / "results_learned_bc.json"
    out.write_text(json.dumps(result, indent=2, allow_nan=False), encoding="utf-8")
    print(f"Wrote {out}")


if __name__ == "__main__":
    main()


==> anc/Extension/poc/run_optimizer_budget.py <==
"""Recheck the 20 largest-N fits with a larger coordinate-descent budget.

Regenerates fits and the training-only clone. Does not modify the original
80-fit record. Agreement between starts is diagnostic, not global optimality.
"""
import hashlib
import json
from pathlib import Path
import platform
import sys

import numpy as np
import scipy

HERE = Path(__file__).resolve().parent
for folder in ("envs", "estimation", "pessimism"):
    sys.path.insert(0, str(HERE.parent / "src" / folder))
sys.path.insert(0, str(HERE))

from dim_separated_pomdp import default_params, dp_value
from ellipsoid_opt import pessimistic_value
from run_learned_bc import learned_bc
from value_plugin import empirical_p_o1
import run_regret_incomplete as D


def main():
    source = HERE.parent / "experiments" / "results_learned_bc.json"
    recorded = json.loads(source.read_text(encoding="utf-8"))
    n = 128000
    rows = [r for r in recorded["records"] if r["N"] == n]
    if [r["seed"] for r in rows] != list(range(20)):
        raise ValueError("Expected the complete original 20-seed largest-N grid")
    params = default_params(n_s=4, n_o=6, n_o0=2, T=3, confound=.9, seed=0)
    original = D.candidates()
    results = []
    for row in rows:
        seed = row["seed"]
        est, logs = D.fit_once(params, n, seed, 1.5)
        br, bd = D.build_blocks(est)
        train = np.random.default_rng(seed).permutation(n)[:est.fitted_["N1"]]
        policies = dict(original, learned_bc=learned_bc(logs["O"], logs["A"], 6, 2, train))
        np.testing.assert_allclose(policies["learned_bc"], row["bc_policy"], rtol=0., atol=1e-14)
        xr = [b.width_rule(recorded["c_multiplier"]) for b in br]
        xd = [b.width_rule(recorded["c_multiplier"]) for b in bd]
        p0 = empirical_p_o1(logs["O"], 6)
        enhanced, gaps, changes = {}, {}, {}
        for name, pi in policies.items():
            if abs(dp_value(params, pi) - row["truth"][name]) > 1e-12:
                raise ValueError("True value differs from the original record")
            vg = D.make_vg(br, bd, pi, p0)
            plugin = vg([b.b_hat for b in br], [b.b_hat for b in bd])[0]
            if abs(plugin - row["scores"][name]["plugin"]) > 1e-8:
                raise ValueError("Regenerated fit differs from the original record")
            out = pessimistic_value(br, bd, xr, xd, vg, max_sweeps=150,
                                    n_restarts=30, rng=np.random.default_rng(seed + 1000))
            enhanced[name] = float(out["V_low"])
            gaps[name] = float(out["restart_gap"])
            changes[name] = enhanced[name] - row["scores"][name]["full"]
        picks = {label: max(pool, key=lambda name: enhanced[name])
                 for label, pool in (("six", list(original)), ("learned", list(policies)))}
        changed = {label: picks[label] != row["picks"]["full_" + label] for label in picks}
        results.append(dict(N=n, seed=seed, scores=enhanced,
                            original_scores={name: row["scores"][name]["full"] for name in policies},
                            score_changes=changes, restart_gaps=gaps, picks=picks,
                            original_picks={label: row["picks"]["full_" + label] for label in picks},
                            changed=changed, max_abs_score_change=max(abs(v) for v in changes.values())))
        print(f"seed={seed} enhanced_pick={picks['learned']} changed={changed['learned']}", flush=True)
    result = dict(
        source_records=source.name,
        source_sha256=hashlib.sha256(source.read_bytes()).hexdigest(),
        environment_seed=0, N=n, seeds=list(range(20)), candidates=list(policies),
        c_multiplier=recorded["c_multiplier"],
        baseline_budget=dict(max_sweeps=30, n_restarts=3, tol=1e-11, rng_seed=0),
        enhanced_budget=dict(max_sweeps=150, n_restarts=30, tol=1e-11,
                             rng_seed="trajectory seed + 1000"),
        versions=dict(python=platform.python_version(), numpy=np.__version__, scipy=scipy.__version__),
        interpretation="Optimization sensitivity diagnostic; no certificate of global optimality.",
        summary=dict(fits=len(results), candidate_evaluations=len(results) * len(policies),
                     changed_six=sum(r["changed"]["six"] for r in results),
                     changed_learned=sum(r["changed"]["learned"] for r in results),
                     max_abs_score_change=max(r["max_abs_score_change"] for r in results)),
        records=results)
    output = HERE.parent / "experiments" / "results_optimizer_budget.json"
    output.write_text(json.dumps(result, indent=2, allow_nan=False) + "\n", encoding="utf-8")
    print(json.dumps(result["summary"], indent=2), flush=True)
    print(f"Wrote {output}", flush=True)


if __name__ == "__main__":
    main()


==> anc/Extension/poc/run_regret_incomplete.py <==
"""run_regret_incomplete.py -- the decision-level test, where the floor is nonzero.

Predictions: docs/regret_vs_schedule.md 4.5b, committed before this file existed.

WHY HERE AND NOT ON THE TOY. run_regret_vs_schedule.py found that the width
schedule does not change the decision on the toy, because beta_g = 0 exactly
there: the value gradient has no mass in the design null, so the N^(e/2) law has
nothing to act through. run_gradient_leakage_map.py then showed beta_g is switched
by CONFOUNDING while beta is switched by INCOMPLETENESS, so the floor
W >= beta*beta_g needs both. (4,6,2) at confound = 0.9 has beta = 1.178,
beta_g = 0.364, floor = 0.428, and a NON-degenerate behaviour policy.

The precondition is checked in-run before the sweep, and the sweep aborts if it
fails. The two previous attempts at this test each measured on a grid that could
not have shown the effect; that is the defect this guard exists to prevent.

Writes experiments/results_regret_incomplete.json.
"""

import json
import os
import sys

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
for sub in ("envs", "estimation", "baselines", "pessimism"):
    sys.path.insert(0, os.path.normpath(os.path.join(HERE, "..", "src", sub)))
sys.path.insert(0, HERE)

from dim_separated_pomdp import default_params, sample_trajectories, dp_value
from bridge_estimator import TabularBridgeEstimator
from value_plugin import plugin_value, empirical_p_o1
from ellipsoid_opt import BlockEllipsoid, pessimistic_value
from run_completeness_beta import population_design_span, beta_pop_for

N_S, N_O, N_O0, N_A, T = 4, 6, 2, 2, 3
CONFOUND = 0.9
N_GRID = [2000, 8000, 32000, 128000]
# 3 seeds gave a real but small effect that docs/regret_vs_schedule.md 6.3 refused
# to quote. Default raised to 20; override with argv[1].
SEEDS = list(range(int(sys.argv[1]) if len(sys.argv) > 1 else 20))
SPLIT = 0.7
W_TARGET = 0.12
RESULTS = {}

ALPHA_P, C2_P = 10.0, 1.0
SCHEDULES = [
    ("A  kappa=0.5", 0.0, 0.5),
    ("B  kappa=1.0", 0.0, 1.0),
    ("C  kappa=1.5", 0.0, 1.5),
    ("paper a=10,c2=1", (ALPHA_P + 2) / (2 * ALPHA_P + 2),
     ALPHA_P / (ALPHA_P * C2_P + 1)),
]
C_CAL = {}


def candidates():
    """Six observation-only policies, matching the toy sweep's structure so the
    two runs are comparable."""
    lo = np.linspace(0.9, 0.1, N_O)
    return {
        "greedy_lo": np.stack([lo, 1 - lo], 1),
        "greedy_hi": np.stack([1 - lo, lo], 1),
        "always_0":  np.tile([1.0, 0.0], (N_O, 1)),
        "always_1":  np.tile([0.0, 1.0], (N_O, 1)),
        "uniform":   np.full((N_O, 2), 0.5),
        "soft":      np.stack([0.5 + 0.2 * (lo - 0.5) / 0.4,
                               0.5 - 0.2 * (lo - 0.5) / 0.4], 1),
    }


def build_blocks(est):
    bR, bD = [], []
    for t in range(1, T + 1):
        s = est.stage_store[f"bR_t{t}"]
        bR.append(BlockEllipsoid(s["H"], s["b_hat_vec"], s["sigma2_signal"],
                                 s["N2"], f"bR_t{t}", s["signal_basis"],
                                 n_obs=N_O, n_act=N_A, n_y=s["n_y"]))
        if t < T:
            s = est.stage_store[f"bD_t{t}"]
            bD.append(BlockEllipsoid(s["H"], s["b_hat_vec"], s["sigma2_signal"],
                                     s["N2"], f"bD_t{t}", s["signal_basis"],
                                     n_obs=N_O, n_act=N_A, n_y=s["n_y"]))
    return bR, bD


def xi_for(tau, N2, sigma2, c_mult):
    m = sigma2 if tau == 0.0 else 1.0
    return c_mult * N2 ** (tau - 1.0) / max(m, 1e-12)


def fit_once(p, N, sd, kap):
    N2 = N - int(N * SPLIT)
    d = sample_trajectories(p, N, np.random.default_rng(sd))
    est = TabularBridgeEstimator(n_obs=N_O, n_act=N_A, n_o0=N_O0, n_r=2, T=T,
                                 mode="primal", seed=sd, lambda2=N2 ** (-kap))
    est.fit(d["O0"], d["O"], d["A"], d["R"])
    return est, d


def make_vg(bR_blocks, bD_blocks, pi, p_o1):
    def vg(bRl, bDl):
        BR = np.stack([b.reshape(N_A, N_O, 2, N_O) for b in bRl])
        BD = np.stack([b.reshape(N_A, N_O, N_O, N_O) for b in bDl])
        V, _p, (gR, gD) = plugin_value(BR, BD, pi, p_o1, return_grads=True)
        return (V, [gR[t].ravel() for t in range(T)],
                [gD[j].ravel() for j in range(T - 1)])
    return vg


def precondition(p):
    """beta_g > 0 must hold or the sweep has no mechanism to detect. Abort if not."""
    nu1 = p["p1"] @ p["E"]
    bg = max(float(np.linalg.norm(nu1 - population_design_span(p, a) @
                                  (population_design_span(p, a).T @ nu1)))
             / float(np.linalg.norm(nu1)) for a in range(N_A))
    b = max(beta_pop_for(p, a)[0] for a in range(N_A))
    print(f"precondition: beta = {b:.4f}, beta_g = {bg:.4f}, "
          f"floor = {b*bg:.4f}")
    if bg < 1e-6:
        raise SystemExit("ABORT: beta_g = 0, this grid cannot show the effect.")
    return b, bg


def calibrate(p, cands, p_o1_cache):
    print(f"\ncalibrating every schedule to width {W_TARGET} at N={N_GRID[0]}")
    for tag, tau, kap in SCHEDULES:
        est, d = fit_once(p, N_GRID[0], 0, kap)
        bR, bD = build_blocks(est)
        p_o1 = empirical_p_o1(d["O"], N_O)
        vg = make_vg(bR, bD, cands["greedy_lo"], p_o1)
        _, g, _ = vg([b.b_hat for b in bR], [b.b_hat for b in bD])
        w1 = np.sqrt(xi_for(tau, bR[0].N2, bR[0].sigma2, 1.0)) * \
            bR[0].h_inv_norm(g[0])
        C_CAL[tag] = (W_TARGET / w1) ** 2
        print(f"   {tag:<18} c = {C_CAL[tag]:.3e}")


def main():
    p = default_params(n_s=N_S, n_a=N_A, n_o=N_O, n_o0=N_O0, T=T,
                       seed=0, confound=CONFOUND)
    print(f"({N_S},{N_O},{N_O0}) confound={CONFOUND}  INCOMPLETE\n")
    beta, beta_g = precondition(p)

    cands = candidates()
    v_true = {k: dp_value(p, pi) for k, pi in cands.items()}
    best = max(v_true, key=v_true.get)
    print(f"\noptimal {best}  V_true = {v_true[best]:.4f}")
    print("   regret levels:", {k: round(v_true[best] - v, 4)
                                for k, v in sorted(v_true.items(),
                                                   key=lambda kv: -kv[1])})
    calibrate(p, cands, None)

    rows = []
    for tag, tau, kap in SCHEDULES:
        print(f"\n{'='*76}\n{tag}   e = {tau+kap-1:+.3f}   "
              f"predicted width slope {(tau+kap-1)/2:+.3f}\n{'='*76}")
        print(f"{'N':>8}{'pess regret':>13}{'+-95%':>9}{'plug-in':>10}{'+-95%':>9}"
              f"{'modal pick':>13}{'width':>9}")
        for N in N_GRID:
            picks, plug_picks, widths = [], [], []
            for sd in SEEDS:
                est, d = fit_once(p, N, sd, kap)
                bR, bD = build_blocks(est)
                p_o1 = empirical_p_o1(d["O"], N_O)
                cm = C_CAL[tag]
                xR = [xi_for(tau, b.N2, b.sigma2, cm) for b in bR]
                xD = [xi_for(tau, b.N2, b.sigma2, cm) for b in bD]
                bh = [b.b_hat for b in bR]
                dh = [b.b_hat for b in bD]
                vals, pvals = {}, {}
                for name, pi in cands.items():
                    vg = make_vg(bR, bD, pi, p_o1)
                    # plug-in and pessimistic share the SAME fit, so the only
                    # difference between the two columns is the pessimism layer
                    pvals[name] = vg(bh, dh)[0]
                    vals[name] = pessimistic_value(
                        bR, bD, xR, xD, vg,
                        rng=np.random.default_rng(sd))["V_low"]
                picks.append(max(vals, key=vals.get))
                plug_picks.append(max(pvals, key=pvals.get))
                vg0 = make_vg(bR, bD, cands[best], p_o1)
                widths.append(np.sqrt(xR[0]) *
                              bR[0].h_inv_norm(vg0(bh, dh)[1][0]))

            def stat(ps):
                r = np.array([v_true[best] - v_true[q] for q in ps])
                return float(r.mean()), float(1.96 * r.std(ddof=1) /
                                              np.sqrt(len(r)))
            reg, ci = stat(picks)
            preg, pci = stat(plug_picks)
            modal = max(set(picks), key=picks.count)
            print(f"{N:>8}{reg:>13.4f}{ci:>9.4f}{preg:>10.4f}{pci:>9.4f}"
                  f"{modal:>13}{np.mean(widths):>9.4f}")
            rows.append(dict(schedule=tag, tau=tau, kappa=kap, e=tau + kap - 1,
                             N=N, regret=reg, regret_ci=ci,
                             plugin_regret=preg, plugin_ci=pci, modal=modal,
                             width=float(np.mean(widths)), picks=picks,
                             plug_picks=plug_picks, n_seeds=len(SEEDS)))

    print(f"\n{'='*76}\nTREND\n{'='*76}")
    print(f"{'schedule':>18}{'e':>8}{'pess slope':>12}{'plugin slope':>14}"
          f"{'width slope':>13}{'pred e/2':>10}")
    summary = []
    for tag, tau, kap in SCHEDULES:
        rs = [r for r in rows if r["schedule"] == tag]
        ns = np.log([r["N"] for r in rs])
        gr = float(np.polyfit(ns, [r["regret"] for r in rs], 1)[0])
        gp = float(np.polyfit(ns, [r["plugin_regret"] for r in rs], 1)[0])
        gw = float(np.polyfit(ns, np.log([r["width"] for r in rs]), 1)[0])
        e = tau + kap - 1
        print(f"{tag:>18}{e:>8.3f}{gr:>12.5f}{gp:>14.5f}{gw:>13.4f}"
              f"{e/2:>10.3f}")
        summary.append(dict(schedule=tag, e=e, regret_slope=gr,
                            plugin_slope=gp, width_slope=gw,
                            pred_e2=e / 2, pred_signal=(tau - 1) / 2))

    RESULTS.update(rows=rows, summary=summary, v_true=v_true, optimal=best,
                   beta=beta, beta_g=beta_g, floor=beta * beta_g,
                   confound=CONFOUND, config=[N_S, N_O, N_O0])
    out = os.path.normpath(os.path.join(HERE, "..", "experiments",
                                        "results_regret_incomplete.json"))
    os.makedirs(os.path.dirname(out), exist_ok=True)
    with open(out, "w") as f:
        json.dump(RESULTS, f, indent=2, default=float)
    print("\nresults written to", out)


if __name__ == "__main__":
    main()


==> anc/Extension/poc/run_reward_reversal.py <==
"""Predeclared reward-reversal stress control, separate from original results.

Keep emissions, transitions and q=.9 logger; swap the two reward-action columns
so the logger's preferred latent-state action is no longer the rewarded one.
Fixed original calibration, environments 1..5, fresh data seeds 30..34, N=128000.
This is a deliberately adverse synthetic control, not a claim of real-world
external validity. All matched-fit choices share the same augmented reference.
"""
import hashlib
import json
import os
import platform

import numpy as np
import scipy

import run_external_validity as X

L = X.L
OUTPUT = X.HERE.parent / "experiments/results_reward_reversal.json"
ENVIRONMENTS = list(range(1, 6))
DATA_SEEDS = list(range(30, 35))
N = 128000


def parameters(environment_seed):
    p = L.default_params(n_s=4, n_o=6, n_o0=2, T=3, confound=.9, seed=environment_seed)
    p["pR"] = p["pR"][:, ::-1].copy()
    return p


def verify(result):
    expected = {(e, N, s) for e in ENVIRONMENTS for s in DATA_SEEDS}
    actual = [(r["environment_seed"], r["N"], r["seed"]) for r in result["records"]]
    assert len(actual) == len(expected) and set(actual) == expected
    assert set(DATA_SEEDS).isdisjoint(set(range(30)))
    reference = json.loads(X.REFERENCE.read_text())
    assert result["c_multiplier"] == reference["c_multiplier"]
    for row in result["records"]:
        p = parameters(row["environment_seed"])
        policies = dict(L.D.candidates(), learned_bc=np.asarray(row["bc_policy"]))
        np.testing.assert_allclose(policies["learned_bc"].sum(axis=1), 1.)
        assert np.all(policies["learned_bc"] >= 0.)
        for name, pi in policies.items():
            np.testing.assert_allclose(row["truth"][name], X.forward_value(p, pi), atol=1e-12, rtol=0)
        for arm in ("full", "plugin"):
            for label, pool in (("six", list(L.D.candidates())), ("learned", list(policies))):
                pick = max(pool, key=lambda name: row["scores"][name][arm])
                key = arm + "_" + label
                assert row["picks"][key] == pick
                np.testing.assert_allclose(row["regrets"][key], max(row["truth"].values()) - row["truth"][pick], atol=1e-12)
        np.testing.assert_allclose(row["regrets"]["bc_only"], max(row["truth"].values()) - row["truth"]["learned_bc"], atol=1e-12)
    for item in result["per_environment"]:
        rows = [r for r in result["records"] if r["environment_seed"] == item["environment_seed"]]
        assert item["statistics"] == X.summarize(rows)
    means = result["per_environment"]
    for key in ("candidate_gain", "full_minus_plugin", "full_minus_clone"):
        assert result["across_environments"][key] == L.summary([r["statistics"][key]["mean"] for r in means])
    for arm in X.ARMS:
        assert result["across_environments"]["arms"][arm] == L.summary([r["statistics"]["arms"][arm]["mean"] for r in means])
    print("Verified reward-reversed grid, true values, picks, regrets and summaries.", flush=True)


def main():
    if os.environ.get("VERIFY_ONLY") == "1":
        verify(json.loads(OUTPUT.read_text()))
        return
    reference_bytes = X.REFERENCE.read_bytes()
    calibration = json.loads(reference_bytes)["c_multiplier"]
    records, per_environment = [], []
    for environment_seed in ENVIRONMENTS:
        p = parameters(environment_seed)
        original = L.D.candidates()
        local = []
        for seed in DATA_SEEDS:
            est, data = L.D.fit_once(p, N, seed, 1.5)
            br, bd = L.D.build_blocks(est)
            train = np.random.default_rng(seed).permutation(N)[:est.fitted_["N1"]]
            policies = dict(original, learned_bc=L.learned_bc(data["O"], data["A"], 6, 2, train))
            truth = {name: L.dp_value(p, pi) for name, pi in policies.items()}
            p0 = L.empirical_p_o1(data["O"], 6)
            xr, xd = [b.width_rule(calibration) for b in br], [b.width_rule(calibration) for b in bd]
            scores, gaps = {}, {}
            for name, pi in policies.items():
                vg = L.D.make_vg(br, bd, pi, p0)
                plugin = vg([b.b_hat for b in br], [b.b_hat for b in bd])[0]
                out = L.pessimistic_value(br, bd, xr, xd, vg, rng=np.random.default_rng(0))
                scores[name] = dict(plugin=float(plugin), full=float(out["V_low"]))
                gaps[name] = float(out["restart_gap"])
            row = dict(environment_seed=environment_seed, N=N, seed=seed,
                       truth=truth, scores=scores, restart_gaps=gaps,
                       bc_policy=policies["learned_bc"].tolist(), picks={}, regrets={},
                       signal_estimates=[float(b.sigma2) for b in br + bd])
            best = max(truth.values())
            for arm in ("full", "plugin"):
                for label, pool in (("six", list(original)), ("learned", list(policies))):
                    pick = max(pool, key=lambda name: scores[name][arm])
                    key = arm + "_" + label
                    row["picks"][key] = pick
                    row["regrets"][key] = best - truth[pick]
            row["regrets"]["bc_only"] = best - truth["learned_bc"]
            local.append(row)
            print(f"reward-reversed env={environment_seed} N={N} seed={seed} six={row['regrets']['full_six']:.5f} learned={row['regrets']['full_learned']:.5f} bc={row['regrets']['bc_only']:.5f}", flush=True)
        records.extend(local)
        per_environment.append(dict(environment_seed=environment_seed, N=N, statistics=X.summarize(local)))
    across = dict(N=N, environment_count=5,
                  arms={arm: L.summary([r["statistics"]["arms"][arm]["mean"] for r in per_environment]) for arm in X.ARMS})
    for key in ("candidate_gain", "full_minus_plugin", "full_minus_clone"):
        across[key] = L.summary([r["statistics"][key]["mean"] for r in per_environment])
    gain = [r["statistics"]["candidate_gain"]["mean"] for r in per_environment]
    across.update(environments_candidate_helped=sum(g > 1e-12 for g in gain),
                  environments_candidate_hurt=sum(g < -1e-12 for g in gain),
                  environments_candidate_tied=sum(abs(g) <= 1e-12 for g in gain))
    result = dict(design="Reward-reversal stress control fixed before inspecting its outcomes",
                  reward_intervention="After default_params, pR = pR[:, ::-1].copy(); logger unchanged",
                  config=[4, 6, 2], T=3, confound=.9, environment_seeds=ENVIRONMENTS,
                  data_seeds=DATA_SEEDS, N_grid=[N], c_multiplier=calibration,
                  calibration_environment=0, calibration_data_seed=0, calibration_N=2000,
                  calibration_tuned_on_new_environments=False,
                  calibration_reference_sha256=hashlib.sha256(reference_bytes).hexdigest(),
                  tau=0., kappa=1.5, class_constraint="none; heuristic scores without coverage claim",
                  optimizer="30 coordinate sweeps, three random restarts plus centre",
                  regret_reference="same per-seed best of six fixed plus learned clone for all arms",
                  intervals="95% Student-t descriptive half-intervals; n=5 within and across environments",
                  versions=dict(python=platform.python_version(), numpy=np.__version__, scipy=scipy.__version__),
                  per_environment=per_environment, across_environments=across, records=records)
    verify(result)
    OUTPUT.write_text(json.dumps(result, indent=2, allow_nan=False) + "\n", encoding="utf-8")
    print(f"Wrote {OUTPUT}", flush=True)
    print(json.dumps(across, indent=2), flush=True)


if __name__ == "__main__":
    main()


==> anc/Extension/poc/run_selfheal_formula.py <==
"""run_selfheal_formula.py -- self-healing as a theorem, not a measurement.

Predictions: docs/selfheal_theorem.md, committed before this file existed
(commits d0e9cab, and d2beed2 which corrects the proof BEFORE any measurement).

WHAT IS BEING TESTED. cor:selfheal is currently a measurement: 24/24 population
cells, span reaches |S| at every t >= 2 for confounding < 1. Section 7 of the doc
derives a closed form for that span. Writing
    w_{a1,o0}[s] = p1[s] K0[s,o0] pi_b[s,a1]
the t=2 profiles are E^T M E[:,o1] with M = diag(pi_b[:,a]) P[a1]^T diag(w), so
the span over o1 is E^T range(M) and the whole per-action span is

    W_1 = span{ p1 * K0[:,o0] : o0 }
    W_{k+1} = sum over a_k of  P[a_k]^T diag(pi_b[:,a_k]) span{ z * E[:,o] :
                                                    z in W_k, o }
    stage-t span = E^T diag(pi_b[:,a]) W_t

That recursion is O(|S|^2 |O| |A|) per stage. The brute force enumerates
(|O||A|)^(t-1) |O0| profiles and takes an SVD. If the two agree in every cell,
the closed form IS the span and the corollary is proved rather than observed.

THE SIDE CONDITION, WHICH IS THE POINT. The closed form fails to reach |S| when
diag(pi_b[:,a]) is rank-deficient (saturated confounding, the knife-edge we
measured and never explained) or when the reachable transition ROWS fail to span
R^|S|. Our environment family draws every transition row from a Dirichlet, so
that second case has never been generated. Two families are added here to
generate it:

    sparse_support   rows supported on {0,1} only        support fails AND rank fails
    dense_lowrank    rows have FULL support but lie in   support holds, rank fails
                     a 2-dimensional row space

dense_lowrank is the discriminating cell. The support version of the proof
(section 2 of the doc, wrong) predicts a full span there because the supports
cover S. The rank version (section 7, corrected) predicts 2. They disagree, so
the cell decides which proof is right.

Writes experiments/results_selfheal_formula.json.
"""

import json
import os
import sys

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
for sub in ("envs", "estimation", "baselines", "pessimism"):
    sys.path.insert(0, os.path.normpath(os.path.join(HERE, "..", "src", sub)))
sys.path.insert(0, HERE)

from dim_separated_pomdp import default_params
from run_completeness_beta import true_bridges_generic, population_design_span

TOL = 1e-10
CONFIGS = [(4, 6, 2), (4, 8, 3), (2, 6, 4)]
CONFOUNDS = [0.0, 0.3, 0.6, 0.9, 1.0]
STAGES = [1, 2, 3, 4]
FAMILIES = ["dense", "sparse_support", "dense_lowrank"]
RESULTS = {}


def orth(M, tol=TOL):
    """Orthonormal basis of the column space of M, by SVD with a relative cut."""
    if M.size == 0 or M.shape[1] == 0:
        return np.zeros((M.shape[0], 0))
    U, sv, _ = np.linalg.svd(M, full_matrices=False)
    if sv[0] <= 0:
        return np.zeros((M.shape[0], 0))
    r = int((sv > tol * sv[0]).sum())
    return U[:, :r]


def make_params(cfg, confound, family, seed=0, T=3):
    n_s, n_o, n_o0 = cfg
    p = default_params(n_s=n_s, n_a=2, n_o=n_o, n_o0=n_o0, T=T,
                       seed=seed, confound=confound)
    if family == "dense":
        return p
    n_a = p["P"].shape[0]
    rng = np.random.default_rng(1234 + seed)
    if family == "sparse_support":
        # Every transition lands in {0, 1}. Rows are supported on two states, so
        # both the support union and the row rank are deficient for n_s > 2.
        P = np.zeros_like(p["P"])
        for a in range(n_a):
            for s in range(n_s):
                q = rng.uniform(0.2, 0.8)
                P[a, s, 0] = q
                P[a, s, 1] = 1.0 - q
        p = dict(p)
        p["P"] = P
        return p
    if family == "dense_lowrank":
        # Every row is a mixture of the SAME two full-support distributions, so
        # every row has full support while the row space has dimension 2. This is
        # the cell where the support proof and the rank proof disagree.
        d0 = rng.dirichlet(np.ones(n_s) * 2.0)
        d1 = rng.dirichlet(np.ones(n_s) * 2.0)
        P = np.zeros_like(p["P"])
        for a in range(n_a):
            for s in range(n_s):
                th = 0.15 + 0.7 * ((a * n_s + s + 1) / (n_a * n_s + 1))
                P[a, s] = th * d0 + (1.0 - th) * d1
        p = dict(p)
        p["P"] = P
        assert (P > 0).all(), "dense_lowrank must have full support"
        return p
    raise ValueError(family)


def span_closedform(p, a, t, tol=TOL):
    """Orthonormal basis of the stage-t per-action design span, by the recursion.

    Returns (basis in R^{n_o}, dim of W_t before the final E^T).
    """
    E, P, p1, K0, pi_b = p["E"], p["P"], p["p1"], p["K0"], p["pi_b"]
    n_s, n_o = E.shape
    n_o0, n_a = K0.shape[1], P.shape[0]

    W = orth(np.stack([p1 * K0[:, x] for x in range(n_o0)], axis=1))
    for _ in range(t - 1):
        # free observation index: {z * E[:,o] : z in W, o} spans the image of the
        # bilinear map, then one action step
        cols = []
        for k in range(W.shape[1]):
            for o in range(n_o):
                cols.append(W[:, k] * E[:, o])
        Z = orth(np.stack(cols, axis=1)) if cols else np.zeros((n_s, 0))
        cols = []
        for ak in range(n_a):
            Mk = P[ak].T @ (Z * pi_b[:, ak][:, None])
            for k in range(Mk.shape[1]):
                cols.append(Mk[:, k])
        W = orth(np.stack(cols, axis=1)) if cols else np.zeros((n_s, 0))
        if W.shape[1] == 0:
            break
    dimW = W.shape[1]
    if dimW == 0:
        return np.zeros((n_o, 0)), 0
    return orth(E.T @ (W * pi_b[:, a][:, None])), dimW


def span_bruteforce(p, a, t, tol=TOL):
    """Orthonormal basis of the same span, by enumerating every conditioning cell.

    Independent of span_closedform: it never forms W, it normalizes each profile
    exactly as the estimator's design does, and it takes one SVD at the end.
    """
    E, P, p1, K0, pi_b = p["E"], p["P"], p["p1"], p["K0"], p["pi_b"]
    n_s, n_o = E.shape
    n_o0, n_a = K0.shape[1], P.shape[0]

    fronts = [p1 * K0[:, x] for x in range(n_o0)]
    for _ in range(t - 1):
        nxt = []
        for w in fronts:
            for o in range(n_o):
                for ak in range(n_a):
                    wn = (w * E[:, o] * pi_b[:, ak]) @ P[ak]
                    if wn.sum() > 1e-300:
                        nxt.append(wn)
        fronts = nxt
        if not fronts:
            break
    cols = []
    for w in fronts:
        v = w * pi_b[:, a]
        if v.sum() > 1e-300:
            cols.append(E.T @ (v / v.sum()))
    if not cols:
        return np.zeros((n_o, 0))
    return orth(np.stack(cols, axis=1), tol)


def beta_at(p, a, basis):
    """||P_Nul b_true|| for the reward block, against a given design span."""
    E = p["E"]
    n_o = E.shape[1]
    bR, _res = true_bridges_generic(p)
    Pn = np.eye(n_o) - basis @ basis.T if basis.shape[1] else np.eye(n_o)
    leak = np.einsum("ij,jro->iro", Pn, bR[a])
    nb = float(np.linalg.norm(bR[a]))
    return float(np.linalg.norm(leak)), nb


def main():
    rows = []
    agree = disagree = 0
    print("closed form vs brute force, per (family, config, confound, action, t)")
    print("%16s%10s%6s%4s%4s%9s%9s%8s%12s" %
          ("family", "config", "cf", "a", "t", "closed", "brute", "|S|",
           "beta_t/|b|"))
    for family in FAMILIES:
        for cfg in CONFIGS:
            n_s = cfg[0]
            for cf in CONFOUNDS:
                p = make_params(cfg, cf, family)
                for a in range(2):
                    for t in STAGES:
                        Uc, dimW = span_closedform(p, a, t)
                        Ub = span_bruteforce(p, a, t)
                        dc, db = Uc.shape[1], Ub.shape[1]
                        ok = (dc == db)
                        if ok and dc > 0:
                            # same dimension is necessary, same SUBSPACE is the
                            # claim; check the principal angles too
                            gap = float(np.linalg.norm(
                                Uc @ Uc.T - Ub @ Ub.T, 2))
                            ok = gap < 1e-8
                        else:
                            gap = float("nan")
                        agree += int(ok)
                        disagree += int(not ok)
                        leak, nb = beta_at(p, a, Ub)
                        rows.append(dict(
                            family=family, config=list(cfg), confound=cf,
                            action=a, stage=t, dim_closed=dc, dim_brute=db,
                            dim_W=dimW, n_s=n_s, subspace_gap=gap,
                            beta=leak, beta_rel=leak / max(nb, 1e-300),
                            agree=bool(ok)))
                        if t <= 2 or dc != n_s:
                            print("%16s%10s%6.1f%4d%4d%9d%9d%8d%12.2e%s" %
                                  (family, str(cfg), cf, a, t, dc, db, n_s,
                                   leak / max(nb, 1e-300),
                                   "" if ok else "   <-- DISAGREE"))

    print("\nP-S4' closed form == brute force (dimension AND subspace): "
          "%d/%d cells" % (agree, agree + disagree))

    def sel(**kw):
        out = rows
        for k, v in kw.items():
            out = [r for r in out if r[k] == v]
        return out

    print("\nP-S1 control: dense family, confound < 1, t >= 2, span == |S|")
    bad = [r for r in sel(family="dense")
           if r["confound"] < 1.0 and r["stage"] >= 2
           and r["dim_brute"] != r["n_s"]]
    print("   violations: %d of %d" %
          (len(bad), len([r for r in sel(family="dense")
                          if r["confound"] < 1.0 and r["stage"] >= 2])))

    print("\nP-S2 knife-edge: dense family, confound == 1, t >= 2")
    for r in sel(family="dense", confound=1.0):
        if r["stage"] == 2:
            print("   %s a=%d  span %d  |S| %d  predicted |S|/|A| = %d" %
                  (r["config"], r["action"], r["dim_brute"], r["n_s"],
                   r["n_s"] // 2))

    print("\nP-S3' reachability: sparse and low-rank families at confound 0.0")
    for family in ("sparse_support", "dense_lowrank"):
        for r in sel(family=family, confound=0.0, stage=2, action=0):
            print("   %-15s %s  t=2 span %d of |S|=%d   beta_rel %.3f" %
                  (family, r["config"], r["dim_brute"], r["n_s"],
                   r["beta_rel"]))

    print("\nDISCRIMINATING CELL. dense_lowrank has FULL-support rows, so the")
    print("support proof (doc section 2, wrong) predicts span = |S|; the rank")
    print("proof (section 7, corrected) predicts the row-space dimension, 2.")
    for r in sel(family="dense_lowrank", confound=0.0, stage=2):
        print("   %s a=%d  measured span %d   support proof %d   rank proof 2"
              % (r["config"], r["action"], r["dim_brute"], r["n_s"]))

    print("\nP-S5 monotone in t: span never decreases with stage "
          "(confound < 1)")
    viol = 0
    for family in FAMILIES:
        for cfg in CONFIGS:
            for cf in CONFOUNDS:
                if cf >= 1.0:
                    continue
                for a in range(2):
                    ds = [r["dim_brute"] for r in
                          sorted(sel(family=family, config=list(cfg),
                                     confound=cf, action=a),
                                 key=lambda r: r["stage"])]
                    viol += int(any(ds[i + 1] < ds[i]
                                    for i in range(len(ds) - 1)))
    print("   sequences that decrease somewhere: %d" % viol)

    RESULTS.update(rows=rows, agree=agree, disagree=disagree, tol=TOL,
                   families=FAMILIES, configs=[list(c) for c in CONFIGS],
                   confounds=CONFOUNDS, stages=STAGES)
    out = os.path.normpath(os.path.join(HERE, "..", "experiments",
                                        "results_selfheal_formula.json"))
    with open(out, "w") as f:
        json.dump(RESULTS, f, indent=2, default=float)
    print("\nresults written to", out)


if __name__ == "__main__":
    main()


==> anc/Extension/poc/run_stage_selective.py <==
"""run_stage_selective.py -- can the diagnosis be turned into a remedy?

Predictions: docs/stage_selective_pessimism.md, committed before this file
existed (commit 07e4c50).

THE IDEA. cor:selfheal says an inadequate negative control leaks only at the
FIRST stage: at t = 1 the conditioning set is (A_1, O_0), so |O_0| < |S| forces
an incomplete span, while from t = 2 on the conditioning set includes history and
the per-action span reaches |S| (beta_t <= 2.7e-15, 24/24 cells). So the floor
W >= beta*beta_g binds on 2 of the 2T-1 = 5 blocks, not on the estimator.

That is checkable before fitting -- |O_0| against |S|, and whether the logger saw
latent state -- so "apply pessimism only where the region can contract" is an
implementable rule rather than an oracle one.

FOUR ARMS, ONE FIT. Every arm reads the same fitted bridge at each (N, seed), so
the only thing that varies is which blocks get a nonzero region:

    full    all blocks    full region          (the tab:decision column)
    tail    t = 1         xi = 0               t >= 2 full region
    proj1   t = 1         restricted to span   t >= 2 full region
    plugin  all blocks    xi = 0               (the other tab:decision column)

A block with xi = 0 returns its centre and zero penalty, which IS the plug-in for
that block, so the on/off switch needs no special case in the optimizer.

PART A checks the diagnosis before trusting the remedy: per-block penalties
sqrt(xi_k)*||g_k||_{H_k^-1} across the N grid. If the divergence is not
concentrated at t = 1, Part B is aimed at the wrong place.

PART C prices it. Pessimism buys conservatism; an arm that stops paying may stop
being a lower bound. We record V_low <= V_true per (arm, N, seed, policy) rather
than asserting the cost is small.

Writes experiments/results_stage_selective.json.
"""

import json
import os
import sys

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
for sub in ("envs", "estimation", "baselines", "pessimism"):
    sys.path.insert(0, os.path.normpath(os.path.join(HERE, "..", "src", sub)))
sys.path.insert(0, HERE)

from dim_separated_pomdp import default_params, sample_trajectories, dp_value
from bridge_estimator import TabularBridgeEstimator
from value_plugin import plugin_value, empirical_p_o1
from ellipsoid_opt import BlockEllipsoid, pessimistic_value
from run_completeness_beta import population_design_span, beta_pop_for

N_S, N_O, N_O0, N_A, T = 4, 6, 2, 2, 3
CONFOUND = 0.9
N_GRID = [int(x) for x in
          os.environ.get("NGRID", "2000,8000,32000,128000").split(",")]
SEEDS = list(range(int(sys.argv[1]) if len(sys.argv) > 1 else 20))
SPLIT = 0.7
W_TARGET = 0.12

ALPHA_P, C2_P = 10.0, 1.0
SCHEDULES = [
    ("C  kappa=1.5", 0.0, 1.5),
    ("paper a=10,c2=1", (ALPHA_P + 2) / (2 * ALPHA_P + 2),
     ALPHA_P / (ALPHA_P * C2_P + 1)),
]
ARMS = ["full", "tail", "proj1", "projall", "plugin"]
# selfheal_theorem.md refuted the assumption that only the t=1 blocks leak: with
# rank-deficient transitions every stage leaks, and "tail" then drops the penalty
# on the wrong blocks. "projall" is the arm that does not need to know which
# stage leaks -- it refuses to pay for unidentified directions at EVERY block.
FAMILY = os.environ.get("FAMILY", "dense")
# Long background jobs here get killed before two families x two schedules
# finish, so the driver runs one slice at a time and the JSON is keyed by both.
_ONLY = [t for t in os.environ.get("SCHED", "").split(",") if t]
if _ONLY:
    SCHEDULES = [s for s in SCHEDULES if any(o in s[0] for o in _ONLY)]
C_CAL = {}
RESULTS = {}


def candidates():
    lo = np.linspace(0.9, 0.1, N_O)
    return {
        "greedy_lo": np.stack([lo, 1 - lo], 1),
        "greedy_hi": np.stack([1 - lo, lo], 1),
        "always_0":  np.tile([1.0, 0.0], (N_O, 1)),
        "always_1":  np.tile([0.0, 1.0], (N_O, 1)),
        "uniform":   np.full((N_O, 2), 0.5),
        "soft":      np.stack([0.5 + 0.2 * (lo - 0.5) / 0.4,
                               0.5 - 0.2 * (lo - 0.5) / 0.4], 1),
    }


def build_blocks(est):
    bR, bD = [], []
    for t in range(1, T + 1):
        s = est.stage_store["bR_t%d" % t]
        bR.append(BlockEllipsoid(s["H"], s["b_hat_vec"], s["sigma2_signal"],
                                 s["N2"], "bR_t%d" % t, s["signal_basis"],
                                 n_obs=N_O, n_act=N_A, n_y=s["n_y"]))
        if t < T:
            s = est.stage_store["bD_t%d" % t]
            bD.append(BlockEllipsoid(s["H"], s["b_hat_vec"], s["sigma2_signal"],
                                     s["N2"], "bD_t%d" % t, s["signal_basis"],
                                     n_obs=N_O, n_act=N_A, n_y=s["n_y"]))
    return bR, bD


def xi_for(tau, N2, sigma2, c_mult):
    m = sigma2 if tau == 0.0 else 1.0
    return c_mult * N2 ** (tau - 1.0) / max(m, 1e-12)


def fit_once(p, N, sd, kap):
    d = sample_trajectories(p, N, np.random.default_rng(sd))
    N2 = N - int(N * SPLIT)
    est = TabularBridgeEstimator(n_obs=N_O, n_act=N_A, n_o0=N_O0, n_r=2, T=T,
                                 mode="primal", seed=sd, lambda2=N2 ** (-kap))
    est.fit(d["O0"], d["O"], d["A"], d["R"])
    return est, d


def make_vg(pi, p_o1):
    def vg(bRl, bDl):
        BR = np.stack([b.reshape(N_A, N_O, 2, N_O) for b in bRl])
        BD = np.stack([b.reshape(N_A, N_O, N_O, N_O) for b in bDl])
        V, _p, (gR, gD) = plugin_value(BR, BD, pi, p_o1, return_grads=True)
        return (V, [gR[t].ravel() for t in range(T)],
                [gD[j].ravel() for j in range(T - 1)])
    return vg


def arm_regions(arm, xR_full, xD_full):
    """(xis_R, xis_D, projected_R, projected_D) for one arm.

    Index 0 in each list IS t = 1, the only stage cor:selfheal says leaks.
    """
    nR, nD = len(xR_full), len(xD_full)
    if arm == "full":
        return xR_full, xD_full, [False] * nR, [False] * nD
    if arm == "plugin":
        return [0.0] * nR, [0.0] * nD, [False] * nR, [False] * nD
    if arm == "tail":
        return ([0.0] + list(xR_full[1:]), [0.0] + list(xD_full[1:]),
                [False] * nR, [False] * nD)
    if arm == "proj1":
        return (xR_full, xD_full,
                [True] + [False] * (nR - 1), [True] + [False] * (nD - 1))
    if arm == "projall":
        return xR_full, xD_full, [True] * nR, [True] * nD
    raise ValueError(arm)


def precondition(p):
    nu1 = p["p1"] @ p["E"]
    bg = max(float(np.linalg.norm(nu1 - population_design_span(p, a) @
                                  (population_design_span(p, a).T @ nu1)))
             / float(np.linalg.norm(nu1)) for a in range(N_A))
    b = max(beta_pop_for(p, a)[0] for a in range(N_A))
    print("precondition: beta = %.4f, beta_g = %.4f, floor = %.4f"
          % (b, bg, b * bg))
    if bg < 1e-6:
        raise SystemExit("ABORT: beta_g = 0, this grid cannot show the effect.")
    return b, bg


def calibrate(p, cands):
    print("\ncalibrating every schedule to width %s at N=%d"
          % (W_TARGET, N_GRID[0]))
    for tag, tau, kap in SCHEDULES:
        est, d = fit_once(p, N_GRID[0], 0, kap)
        bR, bD = build_blocks(est)
        vg = make_vg(cands["greedy_lo"], empirical_p_o1(d["O"], N_O))
        _, g, _ = vg([b.b_hat for b in bR], [b.b_hat for b in bD])
        w1 = np.sqrt(xi_for(tau, bR[0].N2, bR[0].sigma2, 1.0)) * \
            bR[0].h_inv_norm(g[0])
        C_CAL[tag] = (W_TARGET / w1) ** 2
        print("   %-18s c = %.3e" % (tag, C_CAL[tag]))


def grad_null_share(H, lam, g, tol=1e-9):
    """beta_g for one block, measured on the EMPIRICAL design.

    Added after the smoke test, which exposed a hole in the reasoning that led to
    this experiment. cor:selfheal establishes beta_t (the TRUTH's null share) is
    ~1e-15 for t >= 2, and the per-stage FLOOR beta_t*beta_g,t is therefore ~0.
    A zero floor does not make the penalty small: the penalty is
    sqrt(xi)*||g||_{H^-1}, and ||g||_{H^-1} >= beta_g / sqrt(lambda) whatever
    beta is. So a t >= 2 block can have no floor and still have a diverging
    penalty, if its GRADIENT leaks even though its truth does not.

    Nothing measured so far separates those two cases, so we measure it here.
    """
    T2 = H - lam * np.eye(H.shape[0])
    w, V = np.linalg.eigh(T2)
    cut = tol * max(float(w[-1]), 1e-300)
    null = V[:, w <= cut]
    ng = float(np.linalg.norm(g))
    if ng < 1e-300 or null.shape[1] == 0:
        return 0.0, int(null.shape[1])
    return float(np.linalg.norm(null.T @ g) / ng), int(null.shape[1])


def slope(xs, ys):
    return float(np.polyfit(np.log(xs), np.array(ys, dtype=float), 1)[0])


def logslope(xs, ys):
    y = np.maximum(np.asarray(ys, dtype=float), 1e-300)
    return float(np.polyfit(np.log(xs), np.log(y), 1)[0])


def main():
    if FAMILY == "dense":
        p = default_params(n_s=N_S, n_a=N_A, n_o=N_O, n_o0=N_O0, T=T,
                           seed=0, confound=CONFOUND)
    else:
        # Same p1, K0, E and pi_b, so the stage-1 floor is IDENTICAL; only the
        # transition changes. That makes the comparison a controlled one.
        from run_selfheal_formula import make_params, span_bruteforce
        p = make_params((N_S, N_O, N_O0), CONFOUND, FAMILY)
        spans = [span_bruteforce(p, a, t).shape[1]
                 for a in range(N_A) for t in (1, 2, 3)]
        print("family=%s   per-action spans (a,t) = %s against |S| = %d"
              % (FAMILY, spans, N_S))
    print("(%d,%d,%d) confound=%s  INCOMPLETE   %d seeds   family=%s\n"
          % (N_S, N_O, N_O0, CONFOUND, len(SEEDS), FAMILY))
    beta, beta_g = precondition(p)

    cands = candidates()
    v_true = {k: dp_value(p, pi) for k, pi in cands.items()}
    best = max(v_true, key=v_true.get)
    print("\noptimal %s  V_true = %.4f" % (best, v_true[best]))
    print("   regret levels:", {k: round(v_true[best] - v, 4)
                                for k, v in sorted(v_true.items(),
                                                   key=lambda kv: -kv[1])})
    calibrate(p, cands)

    labels = ["bR_t%d" % t for t in range(1, T + 1)] + \
             ["bD_t%d" % t for t in range(1, T)]
    rows, pen_rows, cons_rows = [], [], []

    for tag, tau, kap in SCHEDULES:
        e = tau + kap - 1
        print("\n" + "=" * 94)
        print("%s   e = %+.3f" % (tag, e))
        print("=" * 94)

        # ------------------------------------------------------- Parts A/B/C
        # One fit per (N, seed) feeds all three parts. Sampling 128k
        # trajectories twice per seed was the dominant cost in the smoke test.
        pen_by_N = {L: [] for L in labels}
        bg_by_N = {L: [] for L in labels}
        nd_by_N = {L: [] for L in labels}
        share_by_N = []
        arm_reg = {a: [] for a in ARMS}
        for N in N_GRID:
            acc = {L: [] for L in labels}
            accg = {L: [] for L in labels}
            accnd = {L: [] for L in labels}
            picks = {a: [] for a in ARMS}
            cons = {a: [0, 0] for a in ARMS}       # [n_conservative, n_total]
            # The fraction saturated at 1.000 for every arm in the smoke test,
            # so it cannot by itself distinguish a barely-valid bound from a
            # hugely over-paid one. The signed gap V_low - V_true can.
            gaps = {a: [] for a in ARMS}
            for sd in SEEDS:
                est, d = fit_once(p, N, sd, kap)
                bR, bD = build_blocks(est)
                p_o1 = empirical_p_o1(d["O"], N_O)
                cm = C_CAL[tag]
                xR = [xi_for(tau, b.N2, b.sigma2, cm) for b in bR]
                xD = [xi_for(tau, b.N2, b.sigma2, cm) for b in bD]

                # -- Part A: per-block penalty and gradient leak at the optimum
                vg0 = make_vg(cands[best], p_o1)
                _, gR, gD = vg0([b.b_hat for b in bR], [b.b_hat for b in bD])
                for t, b in enumerate(bR):
                    L = "bR_t%d" % (t + 1)
                    acc[L].append(np.sqrt(xR[t]) * b.h_inv_norm(gR[t]))
                    bg, nd = grad_null_share(b.H, est.stage_store[L]["lam2"],
                                             gR[t])
                    accg[L].append(bg)
                    accnd[L].append(nd)
                for j, b in enumerate(bD):
                    L = "bD_t%d" % (j + 1)
                    acc[L].append(np.sqrt(xD[j]) * b.h_inv_norm(gD[j]))
                    bg, nd = grad_null_share(b.H, est.stage_store[L]["lam2"],
                                             gD[j])
                    accg[L].append(bg)
                    accnd[L].append(nd)

                # -- Parts B and C: the four arms, off the same fit
                for arm in ARMS:
                    xr, xd, pr, pd = arm_regions(arm, xR, xD)
                    vals = {}
                    for name, pi in cands.items():
                        vg = make_vg(pi, p_o1)
                        if arm == "plugin":
                            v = vg([b.b_hat for b in bR],
                                   [b.b_hat for b in bD])[0]
                        else:
                            v = pessimistic_value(
                                bR, bD, xr, xd, vg,
                                rng=np.random.default_rng(sd),
                                projected_R=pr, projected_D=pd)["V_low"]
                        vals[name] = float(v)
                        cons[arm][1] += 1
                        gaps[arm].append(float(v) - v_true[name])
                        if v <= v_true[name] + 1e-9:
                            cons[arm][0] += 1
                    picks[arm].append(max(vals, key=vals.get))

            means = {L: float(np.mean(acc[L])) for L in labels}
            tot = sum(means.values())
            share = (means["bR_t1"] + means["bD_t1"]) / max(tot, 1e-300)
            share_by_N.append(float(share))
            row = dict(schedule=tag, e=e, N=N, share_t1=float(share))
            for L in labels:
                pen_by_N[L].append(means[L])
                bg_by_N[L].append(float(np.mean(accg[L])))
                nd_by_N[L].append(float(np.mean(accnd[L])))
                row["pen_" + L] = means[L]
                row["betag_" + L] = float(np.mean(accg[L]))
                row["nulldim_" + L] = float(np.mean(accnd[L]))
            pen_rows.append(row)

            for arm in ARMS:
                r = np.array([v_true[best] - v_true[q] for q in picks[arm]])
                m = float(r.mean())
                ci = float(1.96 * r.std(ddof=1) / np.sqrt(len(r)))
                arm_reg[arm].append(m)
                modal = max(set(picks[arm]), key=picks[arm].count)
                frac = cons[arm][0] / max(cons[arm][1], 1)
                gp = np.array(gaps[arm])
                rows.append(dict(schedule=tag, e=e, N=N, arm=arm, regret=m,
                                 regret_ci=ci, modal=modal, picks=picks[arm]))
                cons_rows.append(dict(schedule=tag, N=N, arm=arm,
                                      conservative_frac=float(frac),
                                      mean_gap=float(gp.mean()),
                                      max_gap=float(gp.max()),
                                      n_cells=cons[arm][1]))
            print("   N=%d done" % N)

        # ---------------------------------------------------------- Part A
        print("\nPART A  per-block penalty sqrt(xi_k)*||g_k||_Hinv at the "
              "optimal policy, mean over %d seeds" % len(SEEDS))
        print("%8s" % "N" + "".join("%11s" % L for L in labels)
              + "%11s" % "t1 share")
        for i, N in enumerate(N_GRID):
            print("%8d" % N + "".join("%11.4f" % pen_by_N[L][i]
                                      for L in labels)
                  + "%11.3f" % share_by_N[i])
        print("%8s" % "slope"
              + "".join("%11.4f" % logslope(N_GRID, pen_by_N[L])
                        for L in labels)
              + "   pred t1 %+.3f / t>=2 %+.3f" % (e / 2, (tau - 1) / 2))
        # The quantity that decides whether a block's penalty CAN contract.
        # cor:selfheal measured only the TRUTH's leak; this is the gradient's,
        # and a block with no design null has neither.
        print("%8s" % "beta_g"
              + "".join("%11.4f" % bg_by_N[L][-1] for L in labels))
        print("%8s" % "nulldim"
              + "".join("%11.1f" % nd_by_N[L][-1] for L in labels))
        for L in labels:
            RESULTS.setdefault("penalty_slopes", []).append(
                dict(schedule=tag, block=L,
                     slope=logslope(N_GRID, pen_by_N[L]),
                     pen_by_N=pen_by_N[L], betag_by_N=bg_by_N[L],
                     nulldim_by_N=nd_by_N[L],
                     pred_leaky=e / 2, pred_clean=(tau - 1) / 2))

        # ---------------------------------------------------------- Part B
        print("\nPART B  selection regret by arm, %d seeds" % len(SEEDS))
        print("%8s" % "N" + "".join("%20s" % a for a in ARMS))
        for i, N in enumerate(N_GRID):
            line = "%8d" % N
            for arm in ARMS:
                c = [r for r in rows if r["schedule"] == tag
                     and r["N"] == N and r["arm"] == arm][0]
                line += "%9.4f +-%-8.4f" % (c["regret"], c["regret_ci"])
            print(line)
        print("\n%8s" % "slope"
              + "".join("%20.5f" % slope(N_GRID, arm_reg[a]) for a in ARMS))
        print("\nPART C  conservatism.  frac = cells with V_low <= V_true;")
        print("        gap = mean V_low - V_true (more negative = more slack "
              "paid); worst = max over cells")
        print("%8s" % "N" + "".join("%22s" % a for a in ARMS))
        for N in N_GRID:
            line = "%8d" % N
            for arm in ARMS:
                c = [r for r in cons_rows if r["schedule"] == tag
                     and r["N"] == N and r["arm"] == arm][0]
                line += "%7.2f%8.3f%7.3f" % (c["conservative_frac"],
                                             c["mean_gap"], c["max_gap"])
            print(line)
        print("%8s" % "" + "".join("%22s" % "frac   gap  worst"
                                   for _ in ARMS))
        for arm in ARMS:
            RESULTS.setdefault("arm_slopes", []).append(
                dict(schedule=tag, arm=arm,
                     regret_slope=slope(N_GRID, arm_reg[arm])))

    RESULTS.update(rows=rows, penalties=pen_rows, conservatism=cons_rows,
                   v_true=v_true, optimal=best, beta=beta, beta_g=beta_g,
                   floor=beta * beta_g, confound=CONFOUND,
                   config=[N_S, N_O, N_O0], n_seeds=len(SEEDS), T=T,
                   family=FAMILY, arms=ARMS)
    out = os.path.normpath(os.path.join(HERE, "..", "experiments",
                                        "results_stage_selective_%s%s.json"
                                        % (FAMILY,
                                           "_" + "_".join(_ONLY).replace(
                                               "=", "").replace(".", "")
                                           if _ONLY else "")))
    with open(out, "w") as f:
        json.dump(RESULTS, f, indent=2, default=float)
    print("\nresults written to", out)


if __name__ == "__main__":
    main()


==> anc/Extension/poc/run_submission_checks.py <==
"""Deterministic scientific regression checks; no stored experiments overwritten."""
import json
from pathlib import Path
import sys
import unittest

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
for folder in ("envs", "estimation", "pessimism"):
    sys.path.insert(0, str(ROOT / "src" / folder))
sys.path.insert(0, str(ROOT / "poc"))
from dim_separated_pomdp import default_params, sample_trajectories, population_cross_moment
from bridge_estimator import TabularBridgeEstimator
from bridge_estimator_scaled import ScaledBridgeEstimator
from ellipsoid_opt import BlockEllipsoid
from run_completeness_beta import population_design_span
from run_selfheal_formula import make_params, span_closedform, span_bruteforce
from value_plugin import plugin_value


class ScientificChecks(unittest.TestCase):
    def test_floor_random_psd(self):
        rng = np.random.default_rng(11)
        for _ in range(30):
            q, _ = np.linalg.qr(rng.normal(size=(6, 6)))
            design = (q * np.array([0., 0., .1, .3, 1., 2.])) @ q.T
            lam = 10 ** rng.uniform(-5, 0)
            h = design + lam * np.eye(6)
            center = q[:, 2:] @ rng.normal(size=4)
            truth, g = rng.normal(size=(2, 6))
            d = truth - center
            xi = d @ h @ d
            width = np.sqrt(xi * (g @ np.linalg.solve(h, g)))
            floor = np.linalg.norm(q[:, :2].T @ truth) * np.linalg.norm(q[:, :2].T @ g)
            self.assertGreaterEqual(width + 1e-9, floor)

    def test_large_marginal_width_does_not_preclude_ranking(self):
        # Both policies share the same unidentified component. Its width cancels
        # exactly from their difference, although each marginal width is 10.
        center = np.array([2., 0.])
        g_a, g_b = np.array([1., 1.]), np.array([0., 1.])
        values = [(g_a @ (center + [0., u]), g_b @ (center + [0., u]))
                  for u in (-10., 0., 10.)]
        self.assertTrue(all(abs(a - b - 2.) < 1e-12 for a, b in values))
        self.assertGreater(10., g_a @ center - g_b @ center)

    def test_pairwise_affine_offsets(self):
        h = np.array([[2., .2], [.2, 1.]])
        center = np.array([.3, -.1])
        gradient = np.array([1.2, -.7])
        xi, offset = .4, -3.
        hinvg = np.linalg.solve(h, gradient)
        minimizer = center - np.sqrt(xi / (gradient @ hinvg)) * hinvg
        predicted = offset + gradient @ center - np.sqrt(xi * (gradient @ hinvg))
        self.assertAlmostEqual(offset + gradient @ minimizer, predicted, places=12)
        delta = minimizer - center
        self.assertAlmostEqual(delta @ h @ delta, xi, places=12)
        # Omitting the constant can reverse the certified ordering.
        same_gradient = np.array([1., 0.])
        self.assertEqual(same_gradient @ center - same_gradient @ center, 0.)
        self.assertLess(offset, 0.)

    def test_floor_needs_null_center_condition(self):
        # A region centred on truth need not have the claimed truth-null floor.
        h = np.diag([.1, 1.1])
        center = np.array([5., 0.])
        gradient = np.array([1., 0.])
        xi = .01
        width = np.sqrt(xi * (gradient @ np.linalg.solve(h, gradient)))
        self.assertLess(width, 5.)
        # The general geometric bound uses the null displacement, not truth alone.
        truth = center + np.array([.2, 0.])
        d = truth - center
        xi_cover = d @ h @ d
        width_cover = np.sqrt(xi_cover * (gradient @ np.linalg.solve(h, gradient)))
        self.assertAlmostEqual(width_cover, .2)

    def test_history_requires_transition_rank(self):
        for family, expected in (("dense", 4), ("dense_lowrank", 2)):
            p = make_params((4, 8, 3), .0, family)
            closed, _ = span_closedform(p, 0, 2)
            brute = span_bruteforce(p, 0, 2)
            # The brute helper returns a basis directly.
            if isinstance(brute, tuple):
                brute = brute[0]
            self.assertEqual(closed.shape[1], expected)
            self.assertLess(np.linalg.norm(closed @ closed.T - brute @ brute.T), 1e-8)

    def test_unconfounded_profile_in_span(self):
        p = default_params(n_s=4, n_o=6, n_o0=2, confound=0)
        nu = p["E"].T @ p["p1"]
        for a in range(2):
            u = population_design_span(p, a)
            self.assertLess(np.linalg.norm(nu - u @ u.T @ nu), 1e-12)

    def test_cross_moment_conditions_on_action(self):
        p = default_params(confound=1.)
        marginal = population_cross_moment(p)
        conditional = population_cross_moment(p, a=0)
        self.assertEqual(np.linalg.matrix_rank(marginal), 2)
        self.assertEqual(np.linalg.matrix_rank(conditional), 1)
        self.assertAlmostEqual(conditional.sum(), 1.)
        self.assertGreater(np.linalg.norm(marginal - conditional), .01)

    def test_compaction_and_dual(self):
        p = default_params(n_s=4, n_o=6, n_o0=2, T=3, confound=.9)
        d = sample_trajectories(p, 180, np.random.default_rng(2))
        fits = []
        for cls, mode in ((TabularBridgeEstimator, "primal"),
                          (ScaledBridgeEstimator, "primal"),
                          (TabularBridgeEstimator, "dual")):
            e = cls(6, 2, 2, 2, 3, mode=mode, seed=2)
            e.fit(d["O0"], d["O"], d["A"], d["R"])
            fits.append(e)
        np.testing.assert_array_equal(fits[0].bR_hat, fits[1].bR_hat)
        np.testing.assert_array_equal(fits[0].bD_hat, fits[1].bD_hat)
        np.testing.assert_allclose(fits[0].bR_hat, fits[2].bR_hat, atol=1e-11)
        np.testing.assert_allclose(fits[0].bD_hat, fits[2].bD_hat, atol=1e-11)

    def test_value_gradients(self):
        rng = np.random.default_rng(3)
        br, bd = rng.normal(size=(3, 2, 3, 2, 3)), rng.normal(size=(2, 2, 3, 3, 3))
        pi, p0 = np.full((3, 2), .5), np.full(3, 1 / 3)
        _, _, (gr, gd) = plugin_value(br, bd, pi, p0, return_grads=True)
        eps = 1e-6
        for array, gradient in ((br, gr), (bd, gd)):
            direction = rng.normal(size=array.shape)
            before = array.copy()
            array[:] = before + eps * direction
            vp = plugin_value(br, bd, pi, p0)[0]
            array[:] = before - eps * direction
            vm = plugin_value(br, bd, pi, p0)[0]
            array[:] = before
            self.assertAlmostEqual((vp - vm) / (2 * eps), float(np.sum(gradient * direction)), places=6)

    def test_class_bounds_not_silently_ignored(self):
        block = BlockEllipsoid(np.eye(2), np.zeros(2), 1., 10, "test")
        solution, _ = block.linear_min(np.array([-2., -1.]), 100., M=1., M_inf=.8)
        np.testing.assert_allclose(solution, [.8, .6], atol=1e-6)
        self.assertLessEqual(np.linalg.norm(solution), 1. + 1e-8)
        with self.assertRaises(ValueError):
            block.linear_min(np.ones(2), -1.)
        block.sigma2 = 0.
        with self.assertRaises(ValueError):
            block.width_rule(1.)

    def test_zero_objective_and_class_radius(self):
        block = BlockEllipsoid(np.eye(2), np.zeros(2), 1., 10, "test")
        np.testing.assert_array_equal(block.linear_min(np.zeros(2), 1., M=1.)[0], [0., 0.])
        np.testing.assert_array_equal(block.linear_min(np.ones(2), 1., M=0.)[0], [0., 0.])

    def test_infeasible_box_never_returns_clipped_center(self):
        block = BlockEllipsoid(np.eye(2), np.array([3., 3.]), 1., 10, "test")
        with self.assertRaises(RuntimeError):
            block.linear_min(np.ones(2), .01, M_inf=1.)

    def test_constrained_solver_against_feasible_grid(self):
        h = np.array([[2., .3], [.3, .7]])
        center, gradient = np.array([.2, -.1]), np.array([-1.2, .7])
        block = BlockEllipsoid(h, center, 1., 10, "grid")
        coords = np.linspace(-.6, .6, 401)
        xx, yy = np.meshgrid(coords, coords)
        candidates = np.column_stack([xx.ravel(), yy.ravel()])
        delta = candidates - center
        quad = np.einsum("ni,ij,nj->n", delta, h, delta)
        for xi in (.05, .3):
            solution, _ = block.linear_min(gradient, xi, M=.7, M_inf=.6)
            d = solution - center
            self.assertLessEqual(d @ h @ d, xi + 1e-8)
            self.assertLessEqual(np.linalg.norm(solution), .7 + 1e-8)
            self.assertLessEqual(np.abs(solution).max(), .6 + 1e-8)
            feasible = (quad <= xi) & (np.linalg.norm(candidates, axis=1) <= .7)
            sampled = (candidates[feasible] @ gradient).min()
            self.assertLessEqual(solution @ gradient, sampled + 1e-7)
            self.assertLess(sampled - solution @ gradient, .01)

    def test_general_width_identity(self):
        # The condition-number identity fails when the signal has multiple
        # eigenvalues; the correct expression uses its actual inverse quadratic.
        h = np.diag([.1, 1.1, 4.1])
        g = np.array([2., 3., 1.])
        signal = g[1:] @ np.linalg.solve(h[1:, 1:], g[1:])
        ratio2 = (g @ np.linalg.solve(h, g)) / signal
        self.assertAlmostEqual(ratio2, 1. + g[0] ** 2 / (.1 * signal))
        incorrect = 1. + (g[0] ** 2 / np.sum(g[1:] ** 2)) * np.linalg.cond(h)
        self.assertGreater(abs(incorrect - ratio2), 1.)


if __name__ == "__main__":
    unittest.main(verbosity=2)


==> anc/Extension/poc/verify_ist_experiment.py <==
"""Independent checks of the IST boundary case, with no patient-level output.

Reconstructs the split, artificial training mechanisms, small ridge systems,
exact ellipsoid supports and held-out paired evaluation directly from the
official corrected CSV. Does not import the experiment or its estimator.
Passing validates arithmetic/provenance, not the working propensity assumption.
"""
import csv
import hashlib
import json
from pathlib import Path
import unittest

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / "data/ist/IST_corrected.csv"
RESULT = ROOT / "experiments/results_ist_policy_selection.json"
Z975 = 1.959963984540054
ARMS = ("full_six", "full_learned", "plugin_six", "plugin_learned", "bc_only")


def read_json(path):
    def invalid(value):
        raise ValueError(f"Non-finite JSON literal: {value}")
    return json.loads(path.read_text(encoding="utf-8"), parse_constant=invalid)


def fixed_policies():
    lo = np.linspace(.9, .1, 6)
    p0 = dict(greedy_lo=lo, greedy_hi=1-lo, always_0=np.ones(6),
              always_1=np.zeros(6), uniform=np.full(6, .5), soft=.5+.5*(lo-.5))
    return {name: np.column_stack([prob, 1-prob]) for name, prob in p0.items()}


def replay_training(o, a, y, proxy, seed, marginal, c):
    """Independent per-target 12x12 solves instead of a dense 144x144 design."""
    n = len(o)
    generator = np.random.default_rng(seed)
    permutation = generator.permutation(n)
    n1 = int(.7*n)
    first, second = permutation[:n1], permutation[n1:]
    n2 = len(second)
    # At T=1: X=(A,O0), W=(A,O), Y=(R,O).
    x = 2*a + proxy
    w = 6*a + o
    target = 6*y + o
    counts_x = np.bincount(x[first], minlength=4).astype(float)
    counts_w = np.bincount(4*w[first]+x[first], minlength=48).reshape(12, 4)
    counts_y = np.bincount(4*target[first]+x[first], minlength=48).reshape(12, 4)
    mu = counts_w / (counts_x+1)[None, :]
    pmf = np.divide(counts_y, counts_x[None, :],
                    out=np.broadcast_to(counts_y.sum(axis=1)[:, None]/n1, (12, 4)).copy(),
                    where=counts_x[None, :] > 0)
    random_targets = generator.integers(12, size=n2)
    design = mu[:, x[second]]
    rhs_values = pmf[random_targets, x[second]]
    matrices, coefficients = [], np.zeros((12, 12))
    for target_index in range(12):
        mask = random_targets == target_index
        columns = design[:, mask]
        h = columns @ columns.T/n2 + n2**(-1.5)*np.eye(12)
        coefficients[:, target_index] = np.linalg.solve(h, columns @ rhs_values[mask]/n2)
        matrices.append(h)
    signals = []
    for action in range(2):
        columns = design[6*action:6*(action+1)]
        eig = np.linalg.eigvalsh(columns @ columns.T/n2)[::-1]
        floor = max(eig[0], 0.)*1e-9
        rank = 1 if floor <= 0 else 1+int(np.argmax(np.maximum(eig[:-1], floor)/np.maximum(eig[1:], floor)))
        signals.append(float(eig[rank-1]))
    signal = min(signals)
    if not np.isfinite(signal) or signal <= 0:
        raise ValueError("Independent replay found an undefined width")
    xi = c/(n2*signal)
    policies = fixed_policies()
    clone_counts = np.bincount(2*o[first]+a[first], minlength=12).reshape(6, 2)+.5
    policies["learned_bc"] = clone_counts/clone_counts.sum(axis=1, keepdims=True)
    scores, gradients = {}, {}
    for name, policy in policies.items():
        g = np.zeros((12, 12))
        for action in range(2):
            g[6*action:6*(action+1), 6:] = marginal[:, None]*policy[:, action][None, :]
        plugin = float(np.sum(g*coefficients))
        squared_norm = sum(float(g[:, k] @ np.linalg.solve(matrices[k], g[:, k])) for k in range(12))
        scores[name] = dict(plugin=plugin, full=plugin-np.sqrt(xi*squared_norm))
        gradients[name] = g
    return dict(n1=n1, n2=n2, signal=signal, xi=xi, policies=policies, scores=scores,
                coefficients=coefficients, matrices=matrices, gradients=gradients)


class ISTChecks(unittest.TestCase):
    @classmethod
    def setUpClass(cls):
        cls.result = read_json(RESULT)
        cls.raw = DATA.read_bytes()
        rows = list(csv.DictReader(cls.raw.decode("latin1").splitlines()))
        cls.total = len(rows)
        eligible = [i for i, row in enumerate(rows) if row["SET14D"] == "1"]
        cls.source_rows = np.array(eligible, dtype="<i8")
        cls.o = np.array([3*(rows[i]["SEX"] == "M")+{"F": 0, "D": 1, "U": 2}[rows[i]["RCONSC"]] for i in eligible])
        cls.a = np.array([int(rows[i]["RXASP"] == "Y") for i in eligible])
        cls.y = np.array([1-int(rows[i]["ID14"]) for i in eligible])
        age = np.array([int(rows[i]["AGE"]) for i in eligible])
        cls.u = (age >= 75).astype(int)
        stroke = {"PACS": 0, "LACS": 1, "TACS": 2, "POCS": 3, "OTH": 4}
        stype = np.array([stroke[rows[i]["STYPE"]] for i in eligible])
        bands = np.searchsorted([65, 75], age, side="right")
        cls.strata = (((bands*3+cls.o % 3)*5+stype)*2+cls.o//3)
        permutation = np.random.default_rng(20261111).permutation(len(eligible))
        cls.train, cls.test = permutation[:len(eligible)//2], permutation[len(eligible)//2:]
        cls.marginal = np.bincount(cls.o[cls.train], minlength=6)/len(cls.train)
        cls.replays = {}

    def test_provenance_endpoints_and_patient_split(self):
        r = self.result
        self.assertEqual(hashlib.md5(self.raw).hexdigest(), "c233a72eef0aa30b23569b2017ed17dd")
        self.assertEqual(hashlib.sha256(self.raw).hexdigest(), r["data_sha256"])
        provenance = read_json(ROOT / "data/ist/provenance.json")
        self.assertEqual(provenance["files"]["IST_corrected.csv"]["sha256"], r["data_sha256"])
        self.assertEqual((self.total, len(self.o), len(self.train), len(self.test)), (19435, 19433, 9716, 9717))
        self.assertEqual((r["n_original"], r["n_eligible"], r["n_train"], r["n_test"]), (19435, 19433, 9716, 9717))
        self.assertEqual(r["n_excluded_missing_14day"], 2)
        self.assertEqual(np.intersect1d(self.train, self.test).size, 0)
        self.assertEqual(len(np.union1d(self.train, self.test)), len(self.o))
        for label, indices in (("train", self.train), ("test", self.test)):
            digest = hashlib.sha256(self.source_rows[indices].astype("<i8").tobytes()).hexdigest()
            self.assertEqual(digest, r[label+"_source_row_indices_sha256"])
        self.assertEqual(set(self.y), {0, 1})
        self.assertIn("RXASP", r["action"])
        self.assertIn("1-ID14", r["reward"])
        self.assertNotIn("DASP14", r["action"])
        self.assertEqual(r["T"], 1)
        reference = ROOT / "experiments/results_learned_bc.json"
        self.assertEqual(r["calibration_source_sha256"], hashlib.sha256(reference.read_bytes()).hexdigest())
        self.assertEqual(r["c_multiplier"], read_json(reference)["c_multiplier"])

    @classmethod
    def get_replay(cls, row):
        key = (row["seed"], row["regime"])
        if key in cls.replays:
            return cls.replays[key]
        proxy_seed, accept_seed = np.random.SeedSequence(row["seed"]).spawn(2)
        flipped = np.random.default_rng(proxy_seed).random(len(cls.train)) < .2
        proxy = cls.u[cls.train] ^ flipped.astype(int)
        probability = np.where(cls.a[cls.train] == cls.u[cls.train], .8, .2)
        accepted = np.random.default_rng(accept_seed).random(len(cls.train)) < probability
        mask = accepted if row["regime"] == "confounded_retention" else np.ones(len(cls.train), dtype=bool)
        patients = cls.train[mask]
        replay = replay_training(cls.o[patients], cls.a[patients], cls.y[patients], proxy[mask],
                                 row["seed"], cls.marginal, cls.result["c_multiplier"])
        replay.update(patients=patients, proxy_flip_count=int(flipped.sum()))
        cls.replays[key] = replay
        return replay

    def test_training_only_mechanisms_clones_and_exact_scores(self):
        keys = [(r["seed"], r["regime"]) for r in self.result["records"]]
        expected = {(s, regime) for s in range(100, 120) for regime in ("unfiltered", "confounded_retention")}
        self.assertEqual(set(keys), expected)
        self.assertEqual(len(keys), len(expected))
        for row in self.result["records"]:
            replay = self.get_replay(row)
            patients = replay["patients"]
            self.assertTrue(np.isin(patients, self.train).all())
            self.assertFalse(np.isin(patients, self.test).any())
            self.assertEqual(row["n_retained"], len(patients))
            self.assertEqual((row["N1"], row["N2"]), (replay["n1"], replay["n2"]))
            self.assertEqual(row["proxy_flip_count"], replay["proxy_flip_count"])
            cross_counts = [[int(np.sum((self.a[patients] == a) & (self.u[patients] == u))) for a in (0, 1)] for u in (0, 1)]
            self.assertEqual(row["retained_action_by_hidden_age"], cross_counts)
            self.assertAlmostEqual(row["sigma2_signal"], replay["signal"], delta=1e-12)
            self.assertAlmostEqual(row["xi"], replay["xi"], delta=1e-12)
            for name, policy in replay["policies"].items():
                np.testing.assert_allclose(policy, row["policies"][name], rtol=0., atol=1e-14)
                np.testing.assert_allclose(policy.sum(axis=1), 1., rtol=0., atol=1e-14)
                self.assertTrue((policy >= 0).all() and (policy <= 1).all())
                for method in ("plugin", "full"):
                    self.assertAlmostEqual(row["scores"][name][method], replay["scores"][name][method], delta=1e-8)
            for method in ("full", "plugin"):
                for label, pool in (("six", list(fixed_policies())), ("learned", list(replay["policies"]))):
                    choice = max(pool, key=lambda name: replay["scores"][name][method])
                    arm = method+"_"+label
                    self.assertEqual(row["picks"][arm], choice)
                    np.testing.assert_allclose(row["selected_policy_probabilities"][arm], replay["policies"][choice], atol=1e-14)
            np.testing.assert_allclose(row["selected_policy_probabilities"]["bc_only"], replay["policies"]["learned_bc"], atol=1e-14)

    def test_support_minimum_against_feasible_two_dimensional_grid(self):
        row = self.result["records"][0]
        replay = self.get_replay(row)
        g = replay["gradients"]["greedy_lo"].ravel()
        h = np.zeros((144, 144))
        for k, block in enumerate(replay["matrices"]):
            indices = np.arange(12)*12+k
            h[np.ix_(indices, indices)] = block
        l = np.linalg.cholesky(h)
        q = np.linalg.solve(l, g)
        first = -q/np.linalg.norm(q)
        second = np.random.default_rng(765).normal(size=144)
        second -= (second @ first)*first
        second /= np.linalg.norm(second)
        d1, d2 = np.linalg.solve(l.T, np.column_stack([first, second])).T*np.sqrt(replay["xi"])
        center = replay["coefficients"].ravel()
        minimum = replay["scores"]["greedy_lo"]["full"]
        values = []
        for radius in np.linspace(0., 1., 5):
            for angle in np.linspace(0., 2*np.pi, 65):
                delta = radius*(np.cos(angle)*d1+np.sin(angle)*d2)
                self.assertLessEqual(float(delta @ h @ delta), replay["xi"]*(1+1e-8))
                values.append(float(g @ (center+delta)))
        self.assertAlmostEqual(min(values), minimum, delta=1e-8)
        self.assertGreaterEqual(min(values), minimum-1e-8)

    def check_summary(self, contributions, stored):
        estimate = float(np.mean(contributions))
        se = float(np.std(contributions, ddof=1)/np.sqrt(len(contributions)))
        self.assertEqual(stored["n_patients"], len(contributions))
        self.assertAlmostEqual(stored["estimate"], estimate, places=12)
        self.assertAlmostEqual(stored["standard_error"], se, places=12)
        self.assertAlmostEqual(stored["half_interval95"], Z975*se, places=12)
        np.testing.assert_allclose(stored["interval95"], [estimate-Z975*se, estimate+Z975*se], rtol=0., atol=1e-12)

    def test_held_out_policy_values_and_patient_paired_intervals(self):
        count = np.bincount(self.strata[self.train], minlength=90)
        treated = np.bincount(self.strata[self.train], weights=self.a[self.train], minlength=90)
        sensitivity = np.clip((treated+1)/(count+2), .1, .9)[self.strata[self.test]]
        contrasts = dict(candidate_addition_full=("full_learned", "full_six"),
                         candidate_addition_plugin=("plugin_learned", "plugin_six"),
                         full_minus_plugin_augmented=("full_learned", "plugin_learned"),
                         full_minus_clone=("full_learned", "bc_only"))
        for regime, evaluation in self.result["evaluation_results"].items():
            rows = [row for row in self.result["records"] if row["regime"] == regime]
            averages = {arm: np.mean([row["selected_policy_probabilities"][arm] for row in rows], axis=0) for arm in ARMS}
            for arm in ARMS:
                np.testing.assert_allclose(averages[arm], evaluation["mean_selected_policy"][arm], atol=1e-14)
            for label, p in (("working_half", np.full(len(self.test), .5)), ("baseline_stratified", sensitivity)):
                info = evaluation["estimators"][label]
                a, y, o = self.a[self.test], self.y[self.test], self.o[self.test]
                denominator = np.where(a == 1, p, 1-p)
                contributions = {arm: y*policy[o, a]/denominator for arm, policy in averages.items()}
                for arm in ARMS:
                    self.check_summary(contributions[arm], info["values"][arm])
                for name, (first, second) in contrasts.items():
                    self.check_summary(contributions[first]-contributions[second], info["paired_value_differences"][name])
                self.assertAlmostEqual(info["propensity_min"], float(p.min()), places=14)
                self.assertAlmostEqual(info["propensity_max"], float(p.max()), places=14)
                self.assertAlmostEqual(info["inverse_observed_propensity_weight_max"], float(np.max(1/denominator)), places=12)

    def test_manuscript_clinical_numbers(self):
        tex = (ROOT / "paper/workshop_draft.tex").read_text(encoding="utf-8")
        for regime, label in (("unfiltered", "Unfiltered"), ("confounded_retention", "Selection-biased")):
            for weight, description in (("working_half", "Working .5"), ("baseline_stratified", "Baseline sensitivity")):
                stats = self.result["evaluation_results"][regime]["estimators"][weight]["paired_value_differences"]["candidate_addition_full"]
                cell = f"${stats['estimate']:.6f}\\pm{stats['half_interval95']:.6f}$".replace("0.", ".")
                self.assertIn(f"{label} & {description} & {cell}", tex)
        self.assertIn("9,716", tex)
        self.assertIn("9,717", tex)
        self.assertIn("19,433", tex)

    def test_interpretation_missingness_and_no_patient_records(self):
        r = self.result
        self.assertIn("not ground truth", r["evaluation"])
        self.assertIn("conditional", r["uncertainty"])
        self.assertTrue(any(".5 propensity is an approximation" in line for line in r["limitations"]))
        self.assertTrue(any("not sequential clinical validation" in line for line in r["limitations"]))
        self.assertIn("not independent clinical trials", r["repetition_interpretation"])
        bound = r["missing_outcome_bound_working_half"]
        self.assertAlmostEqual(bound["full_trial_value_difference_scaling"], 19433/19435, places=14)
        self.assertAlmostEqual(bound["additional_absolute_contribution_bound"], 2*2/19435, places=14)
        self.assertEqual(r["validation"]["policy_score_checks"], 40*7)
        # Only 40 aggregate fit records/policies are published, not patient rows.
        forbidden = {"patient_id", "patient_ids", "trial_patient_number", "HOSPNUM", "AGE", "ID14", "RXASP"}
        def inspect(item):
            if isinstance(item, dict):
                self.assertFalse(forbidden & set(item))
                for value in item.values():
                    inspect(value)
            elif isinstance(item, list):
                self.assertLess(len(item), 100)
                for value in item:
                    inspect(value)
        inspect(r)


if __name__ == "__main__":
    unittest.main(verbosity=2)


==> anc/Extension/poc/verify_strengthening.py <==
"""Independent numeric provenance for the November sensitivity experiments.

No experiment is rerun here. Raw selections, common references, clustered
summaries, score-error algebra and manuscript cells are checked independently.
"""
import hashlib
import json
from pathlib import Path
import unittest

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
T95 = {4: 2.7764451051977987, 9: 2.2621571628540993}


def load(name):
    def invalid(value):
        raise ValueError(f"Non-finite JSON: {value}")
    return json.loads((ROOT / "experiments" / name).read_text(), parse_constant=invalid)


class StrengtheningChecks(unittest.TestCase):
    @classmethod
    def setUpClass(cls):
        cls.original = load("results_learned_bc.json")
        cls.transfer = load("results_external_validity.json")
        cls.reversal = load("results_reward_reversal.json")
        cls.tex = (ROOT / "paper/workshop_draft.tex").read_text(encoding="utf-8")

    def test_fresh_grids_and_fixed_calibration(self):
        for data, sizes, seeds in ((self.transfer, [8000, 128000], range(20, 30)),
                                   (self.reversal, [128000], range(30, 35))):
            expected = {(e, n, s) for e in range(1, 6) for n in sizes for s in seeds}
            keys = [(r["environment_seed"], r["N"], r["seed"]) for r in data["records"]]
            self.assertEqual(set(keys), expected)
            self.assertEqual(len(keys), len(expected))
            self.assertEqual(data["c_multiplier"], self.original["c_multiplier"])
            self.assertFalse(data["calibration_tuned_on_new_environments"])
            self.assertEqual(data["calibration_reference_sha256"], hashlib.sha256(
                (ROOT / "experiments/results_learned_bc.json").read_bytes()).hexdigest())

    def test_raw_selection_and_score_error_comparison(self):
        for data in (self.original, self.transfer, self.reversal):
            for r in data["records"]:
                names = list(r["scores"])
                best = max(r["truth"].values())
                for method in ("full", "plugin"):
                    for label, pool in (("six", names[:6]), ("learned", names)):
                        arm = method + "_" + label
                        pick = max(pool, key=lambda k: r["scores"][k][method])
                        self.assertEqual(pick, r["picks"][arm])
                        self.assertAlmostEqual(r["regrets"][arm], best - r["truth"][pick], places=12)
                    i, j = [r["picks"][method + "_" + s] for s in ("six", "learned")]
                    error = {k: r["scores"][k][method] - r["truth"][k] for k in names}
                    change = r["regrets"][method + "_six"] - r["regrets"][method + "_learned"]
                    identity = r["scores"][j][method] - r["scores"][i][method] + error[i] - error[j]
                    self.assertAlmostEqual(change, identity, places=12)
                    self.assertGreaterEqual(change + 1e-12, -(max(error.values()) - min(error.values())))
                self.assertAlmostEqual(r["regrets"]["bc_only"], best - r["truth"]["learned_bc"], places=12)

    def check_stats(self, values, stats):
        self.assertEqual(len(values), stats["n"])
        self.assertAlmostEqual(np.mean(values), stats["mean"], places=12)
        half = T95[len(values) - 1] * np.std(values, ddof=1) / np.sqrt(len(values))
        self.assertAlmostEqual(half, stats["ci95"], places=10)

    def test_clustered_summaries(self):
        contrasts = {"candidate_gain": ("full_six", "full_learned"),
                     "full_minus_plugin": ("full_learned", "plugin_learned"),
                     "full_minus_clone": ("full_learned", "bc_only")}
        for data in (self.transfer, self.reversal):
            for env in data["per_environment"]:
                rows = [r for r in data["records"] if r["environment_seed"] == env["environment_seed"] and r["N"] == env["N"]]
                stats = env["statistics"]
                for arm, summary in stats["arms"].items():
                    self.check_stats([r["regrets"][arm] for r in rows], summary)
                for name, (a, b) in contrasts.items():
                    self.check_stats([r["regrets"][a] - r["regrets"][b] for r in rows], stats[name])
            across = data["across_environments"]
            across = across if isinstance(across, list) else [across]
            for summary in across:
                envs = [e["statistics"] for e in data["per_environment"] if e["N"] == summary["N"]]
                for arm, stats in summary["arms"].items():
                    self.check_stats([e["arms"][arm]["mean"] for e in envs], stats)
                for name in contrasts:
                    self.check_stats([e[name]["mean"] for e in envs], summary[name])
                gains = [e["candidate_gain"]["mean"] for e in envs]
                for label, count in (("helped", sum(v > 1e-12 for v in gains)),
                                     ("hurt", sum(v < -1e-12 for v in gains)),
                                     ("tied", sum(abs(v) <= 1e-12 for v in gains))):
                    self.assertEqual(summary["environments_candidate_" + label], count)

    def test_manuscript_tables(self):
        def cell(s):
            return f"${s['mean']:.5f}\\pm{s['ci95']:.5f}$".replace("0.", ".")
        transfer = self.transfer["across_environments"]
        for label, key in (("Pessimistic, six", "full_six"), ("Pessimistic, augmented", "full_learned"),
                           ("Plug-in, augmented", "plugin_learned"), ("Clone alone", "bc_only"),
                           ("Candidate gain", "candidate_gain")):
            values = [s[key] if key == "candidate_gain" else s["arms"][key] for s in transfer]
            self.assertIn(label + " & " + " & ".join(map(cell, values)), self.tex)
            r = self.reversal["across_environments"]
            stats = r[key] if key == "candidate_gain" else r["arms"][key]
            self.assertIn(label + " & " + cell(stats), self.tex)

    def test_optimizer_records(self):
        data = load("results_optimizer_budget.json")
        self.assertEqual(data["source_sha256"], hashlib.sha256(
            (ROOT / "experiments/results_learned_bc.json").read_bytes()).hexdigest())
        self.assertEqual(len(data["records"]), 20)
        self.assertEqual({r["seed"] for r in data["records"]}, set(range(20)))
        maximum = 0.
        for row in data["records"]:
            original = next(r for r in self.original["records"] if r["seed"] == row["seed"] and r["N"] == 128000)
            self.assertEqual(len(row["scores"]), 7)
            for k, value in row["scores"].items():
                change = value - original["scores"][k]["full"]
                self.assertAlmostEqual(change, row["score_changes"][k], places=12)
                maximum = max(maximum, abs(change))
            self.assertFalse(row["changed"]["learned"])
        self.assertAlmostEqual(maximum, data["summary"]["max_abs_score_change"], places=14)
        self.assertLess(maximum, 1.1365e-9)


if __name__ == "__main__":
    unittest.main(verbosity=2)


==> anc/Extension/poc/verify_workshop_numbers.py <==
"""Fail-closed numeric provenance for workshop_draft.tex; not scientific certification.

Checks source macros, table entries, every raw regret and paired summary.
No SciPy required: new runs are fixed to n=20 (t_.975,19 below).
"""
import json
from pathlib import Path
import re
import unittest
import numpy as np

ROOT = Path(__file__).resolve().parents[1]
T95_19 = 2.093024054408263


def load(name):
    def invalid(value):
        raise ValueError(f"Non-finite JSON literal: {value}")
    return json.loads((ROOT / "experiments" / name).read_text(encoding="utf-8"), parse_constant=invalid)


class ProvenanceChecks(unittest.TestCase):
    @classmethod
    def setUpClass(cls):
        cls.tex = (ROOT / "paper" / "workshop_draft.tex").read_text(encoding="utf-8")
        cls.macros = {k: float(v) for k, v in re.findall(r"\\newcommand\{\\(\w+)\}\{([0-9.]+)\}", cls.tex)}
        cls.new = load("results_learned_bc.json")

    def test_legacy_numbers_in_current_source(self):
        d = load("results_regret_incomplete.json")
        rows = [r for r in d["rows"] if "kappa=1.5" in r["schedule"]]
        self.assertEqual(len(rows), 4)
        last = next(r for r in rows if r["N"] == 128000)
        self.assertAlmostEqual(self.macros["PessAtLarge"], last["regret"], delta=.00005)
        self.assertAlmostEqual(self.macros["PluginAtLarge"], last["plugin_regret"], delta=.00005)
        for r in rows:
            self.assertEqual(len(r["picks"]), 20)
            value = max(d["v_true"].values())
            for field, pick_field in (("regret", "picks"), ("plugin_regret", "plug_picks")):
                actual = np.mean([value - d["v_true"][k] for k in r[pick_field]])
                self.assertAlmostEqual(actual, r[field], places=12)
            values = [np.array([value - d["v_true"][k] for k in r[field]])
                      for field in ("picks", "plug_picks")]
            values.append(values[0] - values[1])
            cells = [f"${v.mean():.5f}\\pm{T95_19*v.std(ddof=1)/np.sqrt(20):.5f}$".replace("0.", ".") for v in values]
            self.assertIn(f"{r['N']:,} & " + " & ".join(cells), self.tex)
        oracle = load("results_bc_candidate_retest.json")
        mean = oracle["results"]["seven, with bc"]["regret"]["full"][-1][0]
        self.assertAlmostEqual(mean, self.macros["OracleBCAtLarge"], delta=.00005)
        margin = oracle["results"]["seven, with bc"]["v_true"]["bc"] - max(d["v_true"].values())
        self.assertAlmostEqual(margin, .000926, delta=.0000005)

    def test_complete_new_grid(self):
        d = self.new
        self.assertEqual(d["N_grid"], [2000, 8000, 32000, 128000])
        self.assertEqual(d["seeds"], list(range(20)))
        expected = {(n, s) for n in d["N_grid"] for s in d["seeds"]}
        observed = [(r["N"], r["seed"]) for r in d["records"]]
        self.assertEqual(set(observed), expected)
        self.assertEqual(len(observed), len(expected))

    def test_raw_regrets_and_summaries(self):
        for agg in self.new["summary"]:
            records = [r for r in self.new["records"] if r["N"] == agg["N"]]
            for r in records:
                best = max(r["truth"].values())
                for arm, pick in r["picks"].items():
                    score_type, pool_type = arm.split("_", 1)
                    pool = list(r["scores"])[:6] if pool_type == "six" else list(r["scores"])
                    self.assertEqual(pick, max(pool, key=lambda key: r["scores"][key][score_type]))
                    self.assertAlmostEqual(r["regrets"][arm], best - r["truth"][pick], places=12)
                self.assertAlmostEqual(r["regrets"]["bc_only"], best - r["truth"]["learned_bc"], places=12)
                pi = np.array(r["bc_policy"])
                np.testing.assert_allclose(pi.sum(axis=1), 1.)
                self.assertTrue((pi >= 0.).all())
            for arm, stats in agg["arms"].items():
                values = np.array([r["regrets"][arm] for r in records])
                self.assertAlmostEqual(stats["mean"], values.mean(), places=12)
                self.assertAlmostEqual(stats["ci95"], T95_19 * values.std(ddof=1) / np.sqrt(20), places=10)
            delta = np.array([r["regrets"]["full_learned"] - r["regrets"]["plugin_learned"] for r in records])
            stats = agg["paired_full_minus_plugin"]
            self.assertAlmostEqual(stats["mean"], delta.mean(), places=12)
            self.assertAlmostEqual(stats["ci95"], T95_19 * delta.std(ddof=1) / np.sqrt(20), places=10)

    def test_new_numbers_in_current_source(self):
        last = self.new["summary"][-1]
        self.assertAlmostEqual(self.macros["LearnedPessAtLarge"], last["arms"]["full_learned"]["mean"], delta=.00005)
        self.assertAlmostEqual(self.macros["LearnedPluginAtLarge"], last["arms"]["plugin_learned"]["mean"], delta=.000005)
        records = [r for r in self.new["records"] if r["N"] == 128000]
        gain = np.array([r["regrets"]["full_six"] - r["regrets"]["full_learned"] for r in records])
        self.assertAlmostEqual(self.macros["CandidateGainAtLarge"], gain.mean(), delta=.000005)
        self.assertAlmostEqual(self.macros["CandidateGainHalfInterval"],
                               T95_19 * gain.std(ddof=1) / np.sqrt(20), delta=.000005)
        self.assertEqual(sum(r["picks"]["full_learned"] == "uniform" for r in records), 4)
        self.assertEqual(sum(r["picks"]["full_learned"] == "learned_bc" for r in records), 16)
        gaps = [v for r in self.new["records"] for v in r["restart_gaps"].values()]
        self.assertEqual(len(gaps), 560)
        self.assertAlmostEqual(self.macros["MaximumRestartGap"], max(gaps), delta=.00000005)
        for row in self.new["summary"]:
            cells = [f"${row['arms'][arm]['mean']:.5f}\\pm{row['arms'][arm]['ci95']:.5f}$".replace("0.", ".")
                     for arm in ("full_learned", "plugin_learned", "bc_only")]
            self.assertIn(f"{row['N']:,} & " + " & ".join(cells), self.tex)


if __name__ == "__main__":
    unittest.main(verbosity=2)


==> anc/Extension/requirements.txt <==
numpy>=1.24,<3
scipy>=1.10,<2
matplotlib>=3.7,<4


==> anc/Extension/src/baselines/model_free_proximal.py <==
"""
model_free_proximal.py — model-FREE proximal OPE baseline (Agent 2 design),
the policy-DEPENDENT value-bridge counterpart to the anchor's model bridges.

Grounded in Shi, Uehara, Huang & Jiang (ICML 2022), "A Minimax Learning Approach
to Off-Policy Evaluation in Confounded POMDPs" (Option A). We estimate a per-step
VALUE bridge b_V(a,o) via a minimax/adversarial GMM conditional-moment restriction
that uses the pre-decision negative control O_0 as the past-proxy instrument, then
read policy value directly off the bridge. This imports NOTHING from the pinned
oracle/toy/bridge/value_plugin/ellipsoid modules, so V1/V4 are byte-identically
preserved.

NOTATION MAP (Shi -> ours). O_0 is Shi's pre-decision proxy O_{-1}:
  W (bridge argument)   = (A_t, O_t)              treatment-side proxy
  X (instrument)        = (A_t, O_0)              O_0 is the PAST proxy
  Y (response)          = R_t * pi_e(A_t | O_t)   reward x on-policy prob
Value bridge b_V^[t](A_t,O_t) solves the conditional moment restriction with a
BACKWARD-RECURSIVE response that carries the target-policy continuation value:
  E[ b_V^[t](A_t,O_t) | A_t, O_0 ] = E[ (R_t + V_{t+1}(O_{t+1}))*pi_e(A_t|O_t) | A_t,O_0 ]
  V_t(o) := sum_a b_V^[t](a, o),   V_{T+1} := 0.                                   (VB-t)
The residual  Y - b_V^[t](W)  is mean-zero given the instrument X. Shi's minimax form
  min_g max_f  E[(Y - g(W)) f(X)] - (lam/2) E[f(X)^2]
has, for a tabular one-hot critic class f indexed by X, a closed-form inner max,
collapsing to the regularized GLS (2SLS/GMM) solve
  beta = (A Wreg A^T + N rho I)^{-1} A Wreg c,
A = Phi_W^T Phi_X (|W| x |X|), Wreg the critic-Gram weighting, c = Phi_X^T Y.
Finite-horizon value uses ONLY the (policy-independent) INITIAL observation marginal:
  J(pi_e) = E_{o ~ nu_1}[ V_1(o) ] = sum_o nu_1(o) sum_a b_V^[1](a, o).
The recursion propagates the target policy's future value backward, so unlike a
per-stage direct method it is correct OFF-policy (a per-stage sum against the
behavior marginal is biased whenever pi_e shifts state occupancy -- verified). The
bridge is POLICY-DEPENDENT: fit() takes the target policy and re-fits per policy.

Why this is the right model-free counterweight: the shared tabular critic pools the
reward signal across all observations (plus Tikhonov ridge), rather than inverting
an isolated 2x2 per cell like the model-based estimator -- a structurally different
variance profile to compare head-to-head across N and confounding intensity.
"""

import numpy as np


def _infer_reward_levels(R):
    return np.unique(R)


class MinimaxValueBridgeOPE:
    """Model-free proximal (value-bridge) OPE via tabular minimax GMM.

    Parameters
    ----------
    n_obs, n_act, n_o0, T : discrete space sizes / horizon
    epsilon : critic-Gram ridge; default 1/N (parametric rate)
    rho     : bridge Tikhonov ridge; default 0.03/sqrt(N) (mirrors the MB schedule)
    instrument_weighting : 'gram' (default) | 'invvar' | 'identity'
    """

    def __init__(self, n_obs, n_act, n_o0, T, reward_levels=None,
                 epsilon=None, rho=None, instrument_weighting="gram", seed=0):
        self.n_obs, self.n_act, self.n_o0, self.T = n_obs, n_act, n_o0, T
        self.reward_levels = reward_levels
        self.epsilon, self.rho = epsilon, rho
        self.instrument_weighting = instrument_weighting
        self.seed = seed
        self.bV_hat = None
        self.nu_O = None
        self.diagnostics = []

    def fit(self, O0, O, A, R, target_policy):
        n_obs, n_act, n_o0, T = self.n_obs, self.n_act, self.n_o0, self.T
        N = O.shape[0]
        pi_e = np.asarray(target_policy, dtype=np.float64)   # (n_obs, n_act)
        eps = self.epsilon if self.epsilon is not None else 1.0 / N
        rho = self.rho if self.rho is not None else 0.03 / np.sqrt(N)
        nW, nX = n_act * n_obs, n_act * n_o0
        self.bV_hat = np.zeros((T, n_act, n_obs))
        self.diagnostics = [None] * T

        # BACKWARD recursion: V_{T+1}=0; stage t response carries V_{t+1}(O_{t+1}).
        V_next = np.zeros(n_obs)                   # V_{t+1}(o'); zero at t=T
        for t in range(T, 0, -1):
            o_t, a_t, r_t = O[:, t - 1], A[:, t - 1], R[:, t - 1]
            w = a_t * n_obs + o_t                 # W = (A_t, O_t)
            x = a_t * n_o0 + O0                    # X = (A_t, O_0)  (instrument)
            cont = V_next[O[:, t]] if t < T else np.zeros(N)   # V_{t+1}(O_{t+1})
            y = (r_t + cont) * pi_e[o_t, a_t]     # response with continuation

            # The instrument X=(A_t,O_0) and bridge argument W=(A_t,O_t) SHARE the
            # action, so the GLS system is BLOCK-DIAGONAL across actions: solve each
            # (n_obs x n_obs) action block separately instead of a
            # (n_act*n_obs)^2 dense matrix (which is ~1GB at benchmark scale). Per
            # action the instrument has only n_o0 columns, so LHS_a = low-rank +
            # ridge; the ridge min-norm solution is unique. NOTE: with a small
            # (binary) proxy this under-identifies a large-|O| bridge -- an honest
            # limitation surfaced at 720x2 scale (see the benchmark discussion).
            bV_t = np.zeros((n_act, n_obs))
            for a in range(n_act):
                sel = a_t == a
                if not sel.any():
                    continue
                wa = o_t[sel]                       # W-index within action a: O_t
                xa = O0[sel]                         # X-index within action a: O_0
                ya = y[sel]
                Ga = np.bincount(xa, minlength=n_o0).astype(float)
                Acr_a = np.zeros((n_obs, n_o0))
                np.add.at(Acr_a, (wa, xa), 1.0)
                cXy_a = np.zeros(n_o0)
                np.add.at(cXy_a, xa, ya)
                if self.instrument_weighting == "invvar":
                    Wa = 1.0 / (Ga + eps)
                elif self.instrument_weighting == "identity":
                    Wa = np.ones(n_o0)
                else:  # 'gram'
                    Wa = 1.0 / (Ga + N * eps)
                AW_a = Acr_a * Wa[None, :]                       # (n_obs, n_o0)
                # Woodbury: (AW_a Acr_a^T + Nrho I)^{-1} rhs, inner inverse is n_o0xn_o0
                M = Acr_a.T @ AW_a + N * rho * np.eye(n_o0)      # (n_o0, n_o0)
                rhs = AW_a @ cXy_a                               # (n_obs,)
                inner = Acr_a.T @ rhs                            # (n_o0,)
                bV_t[a] = (rhs - AW_a @ np.linalg.solve(M, inner)) / (N * rho)
            self.bV_hat[t - 1] = bV_t
            V_next = bV_t.sum(axis=0)             # V_t(o) = sum_a b_V^[t](a,o)
            # diagnostic: instrument coverage (binary O_0 vs |O| bridge -> the
            # under-identification that limits this baseline at benchmark scale)
            Gx = np.bincount(a_t * n_o0 + O0, minlength=nX).astype(float)
            self.diagnostics[t - 1] = dict(
                stage=t, unseen_instrument_frac=float((Gx == 0).mean()),
                proxy_dim=n_o0, bridge_dim_per_action=n_obs)

        # J = E_{o ~ nu_1}[ V_1(o) ], nu_1 = policy-INDEPENDENT initial-obs marginal
        nu1 = np.bincount(O[:, 0], minlength=n_obs).astype(float)
        self.nu1 = nu1 / max(nu1.sum(), 1.0)
        self._V1 = self.bV_hat[0].sum(axis=0)
        return self

    def value(self):
        """J(pi_e) = E_{o~nu_1}[ V_1(o) ]  (initial-marginal, off-policy-correct)."""
        return float((self._V1 * self.nu1).sum())

    def estimate_value(self, dataset, target_policy):
        """Convenience: fit on a dataset dict {O0,O,A,R} for a target policy and
        return the OPE value (bridge re-fit per policy)."""
        self.fit(dataset["O0"], dataset["O"], dataset["A"], dataset["R"],
                 target_policy)
        return self.value()


==> anc/Extension/src/envs/dim_separated_pomdp.py <==
"""dim_separated_pomdp.py -- a confounded POMDP whose three dimensions move independently.

WHY THIS ENVIRONMENT EXISTS.

The Phase 3 toy POMDP fixes |S| = 2, |O| = 3, |O_0| = 2. That is fine for
verifying correctness, but it cannot answer the question this extension is about.

The claim under test is that a proximal bridge, which is parameterized over the
OBSERVATION space, is only identified through the LATENT bottleneck, so its
design matrix carries a structural null space. There are three candidate
explanations for what caps the identifiable rank:

    H_latent : rank is capped by |S|    -- the latent state mediates everything
    H_instr  : rank is capped by |O_0|  -- the instrument cannot resolve more
    H_min    : rank is capped by min(|S|, |O_0|, |O|)

In the Phase 3 toy, |S| = |O_0| = 2. All three hypotheses predict rank 2, so the
environment is silent on which is right. Any conclusion drawn there about the
mechanism would be an artifact of the design.

This module separates them. With |S| = 2, |O_0| = 4, |O| = 6, H_latent predicts a
rank of 2 and H_instr predicts 4 -- a decisive gap. Reversing to |S| = 4,
|O_0| = 2 flips the prediction, which guards against a coincidence in one
direction.

WHAT IS HELD FIXED. The confounding channel (the behavior policy reads the latent
state), the reward structure, and the horizon are unchanged as the dimensions
move, so a difference in the spectrum is attributable to dimension alone.

CONSTRUCTION. Emission and negative-control matrices are drawn from a Dirichlet
with a diagonal boost, then verified to have maximal possible rank, namely
min(number of states, channel alphabet size). An undersized negative-control
alphabet cannot have full row rank and deliberately violates completeness in
the current case study. `default_params` checks the attainable rank.

Log format matches toy_pomdp: (O0, O, A, R) visible, S private.
"""

import numpy as np


def default_params(n_s=2, n_a=2, n_o=6, n_o0=4, T=3, seed=0, confound=1.0):
    """Build a confounded POMDP with independently specified dimensions.

    confound : 0 -> behavior ignores the latent state (no confounding)
               1 -> behavior strongly prefers the latent-appropriate action
    """
    rng = np.random.default_rng(seed)

    # Emission p(o|s): each latent state gets a distinct, concentrated profile.
    # The diagonal boost keeps the rows separated so E has full row rank.
    E = rng.dirichlet(np.ones(n_o) * 0.7, size=n_s)
    for s in range(n_s):
        E[s, s % n_o] += 1.5
    E /= E.sum(axis=1, keepdims=True)

    # Negative control p(O_0|s_1): same construction, independent draw.
    K0 = rng.dirichlet(np.ones(n_o0) * 0.7, size=n_s)
    for s in range(n_s):
        K0[s, s % n_o0] += 1.5
    K0 /= K0.sum(axis=1, keepdims=True)

    # Transitions P[a][s, s'] -- action a nudges the chain toward state (s+a).
    P = np.zeros((n_a, n_s, n_s))
    for a in range(n_a):
        for s in range(n_s):
            row = rng.dirichlet(np.ones(n_s) * 0.8)
            row[(s + a) % n_s] += 1.2
            P[a, s] = row / row.sum()

    # Reward P(r=1|s,a): depends strongly on the latent state, so a
    # confounding-blind evaluator is visibly biased.
    pR = rng.uniform(0.15, 0.85, size=(n_s, n_a))
    for s in range(n_s):
        pR[s, s % n_a] = 0.85

    p1 = rng.dirichlet(np.ones(n_s) * 2.0)

    # Behavior policy reads the LATENT state -- this is the confounding channel.
    pi_b = np.full((n_s, n_a), 1.0 / n_a)
    if confound > 0:
        for s in range(n_s):
            pi_b[s] = (1.0 - confound) / n_a
            pi_b[s, s % n_a] += confound
        pi_b /= pi_b.sum(axis=1, keepdims=True)

    # The proxy channels must be able to resolve the latent state, or
    # identification fails for a reason unrelated to what we are testing.
    assert np.linalg.matrix_rank(E) == min(n_s, n_o), \
        f"emission rank {np.linalg.matrix_rank(E)} < min({n_s},{n_o})"
    assert np.linalg.matrix_rank(K0) == min(n_s, n_o0), \
        f"negative-control rank {np.linalg.matrix_rank(K0)} < min({n_s},{n_o0})"

    return dict(E=E, P=P, pR=pR, p1=p1, pi_b=pi_b, K0=K0, T=T,
                n_s=n_s, n_a=n_a, n_o=n_o, n_o0=n_o0)


def sample_trajectories(params, N, rng, policy=None, policy_type="latent"):
    """Generate N trajectories. Mirrors toy_pomdp.sample_trajectories."""
    E, P, pR, p1, pi_b, K0, T = (params[k] for k in
                                 ("E", "P", "pR", "p1", "pi_b", "K0", "T"))
    n_s, n_a = params["n_s"], params["n_a"]
    if policy is None:
        policy, policy_type = pi_b, "latent"

    S = np.zeros((N, T + 1), dtype=np.int64)
    O = np.zeros((N, T), dtype=np.int64)
    A = np.zeros((N, T), dtype=np.int64)
    R = np.zeros((N, T), dtype=np.float64)

    s = rng.choice(n_s, size=N, p=p1)
    S[:, 0] = s
    cdf0 = np.cumsum(K0, axis=1)
    O0 = (cdf0[s] < rng.random((N, 1))).sum(axis=1)

    cdfE = np.cumsum(E, axis=1)
    for t in range(T):
        o_t = (cdfE[s] < rng.random((N, 1))).sum(axis=1)
        O[:, t] = o_t
        pol_idx = s if policy_type == "latent" else o_t
        cdf_pi = np.cumsum(policy, axis=1)
        a_t = (cdf_pi[pol_idx] < rng.random((N, 1))).sum(axis=1)
        A[:, t] = a_t
        R[:, t] = (rng.random(N) < pR[s, a_t]).astype(np.float64)
        s_next = np.empty(N, dtype=np.int64)
        for a in range(n_a):
            ia = a_t == a
            if not ia.any():
                continue
            cdfP = np.cumsum(P[a], axis=1)
            s_next[ia] = (cdfP[s[ia]] < rng.random((ia.sum(), 1))).sum(axis=1)
        s = s_next
        S[:, t + 1] = s

    return dict(O0=O0, O=O, A=A, R=R, S=S)


def dp_value(params, pi_obs, T=None):
    """Exact V(pi) by dynamic programming, for an observation-based policy.

    pi_obs : (n_o, n_a) stationary policy over observations.

    The latent chain is what actually evolves, so the recursion runs on states;
    the policy enters through the emission, since the agent picks its action from
    the observation it happens to see:

        Q_t(s,a) = pR[s,a] + sum_s' P[a][s,s'] V_{t+1}(s')
        V_t(s)   = sum_o E[s,o] sum_a pi(a|o) Q_t(s,a)

    This is ground truth: no estimation, no sampling. It is the reference every
    pessimistic lower bound must stay below.
    """
    E, P, pR, p1 = params["E"], params["P"], params["pR"], params["p1"]
    n_s, n_a = params["n_s"], params["n_a"]
    T = T or params["T"]
    V_next = np.zeros(n_s)
    for _ in range(T):
        Q = pR + np.einsum("asz,z->sa", P, V_next)      # (n_s, n_a)
        eff = E @ pi_obs                                # (n_s, n_a): p(a|s)
        V_next = np.einsum("sa,sa->s", eff, Q)
    return float(p1 @ V_next)


def candidate_policies(n_o, n_a, seed=0):
    """A small set of observation-based candidate policies to rank."""
    rng = np.random.default_rng(seed)
    pols = {}
    for a in range(n_a):
        pi = np.zeros((n_o, n_a))
        pi[:, a] = 1.0
        pols[f"always_{a}"] = pi
    pols["uniform"] = np.full((n_o, n_a), 1.0 / n_a)
    pi = rng.dirichlet(np.ones(n_a) * 1.5, size=n_o)
    pols["mixed"] = pi
    return pols


def population_cross_moment(params, a=None):
    """The exact population limit of the model-free cross-moment, p(o_t, o_0).

    This is the object the empirical design matrix converges to:

        p(o, o_0) = sum_s p(s) p(o | s) p(o_0 | s)   =   E^T diag(p(s)) K0

    Written this way the factorization through the latent state is explicit, and
    the rank is bounded by |S| no matter how large |O| and |O_0| are. Computing
    it in closed form lets the diagnostic separate a genuine structural rank cap
    from finite-sample noise: at N -> infinity the empirical matrix must approach
    THIS, so any rank above rank(this) is sampling artifact.

    If a is supplied, return p(o_1, o_0 | A_1=a), replacing p1 by the normalized
    weights p1 * pi_b[:, a]. Conditioning can change the rank.

    The marginal over s used here is the stationary-free t=1 marginal p1, which
    is the correct one for the first stage; later stages mix but the rank bound
    is unchanged because every stage factors through s in the same way.
    """
    E, K0, p1 = params["E"], params["K0"], params["p1"]
    if a is not None:
        if not isinstance(a, (int, np.integer)) or not 0 <= a < params["pi_b"].shape[1]:
            raise ValueError("a must be a valid action index")
        weights = p1 * params["pi_b"][:, a]
        mass = weights.sum()
        if mass <= 0:
            raise ValueError("Cannot condition on an action with zero population probability")
        return E.T @ np.diag(weights / mass) @ K0  # p(o, o0 | A1=a)
    return E.T @ np.diag(p1) @ K0        # (n_o, n_o0)


if __name__ == "__main__":
    for (ns, no, no0) in [(2, 6, 4), (4, 6, 2), (3, 7, 5)]:
        p = default_params(n_s=ns, n_o=no, n_o0=no0)
        M = population_cross_moment(p)
        print(f"|S|={ns} |O|={no} |O_0|={no0}  cross-moment shape={M.shape}  "
              f"rank={np.linalg.matrix_rank(M)}  (min of dims = {min(ns, no, no0)})")


==> anc/Extension/src/envs/oracle_module.py <==
"""
oracle_module.py — Exact oracles for Phase 1 (NO estimation code here).

Contents:
  (1) dp_value_obs_policy      exact finite-horizon V(pi) on the augmented latent
                               chain of simulated_env, for observation-based
                               (memoryless, possibly time-varying) candidate policies
  (2) dp_value_toy             exact V(pi) for the toy POMDP
  (3) toy_true_bridges         true b_R, b_D by direct matrix (pseudo)inversion,
                               with residuals of the latent moment equations
  (4) toy_chain_value          Theorem-3.5 sequential-integration value using the
                               true bridges (must equal DP to machine precision)
  (5) big_bridge_* helpers     on-demand true-bridge solvers for simulated_env via
                               per-x 2x2 inversion of the marker emission block,
                               plus a residual self-test
  (6) fit_naive_mdp /          the NAIVE UNCORRECTED baseline: count-based
      naive_value              observation-MDP estimation + forward DP — the thing
                               confounding provably biases (Phase 1 exit criterion)
  (7) mc_value                 Monte-Carlo on-policy value (DP sanity check)

Mathematical conventions follow the anchor paper (Hong-Qi-Xu ICML 2024):
  model factors      p(r_t, o_t | s_t, a_t) = p(o_t|s_t) * p(r_t|s_t,a_t)
                     p(s_{j+1}, o_j | s_j, a_j) = p(o_j|s_j) * p(s_{j+1}|s_j,a_j)
  latent bridge equations (sufficient conditions; solvable by construction here):
      sum_o~ p(o~|s) b_R(a, o~, r, o)      = p(r, o | s, a)                for all s
      sum_o~ p(o~|s) b_D(a, o~, o~', o)    = p(o|s) * sum_s' p(s'|s,a) p(o~'|s')
  Theorem-3.5 chain:
      g_1(o~) = p(o~_1);  g_{j+1}(o~') = sum_o~ b_D(a_j, o~, o~', o_j) g_j(o~)
      f_t(r, h_t) = sum_o~ b_R(a_t, o~, r, o_t) g_t(o~)
      p^pi(r_t) = sum_{h_t} prod_j pi(a_j|o_j) f_t(r, h_t);   V = sum_t E[R_t]
"""

import itertools
import numpy as np

# simulated_env is the 720-observation benchmark and needs the third-party
# gumbel-max-scm clone. The toy-scale oracles below do not, so the import is made
# optional here: without it the big-env helpers are unavailable but
# toy_true_bridges / dp_value_toy still work.
try:
    from simulated_env import (N_X, N_U, N_A, N_LIVE, S_AUG, N_OBS,
                               TERM_NEG, TERM_POS, OBS_NEG, OBS_POS)
    _HAS_BIG_ENV = True
except ModuleNotFoundError:
    _HAS_BIG_ENV = False
import toy_pomdp as toy


# ============================================================== (1) big-env DP oracle
def _effective_policy_latent(pi_obs_t, q0, q1):
    """Fold the marker emission into an obs-policy: pi_eff(a|s) for live s=(u,x).

    pi_eff(a | s=(u,x)) = (1-q_u) * pi(a | o=2x) + q_u * pi(a | o=2x+1).
    Returns (S_AUG, N_A); terminal rows are irrelevant (absorbing, zero reward).
    """
    pi_eff = np.zeros((S_AUG, N_A))
    even = pi_obs_t[0:2 * N_X:2]      # (720, A) rows for o = 2x
    odd = pi_obs_t[1:2 * N_X:2]       # (720, A) rows for o = 2x+1
    for u, q in ((0, q0), (1, q1)):
        pi_eff[u * N_X:(u + 1) * N_X] = (1 - q) * even + q * odd
    pi_eff[TERM_NEG] = pi_obs_t[OBS_NEG]
    pi_eff[TERM_POS] = pi_obs_t[OBS_POS]
    return pi_eff


def dp_value_obs_policy(aug, pi_obs, T, q0, q1):
    """Exact V(pi) for an observation-based candidate policy on the augmented chain.

    pi_obs: (N_OBS, N_A) stationary, or list of T such arrays (time-varying).
    V_t(s) = sum_a pi_eff,t(a|s) [ ER(a,s) + sum_s' P[a,s,s'] V_{t+1}(s') ].
    """
    P, ER, p_init = aug["P"], aug["ER"], aug["p_init"]
    pis = pi_obs if isinstance(pi_obs, list) else [pi_obs] * T
    V_next = np.zeros(S_AUG)
    for t in range(T, 0, -1):
        pi_eff = _effective_policy_latent(pis[t - 1], q0, q1)
        Qpi = ER.T + np.einsum("asz,z->sa", P, V_next)     # (S_AUG, N_A)
        V_next = (pi_eff * Qpi).sum(axis=1)
    return float(p_init @ V_next)


# ============================================================== (2) toy DP oracle
def dp_value_toy(params, pi_obs, T=None):
    """Exact V(pi) for the toy POMDP, observation-based policy (N_O, N_A)."""
    E, P, pR, p1 = params["E"], params["P"], params["pR"], params["p1"]
    T = T or params["T"]
    pi_eff = E @ pi_obs                        # (S, A): sum_o p(o|s) pi(a|o)
    r_sa = pR                                  # expected reward given (s, a)
    V_next = np.zeros(toy.N_S)
    for _ in range(T, 0, -1):
        Q = r_sa + np.einsum("asz,z->sa", P, V_next)
        V_next = (pi_eff * Q).sum(axis=1)
    return float(p1 @ V_next)


def dp_value_toy_latent(params, pi_lat, T=None):
    """Exact V for a LATENT-indexed policy (used for the behavior policy itself)."""
    E, P, pR, p1 = params["E"], params["P"], params["pR"], params["p1"]
    T = T or params["T"]
    V_next = np.zeros(toy.N_S)
    for _ in range(T, 0, -1):
        Q = pR + np.einsum("asz,z->sa", P, V_next)
        V_next = (pi_lat * Q).sum(axis=1)
    return float(p1 @ V_next)


# ============================================================== (3) toy true bridges
def toy_true_bridges(params):
    """True bridges by direct matrix (pseudo)inversion + residuals.

    b_R[a, o~, r, o]  solves  E b = c,  c[s] = E[s,o] * P(r|s,a)
    b_D[a, o~, o~', o] solves E B = C,  C[s,o~'] = E[s,o] * (P[a] E)[s,o~']
    (min-norm solutions via pinv(E); residuals must be ~0 since rank(E) = |S|).
    """
    E, P, pR = params["E"], params["P"], params["pR"]
    Epinv = np.linalg.pinv(E)                                  # (O, S)

    bR = np.zeros((toy.N_A, toy.N_O, 2, toy.N_O))
    resR = 0.0
    for a in range(toy.N_A):
        for r in range(2):
            p_r = pR[:, a] if r == 1 else 1.0 - pR[:, a]       # P(r|s,a), (S,)
            for o in range(toy.N_O):
                c = E[:, o] * p_r                              # (S,)
                u = Epinv @ c
                bR[a, :, r, o] = u
                resR = max(resR, float(np.abs(E @ u - c).max()))

    bD = np.zeros((toy.N_A, toy.N_O, toy.N_O, toy.N_O))
    resD = 0.0
    for a in range(toy.N_A):
        PE = P[a] @ E                                          # (S, O'): sum_s' p(s'|s,a) p(o~'|s')
        for o in range(toy.N_O):
            C = E[:, o][:, None] * PE                          # (S, O')
            B = Epinv @ C                                      # (O, O')
            bD[a, :, :, o] = B
            resD = max(resD, float(np.abs(E @ B - C).max()))

    return bR, bD, dict(residual_bR=resR, residual_bD=resD)


# ============================================================== (4) Theorem-3.5 chain
def toy_chain_value(params, bR, bD, pi_obs, T=None):
    """V(pi) via the Theorem-3.5 sequential bridge integration (exact enumeration).

    Enumerates all histories h_t = (o_1, a_1, ..., o_t, a_t); the policy weight uses
    pi(a_j | o_j) (memoryless candidate). Returns V_chain = sum_t sum_r r * p^pi(r_t).
    """
    E, P, pR, p1 = params["E"], params["P"], params["pR"], params["p1"]
    T = T or params["T"]
    g1 = p1 @ E                                # p(o~_1), (O,)

    V = 0.0
    per_step = []
    for t in range(1, T + 1):
        p_rt1 = 0.0                            # p^pi(r_t = 1)
        for hist in itertools.product(range(toy.N_O), range(toy.N_A), repeat=t):
            obs = hist[0::2]
            acts = hist[1::2]
            w = 1.0
            for o_j, a_j in zip(obs, acts):
                w *= pi_obs[o_j, a_j]
            if w == 0.0:
                continue
            g = g1
            for j in range(t - 1):
                g = g @ bD[acts[j], :, :, obs[j]]              # g_{j+1}(o~')
            f_t = float(g @ bR[acts[t - 1], :, 1, obs[t - 1]])  # r = 1 slice
            p_rt1 += w * f_t
        per_step.append(p_rt1)
        V += 1.0 * p_rt1                       # rewards in {0,1}: E[R_t] = p(r_t=1)
    return float(V), per_step


# ============================================================== (5) big-env bridges
def big_emission_block(q0, q1):
    """Per-x marker emission block Em2[u, m] = P(m | u); invertible iff q0 != q1."""
    return np.array([[1 - q0, q0],
                     [1 - q1, q1]])


def big_bridge_R(env, a, r_val, o, x_grid=None):
    """On-demand true reward bridge b_R(a, o~=(x,m~), r, o) for live queries.

    For each core x, solve Em2 @ b[(x,·)] = target where
    target[u] = p(o | s=(u,x)) * P(R = r_val | s=(u,x), a).
    Returns (len(x_grid), 2) array over (x, m~). Terminal o handled via 1x1 blocks
    upstream (not needed in Phase 1 checks).
    """
    aug, q0, q1 = env["aug"], env["q0"], env["q1"]
    P = aug["P"]
    Em2inv = np.linalg.inv(big_emission_block(q0, q1))
    x_grid = np.arange(N_X) if x_grid is None else np.asarray(x_grid)

    # p(o | s=(u,x)): nonzero only if o is a live obs with core(o) == x, or terminal
    if o >= 2 * N_X:
        raise ValueError("Phase 1 bridge queries restricted to live observation o")
    xo, mo = o // 2, o % 2
    p_o_ux = np.zeros((N_U, x_grid.size))
    match = x_grid == xo
    p_o_ux[0, match] = q0 if mo == 1 else (1 - q0)
    p_o_ux[1, match] = q1 if mo == 1 else (1 - q1)

    # P(R = r_val | s, a) on live states
    out = np.zeros((x_grid.size, 2))
    for i, x in enumerate(x_grid):
        tgt = np.zeros(N_U)
        for u in range(N_U):
            s = u * N_X + x
            if r_val == 1:
                p_r = P[a, s, TERM_POS]
            elif r_val == -1:
                p_r = P[a, s, TERM_NEG]
            else:
                p_r = 1.0 - P[a, s, TERM_POS] - P[a, s, TERM_NEG]
            tgt[u] = p_o_ux[u, i] * p_r
        out[i] = Em2inv @ tgt
    return out


def big_bridge_selftest(env, rng, n_queries=64):
    """Residual self-test: verify Em2 @ b == target at random (a, r, o, x) queries."""
    aug, q0, q1 = env["aug"], env["q0"], env["q1"]
    Em2 = big_emission_block(q0, q1)
    P = aug["P"]
    worst = 0.0
    for _ in range(n_queries):
        a = int(rng.integers(N_A))
        r_val = int(rng.choice([-1, 0, 1]))
        x = int(rng.integers(N_X))
        o = 2 * x + int(rng.integers(2))       # query at a live obs matching x
        b = big_bridge_R(env, a, r_val, o, x_grid=[x])[0]      # (2,)
        xo, mo = o // 2, o % 2
        for u in range(N_U):
            s = u * N_X + x
            p_o = (q1 if u == 1 else q0) if mo == 1 else ((1 - q1) if u == 1 else (1 - q0))
            p_o = p_o if x == xo else 0.0
            if r_val == 1:
                p_r = P[a, s, TERM_POS]
            elif r_val == -1:
                p_r = P[a, s, TERM_NEG]
            else:
                p_r = 1.0 - P[a, s, TERM_POS] - P[a, s, TERM_NEG]
            lhs = float(Em2[u] @ b)
            worst = max(worst, abs(lhs - p_o * p_r))
    return worst


# ============================================================== (6) naive baseline
def fit_naive_mdp(O, A, R, n_obs, n_act, smooth=0.0):
    """Count-based observation-MDP fit from confounded logs (pooled over t).

    Returns P_hat (n_act, n_obs, n_obs), r_hat (n_obs, n_act), p1_hat (n_obs,),
    visit_mask (n_obs, n_act). Unvisited (o, a): self-loop, r_hat = 0.
    """
    N, T = O.shape
    counts = np.zeros((n_act, n_obs, n_obs))
    r_sum = np.zeros((n_obs, n_act))
    sa_cnt = np.zeros((n_obs, n_act))

    for t in range(T):
        o_t, a_t, r_t = O[:, t], A[:, t], R[:, t]
        np.add.at(r_sum, (o_t, a_t), r_t)
        np.add.at(sa_cnt, (o_t, a_t), 1.0)
        if t < T - 1:
            o_next = O[:, t + 1]
            np.add.at(counts, (a_t, o_t, o_next), 1.0)

    P_hat = counts + smooth
    row = P_hat.sum(axis=2)
    visit_tx = row > 0
    for a in range(n_act):
        z = ~visit_tx[a]
        P_hat[a][z] = 0.0
        P_hat[a][z, np.arange(n_obs)[z]] = 1.0             # unvisited: self-loop
        nz = visit_tx[a]
        P_hat[a][nz] /= P_hat[a][nz].sum(axis=1, keepdims=True)

    r_hat = np.divide(r_sum, sa_cnt, out=np.zeros_like(r_sum), where=sa_cnt > 0)
    p1_hat = np.bincount(O[:, 0], minlength=n_obs).astype(float)
    p1_hat /= p1_hat.sum()
    return P_hat, r_hat, p1_hat, sa_cnt > 0


def naive_value(P_hat, r_hat, p1_hat, pi_obs, T):
    """Forward DP on the fitted observation-MDP: the naive uncorrected evaluator."""
    mu = p1_hat.copy()
    V = 0.0
    for t in range(T):
        V += float((mu[:, None] * pi_obs * r_hat).sum())
        if t < T - 1:
            flow = np.einsum("o,oa,aoz->z", mu, pi_obs, P_hat)
            mu = flow
    return V


def population_naive_mdp(env):
    """POPULATION (infinite-data) naive observation-MDP: exact expected values of the
    count-based fit under the behavior measure — isolates STRUCTURAL bias from
    sampling noise.

    Exact behavior-measure quantities (pooled over t, matching fit_naive_mdp):
      J_{t+1}(s') = sum_s J_t(s) sum_a pi_b,t(a|s) P[a,s,s']       (latent occupancy)
      n(o,a)      = sum_t sum_s J_t(s) W[s,o] pi_b,t(a|s)          (visit weight)
      r~(o,a)     = sum_t sum_s J_t(s) W[s,o] pi_b,t(a|s) ER(a,s) / n(o,a)
      C(o,a,o')   = sum_{t<T} sum_{s,s'} J_t(s) W[s,o] pi_b,t(a|s) P[a,s,s'] W[s',o']
      P~(o'|o,a)  = C / row-sums;   p~_1(o) = sum_s J_1(s) W[s,o]
    where W[s,o] = p(o|s) is the (dense) emission matrix of the marker channel.
    Behavior acts on the LATENT state and never sees the marker, so
    P(o,a|s) = W[s,o] * pi_b(a|s) factorizes exactly.
    """
    aug, T, q0, q1 = env["aug"], env["T"], env["q0"], env["q1"]
    P, ER, p_init, pi_b = aug["P"], aug["ER"], aug["p_init"], env["pi_b"]

    # dense emission matrix W[s, o]
    W = np.zeros((S_AUG, N_OBS))
    x = np.arange(N_X)
    for u, q in ((0, q0), (1, q1)):
        W[u * N_X + x, 2 * x] = 1 - q
        W[u * N_X + x, 2 * x + 1] = q
    W[TERM_NEG, OBS_NEG] = 1.0
    W[TERM_POS, OBS_POS] = 1.0

    J = p_init.copy()
    n_oa = np.zeros((N_OBS, N_A))
    r_sum = np.zeros((N_OBS, N_A))
    C = np.zeros((N_A, N_OBS, N_OBS))
    p1_pop = W.T @ J

    for t in range(T):
        B = J[:, None] * pi_b[t]                       # (S, A): J_t(s) pi_b,t(a|s)
        n_oa += W.T @ B
        r_sum += W.T @ (B * ER.T)
        if t < T - 1:
            for a in range(N_A):
                C[a] += (W * B[:, a][:, None]).T @ (P[a] @ W)
        J = np.einsum("s,sa,asz->z", J, pi_b[t], P)

    P_pop = C.copy()
    row = P_pop.sum(axis=2)
    for a in range(N_A):
        z = row[a] <= 0
        P_pop[a][z] = 0.0
        P_pop[a][z, np.arange(N_OBS)[z]] = 1.0
        nz = ~z
        P_pop[a][nz] /= P_pop[a][nz].sum(axis=1, keepdims=True)
    r_pop = np.divide(r_sum, n_oa, out=np.zeros_like(r_sum), where=n_oa > 0)
    return P_pop, r_pop, p1_pop, n_oa


# ============================================================== (7) MC sanity
def mc_value_big(env, pi_obs, N, seed):
    """On-policy Monte-Carlo value of an obs-policy in the true environment."""
    from simulated_env import sample_trajectories
    rng = np.random.default_rng(seed)
    pis = pi_obs if isinstance(pi_obs, list) else [pi_obs] * env["T"]
    data = sample_trajectories(env["aug"], pis, N, env["T"], rng,
                               q0=env["q0"], q1=env["q1"], eps0=env["eps0"],
                               policy_type="obs")
    ret = data["R"].sum(axis=1)
    return float(ret.mean()), float(ret.std(ddof=1) / np.sqrt(N))


def mc_value_toy(params, pi_obs, N, seed):
    rng = np.random.default_rng(seed)
    data = toy.sample_trajectories(params, N, rng, policy=pi_obs, policy_type="obs")
    ret = data["R"].sum(axis=1)
    return float(ret.mean()), float(ret.std(ddof=1) / np.sqrt(N))


==> anc/Extension/src/envs/toy_pomdp.py <==
"""
toy_pomdp.py — Minimal tabular confounded POMDP (Phase 1 companion substrate).

Purpose: the ONLY environment where the true bridge functions b_R / b_D are small
enough to materialize densely and verify by direct matrix (pseudo)inversion, and
where the Theorem-3.5 sequential-integration identity can be checked against exact
dynamic programming to machine precision.

Model (time-homogeneous, finite horizon T):
    latent state   s in {0, 1}
    action         a in {0, 1}
    observation    o in {0, 1, 2}   emitted from s BEFORE the action: p(o|s) = E[s, o]
    reward         r in {0, 1}      Bernoulli given (s, a): P(r=1|s,a) = pR[s, a]
    transition     p(s'|s, a) = P[a][s, s']
    initial        p1[s]
    behavior       pi_b(a|s) — depends on the LATENT state => confounded log
    neg. control   O_0 in {0, 1}: p(O_0 = k | s_1) = K0[s_1, k], fresh independent
                   noise => Assumption 3.1 holds by the Markov structure.

Design notes:
  * |O| = 3 > |S| = 2 and E has full row rank => the latent bridge equations are
    exactly solvable (min-norm solution via pinv), i.e., Assumption 3.2 holds.
  * K0 is invertible (rows distinct) => O_0 is informative about s_1; with the
    latent chain mixing slowly, completeness (Assumption 3.3) is plausible and,
    in this 2-state model, reduces to rank conditions that hold by construction.
  * pR depends strongly on s, and pi_b prefers the good action per latent state:
    this makes the naive observation-MDP evaluator visibly biased.

Log format matches simulated_env: (o_0, o_1, a_1, r_1, ..., o_T, a_T, r_T).
"""

import numpy as np

N_S = 2
N_A = 2
N_O = 3
N_O0 = 2


def default_params(T=3):
    E = np.array([[0.7, 0.2, 0.1],
                  [0.1, 0.2, 0.7]])            # p(o|s), full row rank
    P = np.array([                              # P[a][s, s']
        [[0.9, 0.1],
         [0.3, 0.7]],
        [[0.5, 0.5],
         [0.1, 0.9]],
    ])
    pR = np.array([[0.9, 0.2],                  # P(r=1|s,a)
                   [0.1, 0.8]])
    p1 = np.array([0.6, 0.4])
    pi_b = np.array([[0.75, 0.25],              # behavior pi_b(a|s): prefers the
                     [0.25, 0.75]])             # latent-appropriate action
    K0 = np.array([[0.85, 0.15],                # p(O_0|s_1), invertible
                   [0.20, 0.80]])
    return dict(E=E, P=P, pR=pR, p1=p1, pi_b=pi_b, K0=K0, T=T)


def sample_trajectories(params, N, rng, policy=None, policy_type="latent"):
    """Generate N trajectories of length T.

    policy=None      -> use the confounded behavior pi_b (latent-indexed).
    policy_type='obs' with policy (N_O, N_A) -> candidate-policy rollouts (MC checks).
    Returns estimator-visible {O0, O, A, R} + PRIVATE {S}.
    """
    E, P, pR, p1, pi_b, K0, T = (params[k] for k in
                                 ("E", "P", "pR", "p1", "pi_b", "K0", "T"))
    if policy is None:
        policy, policy_type = pi_b, "latent"

    S = np.zeros((N, T + 1), dtype=np.int64)
    O = np.zeros((N, T), dtype=np.int64)
    A = np.zeros((N, T), dtype=np.int64)
    R = np.zeros((N, T), dtype=np.float64)

    s = rng.choice(N_S, size=N, p=p1)
    S[:, 0] = s
    # pre-decision negative control: O_0 ~ K0[s_1, .], fresh independent noise
    cdf0 = np.cumsum(K0, axis=1)
    O0 = (cdf0[s] < rng.random((N, 1))).sum(axis=1)

    cdfE = np.cumsum(E, axis=1)
    for t in range(T):
        o_t = (cdfE[s] < rng.random((N, 1))).sum(axis=1)
        O[:, t] = o_t
        pol_idx = s if policy_type == "latent" else o_t
        cdf_pi = np.cumsum(policy, axis=1)
        a_t = (cdf_pi[pol_idx] < rng.random((N, 1))).sum(axis=1)
        A[:, t] = a_t
        R[:, t] = (rng.random(N) < pR[s, a_t]).astype(np.float64)
        # transition
        s_next = np.empty(N, dtype=np.int64)
        for a in range(N_A):
            ia = a_t == a
            cdfP = np.cumsum(P[a], axis=1)
            s_next[ia] = (cdfP[s[ia]] < rng.random((ia.sum(), 1))).sum(axis=1)
        s = s_next
        S[:, t + 1] = s

    return dict(O0=O0, O=O, A=A, R=R, S=S)


if __name__ == "__main__":
    params = default_params()
    data = sample_trajectories(params, 5000, np.random.default_rng(0))
    print("toy log shapes:", data["O0"].shape, data["O"].shape,
          data["A"].shape, data["R"].shape)
    print("mean episode return (behavior):", data["R"].sum(axis=1).mean())


==> anc/Extension/src/estimation/bridge_estimator.py <==
"""
bridge_estimator.py — Phase 2 estimation core: the anchor's two-stage bridge
estimator, instantiated exactly in the tabular setting (one-hot/delta kernels).

Per stage t = 1..T and bridge family (R: reward-emission, D: dynamic-emission):

  variables    W_t = (A_t, O_t)                       w-index, |W| = n_act * n_obs
               X_t = (A_t, H_{t-1}, O_0)              conditioning; |X_t| grows with t
               Y_t = (R_t, O_t)                       reward-bridge index, |Y| = n_r * n_obs
               Z_t = (O_{t+1}, O_t)                   dynamic-bridge index, |Z| = n_obs^2
  moment       E[ b(W_t, y) | X_t ] = p(y | X_t)      for ALL index values y

STAGE 1 (on the N1 split) — with one-hot features the anchor's closed forms become:
  ridge CME    mu_hat(w | x) = count1(w, x) / (count1(x) + N1 * lambda1)
               [push-through-equivalent to Gamma = (K_X + N1 lambda1 I)^{-1} K_{XX'};
                columns of M_hat = Phi_W Gamma are exactly mu_hat(.|x'_n)]
  pmf target   p_hat(y | x) = count1(y, x) / count1(x)   (MLE; marginal fallback for
               x unseen in stage 1 — such rows have mu_hat = 0 and are inert)

STAGE 2 (on the N2 split) — uniform index draws y''_n ~ Unif(Y_t), paired 1:1 with
stage-2 points x'_n; design vectors psi_n = mu_hat(.|x'_n) (x) e_{y''_n}:
  DUAL (paper's representer form):
      G = (Gamma^T K_W Gamma) hadamard K_{Y''} = (M_hat^T M_hat) hadamard K_{Y''}
      alpha = (G + N2 * lambda2 * I)^{-1} p_hat_vec          [(N2 x N2) solve]
      b_hat = sum_n alpha_n psi_n
  PRIMAL (paper's operator form, Eq. 12; identical by the push-through identity):
      (T_hat_2 + lambda2 I) vec(b_hat) = g_hat_2,
      T_hat_2 = Psi^T Psi / N2,  g_hat_2 = Psi^T p_hat_vec / N2   [(D x D) solve,
      D = |W| * |Y| — the right form when N2 >> D, as in the tabular setting]

Diagnostics logged per stage/family: eigenvalue extremes of T_hat_2, regularized
condition numbers cond(T_hat_2 + lambda2 I) and (when the dual is formed)
cond(G + N2 lambda2 I), plus the fraction of stage-2 points whose x was unseen in
stage 1 (coverage/ill-posedness monitor).

Under suitable sampling, regularization and identifiability conditions, the
population target is the minimum-norm solution of the observable moment
equations. It need not equal a latent-sufficient pinv oracle bridge when
completeness fails. L2 error against that oracle is a diagnostic, not a general
consistency certificate. The current preprint states the implementation limits.

NO pessimism code here (Phase 2 later step).
"""

import numpy as np


# --------------------------------------------------------------------- encodings
def history_index(O, A, t, n_obs, n_act):
    """Flat index of h_{t-1} = (o_1, a_1, ..., o_{t-1}, a_{t-1}); t is 1-indexed."""
    N = O.shape[0]
    h = np.zeros(N, dtype=np.int64)
    for j in range(t - 1):
        h = h * (n_obs * n_act) + (O[:, j] * n_act + A[:, j])
    return h, (n_obs * n_act) ** (t - 1)


def stage_indices(O0, O, A, R, t, n_obs, n_act, n_o0, n_r):
    """Return (w, x, y, z, sizes) flat indices for stage t (1-indexed).
    z is None at t = T (no dynamic bridge at the last stage)."""
    a_t = A[:, t - 1]
    o_t = O[:, t - 1]
    r_t = R[:, t - 1].astype(np.int64)
    h, n_hist = history_index(O, A, t, n_obs, n_act)

    w = a_t * n_obs + o_t
    x = (a_t * n_hist + h) * n_o0 + O0
    y = r_t * n_obs + o_t
    z = (O[:, t] * n_obs + o_t) if t < O.shape[1] else None
    sizes = dict(n_w=n_act * n_obs, n_x=n_act * n_hist * n_o0,
                 n_y=n_r * n_obs, n_z=n_obs * n_obs)
    return w, x, y, z, sizes


# --------------------------------------------------------------------- estimator
class TabularBridgeEstimator:
    """Two-stage bridge estimator (tabular one-hot instantiation of the anchor).

    Parameters
    ----------
    n_obs, n_act, n_o0, n_r : discrete space sizes
    T          : horizon
    lambda1    : stage-1 CME ridge; default 1/N1  (the ridge enters the CME as
                 count(w,x)/(count(x) + N1*lambda1), i.e. N1*lambda1 pseudo-counts:
                 the anchor's N^{-1/(c+1)} schedules target infinite-dimensional
                 RKHSs; in the finite-dimensional well-specified tabular class the
                 parametric-rate choice N1*lambda1 = O(1) avoids gross shrinkage
                 while keeping the estimator well-defined on unseen cells)
    lambda2    : stage-2 ridge; default 0.03/sqrt(N2). Calibrated on the toy via a
                 coarse grid (see checkpoint_log entry): lambda2 must decay SLOWER
                 than 1/N so it dominates the stage-1 CME noise that leaks into the
                 weakly-identified (near-null) design directions — matching the
                 anchor's prescription that the stage-2 width dominates stage-1
                 error — while staying below the O(1/|Y|) signal eigenvalues.
    split_frac : N1 fraction (default 0.7; the grid confirms the anchor's N1 >> N2
                 prescription — stage-1 tables over the growing X_t need more data)
    mode       : 'primal' | 'dual' | 'auto' (auto = dual iff N2 <= dual_cap,
                 else primal; both are exactly equivalent — verified in tests)
    dual_cap   : max N2 for forming the (N2 x N2) Gram matrix G
    """

    def __init__(self, n_obs, n_act, n_o0, n_r, T,
                 lambda1=None, lambda2=None, split_frac=0.7,
                 mode="auto", dual_cap=3000, seed=0, rank_rule="fixed"):
        # rank_rule: "fixed" (relative eigenvalue floor) or "legacy" (the
        # original absolute 1e-300 floor, retained only to reproduce the
        # withdrawn results -- it selects float sign noise, see _stage2_solve).
        self.rank_rule = rank_rule
        self.n_obs, self.n_act, self.n_o0, self.n_r = n_obs, n_act, n_o0, n_r
        self.T = T
        self.lambda1, self.lambda2 = lambda1, lambda2
        self.split_frac = split_frac
        self.mode, self.dual_cap = mode, dual_cap
        self.seed = seed
        self.bR_hat = None      # (T,  n_act, n_obs, n_r,  n_obs)  [a, o~, r,  o]
        self.bD_hat = None      # (T-1,n_act, n_obs, n_obs, n_obs) [a, o~, o~', o]
        self.diagnostics = []
        self.stage_store = {}   # per-stage ellipsoid geometry (H, b_hat, sigma2)

    # ---------------------------------------------------------------- stage 1
    @staticmethod
    def _stage1_tables(w1, x1, tgt1, n_w, n_x, n_tgt, N1, lam1):
        """Ridge CME table mu_hat (n_w, n_x) and MLE pmf table (n_tgt, n_x)."""
        cnt_wx = np.zeros((n_w, n_x))
        np.add.at(cnt_wx, (w1, x1), 1.0)
        cnt_x = np.bincount(x1, minlength=n_x).astype(np.float64)
        mu = cnt_wx / (cnt_x + N1 * lam1)[None, :]

        cnt_tx = np.zeros((n_tgt, n_x))
        np.add.at(cnt_tx, (tgt1, x1), 1.0)
        marg = cnt_tx.sum(axis=1) / max(N1, 1)
        seen = cnt_x > 0
        pmf = np.empty((n_tgt, n_x))
        pmf[:, seen] = cnt_tx[:, seen] / cnt_x[seen][None, :]
        pmf[:, ~seen] = marg[:, None]
        return mu, pmf, seen

    # ---------------------------------------------------------------- stage 2
    def _stage2_solve(self, mu, pmf, seen_x, x2, n_w, n_y, N2, lam2, rng, label):
        """Closed-form bridge solve. Returns b_hat (n_w, n_y) + diagnostics."""
        yidx = rng.integers(0, n_y, size=N2)              # y'' ~ Unif(Y), one per point
        M = mu[:, x2]                                     # (n_w, N2): mu_hat(.|x'_n)
        p_vec = pmf[yidx, x2]                             # p_hat(y''_n | x'_n)

        # primal design Psi (N2, n_w * n_y): psi_n = mu_n (x) e_{y''_n}
        D = n_w * n_y
        Psi = np.zeros((N2, D))
        cols = (np.arange(n_w)[None, :] * n_y + yidx[:, None])   # (N2, n_w)
        np.put_along_axis(Psi, cols, M.T, axis=1)

        T2 = Psi.T @ Psi / N2
        g2 = Psi.T @ p_vec / N2
        evals = np.linalg.eigvalsh(T2)
        cond_primal = (evals[-1] + lam2) / (evals[0] + lam2)

        # restricted-spectrum ill-posedness monitor (Phase-2 finding): per action a,
        # the occupancy-weighted design of mu_hat a-blocks has rank-|S| SIGNAL; its
        # 2nd-largest eigenvalue sigma2 is the smallest signal direction — the global
        # eig_min is pinned ~0 by the structural |O|>|S| null space and is blind to
        # identification collapse. sigma2 drives the pessimism widths downstream.
        sigma2_per_a = []
        signal_basis = []                      # per-action top-k eigvecs (eigengap rank)
        for a in range(self.n_act):
            Ma = M[a * self.n_obs:(a + 1) * self.n_obs, :]        # (n_obs, N2)
            Wa = Ma @ Ma.T / N2
            ev, evec = np.linalg.eigh(Wa)                         # ascending
            desc = ev[::-1]
            if desc.size < 2:                                    # guard empty ratios
                k_a = desc.size                                  # (audit A-low: crash guard)
            else:
                # The original rule divided by max(desc[1:], 1e-300). Trailing
                # eigenvalues of a PSD matrix are machine noise around zero and
                # are frequently NEGATIVE, so that floor turned each of them into
                # a ratio of order 1e282 and argmax selected float sign noise
                # rather than the real spectral gap. The selected ranks were not
                # the rule's judgement and did not repeat across seeds.
                #
                # Floor relative to the largest eigenvalue instead. Anything below
                # it is numerically zero, so consecutive zeros give ratio ~1 and
                # cannot win the argmax; the largest genuine gap does.
                if self.rank_rule == "legacy":
                    # Kept so the withdrawn results remain reproducible. Do not
                    # use for new work -- see the comment above.
                    ratios = desc[:-1] / np.maximum(desc[1:], 1e-300)
                    k_a = int(np.argmax(ratios)) + 1
                else:
                    floor = max(desc[0], 0.0) * 1e-9
                    if floor <= 0.0:                             # degenerate: all ~0
                        k_a = 1
                    else:
                        ratios = (np.maximum(desc[:-1], floor)
                                  / np.maximum(desc[1:], floor))
                        k_a = int(np.argmax(ratios)) + 1         # eigengap rank rule
            sigma2_per_a.append(float(desc[k_a - 1]))            # smallest KEPT eig
            signal_basis.append(evec[:, ::-1][:, :k_a].copy())
        sigma2_signal = float(min(sigma2_per_a))

        use_dual = (self.mode == "dual" or
                    (self.mode == "auto" and N2 <= self.dual_cap))
        diag = dict(label=label, N2=int(N2), D=int(D), lambda2=float(lam2),
                    eig_min_T2=float(evals[0]), eig_max_T2=float(evals[-1]),
                    cond_T2_reg=float(cond_primal),
                    sigma2_signal=sigma2_signal,
                    sigma2_per_action=sigma2_per_a,
                    unseen_x2_frac=float(1.0 - seen_x[x2].mean()),
                    solver="dual" if use_dual else "primal")

        H = T2 + lam2 * np.eye(D)
        b_primal = np.linalg.solve(H, g2).reshape(n_w, n_y)

        if use_dual:
            # G = (M^T M) hadamard K_{Y''};  alpha = (G + N2 lam2 I)^{-1} p_hat
            KY = (yidx[:, None] == yidx[None, :]).astype(np.float64)
            G = (M.T @ M) * KY
            gev = np.linalg.eigvalsh(G + N2 * lam2 * np.eye(N2))
            diag["cond_G_reg"] = float(gev[-1] / gev[0])
            alpha = np.linalg.solve(G + N2 * lam2 * np.eye(N2), p_vec)
            b_dual = np.zeros((n_w, n_y))
            np.add.at(b_dual.T, yidx, (alpha[None, :] * M).T)    # sum_n alpha_n psi_n
            diag["primal_dual_gap"] = float(np.abs(b_dual - b_primal).max())
            b_hat = b_dual
        else:
            b_hat = b_primal

        # ellipsoid geometry for the pessimism layer: L_hat(b) - L_hat(b_hat) =
        # (b - b_hat)^T H (b - b_hat) with H = T_hat_2 + lam2 I (ridge term included,
        # anchor Eq. 121); region conf(xi) is the exact ellipsoid {quadform <= xi}.
        self.stage_store[label] = dict(
            H=H, b_hat_vec=b_hat.ravel().copy(), n_w=n_w, n_y=n_y,
            N2=int(N2), lam2=float(lam2), sigma2_signal=sigma2_signal,
            signal_basis=signal_basis)

        self.diagnostics.append(diag)
        return b_hat

    # ---------------------------------------------------------------- fit
    def fit(self, O0, O, A, R):
        n_obs, n_act, n_o0, n_r, T = (self.n_obs, self.n_act, self.n_o0,
                                      self.n_r, self.T)
        N = O.shape[0]
        rng = np.random.default_rng(self.seed)
        perm = rng.permutation(N)
        N1 = int(N * self.split_frac)
        i1, i2 = perm[:N1], perm[N1:]
        N2 = N - N1
        lam1 = self.lambda1 if self.lambda1 is not None else 1.0 / N1
        lam2 = self.lambda2 if self.lambda2 is not None else 0.03 / np.sqrt(N2)
        self.fitted_ = dict(N=N, N1=N1, N2=N2, lambda1=lam1, lambda2=lam2)
        self.diagnostics = []
        self.stage_store = {}

        self.bR_hat = np.zeros((T, n_act, n_obs, n_r, n_obs))
        self.bD_hat = np.zeros((T - 1, n_act, n_obs, n_obs, n_obs))

        for t in range(1, T + 1):
            w, x, y, z, sz = stage_indices(O0, O, A, R, t, n_obs, n_act, n_o0, n_r)
            w1, x1, y1 = w[i1], x[i1], y[i1]
            x2 = x[i2]

            # ---- reward bridge b_R^[t]
            muR, pmfR, seenR = self._stage1_tables(
                w1, x1, y1, sz["n_w"], sz["n_x"], sz["n_y"], N1, lam1)
            bR = self._stage2_solve(muR, pmfR, seenR, x2, sz["n_w"], sz["n_y"],
                                    N2, lam2, rng, label=f"bR_t{t}")
            self.bR_hat[t - 1] = bR.reshape(n_act, n_obs, n_r, n_obs)

            # ---- dynamic bridge b_D^[t] (t <= T-1)
            if z is not None:
                z1 = z[i1]
                muD, pmfD, seenD = self._stage1_tables(
                    w1, x1, z1, sz["n_w"], sz["n_x"], sz["n_z"], N1, lam1)
                bD = self._stage2_solve(muD, pmfD, seenD, x2, sz["n_w"], sz["n_z"],
                                        N2, lam2, rng, label=f"bD_t{t}")
                self.bD_hat[t - 1] = bD.reshape(n_act, n_obs, n_obs, n_obs)
        return self

    # ---------------------------------------------------------------- accessors
    def bridges(self):
        """b_R (T, a, o~, r, o) and b_D (T-1, a, o~, o~', o) tables."""
        return self.bR_hat, self.bD_hat


==> anc/Extension/src/estimation/bridge_estimator_scaled.py <==
"""bridge_estimator_scaled.py -- the same estimator, with a compacted history index.

WHY THIS EXISTS. TabularBridgeEstimator allocates the stage-1 tables densely at
(n_w, n_x) with

    n_x = n_act * (n_obs * n_act)^(t-1) * n_o0

so the conditioning alphabet grows exponentially in t. At |O| = 6 and T = 6 that
is 2e6 columns; at T = 8 it is 2.9e8 and the allocation fails. Every horizon
result in this project is capped at T = 3 (one run at T = 6) for that reason
alone, and "the environment is a toy" is the most common thing a reviewer will
say about this work.

THE FIX IS NOT A MODEL CHANGE. x takes at most N distinct values in any sample,
so the dense alphabet is almost entirely empty columns. Remapping the observed
values to a compact range leaves every downstream quantity identical:

  - cnt_wx, cnt_x are built by scatter-add over observed (w, x) only;
  - mu[:, x2] and pmf[yidx, x2] index only observed columns;
  - `seen = cnt_x > 0` still marks values present in the stage-2 half but absent
    from the stage-1 half, so the marginal fallback is preserved exactly.

Columns dropped are those observed in NEITHER half, which are never read.

The equivalence is asserted numerically in run_estimator_equivalence.py rather
than argued here. TabularBridgeEstimator is left untouched so that all 40+ stored
result files stay reproducible.
"""

import numpy as np

from bridge_estimator import TabularBridgeEstimator, stage_indices


def compact(x_all):
    """Map an integer array to 0..k-1 over its observed values. Returns (x, k)."""
    uniq, inv = np.unique(x_all, return_inverse=True)
    return inv.astype(np.int64), int(uniq.size)


class ScaledBridgeEstimator(TabularBridgeEstimator):
    """TabularBridgeEstimator with the conditioning alphabet compacted per stage."""

    def fit(self, O0, O, A, R):
        n_obs, n_act, n_o0, n_r, T = (self.n_obs, self.n_act, self.n_o0,
                                      self.n_r, self.T)
        N = O.shape[0]
        rng = np.random.default_rng(self.seed)
        perm = rng.permutation(N)
        N1 = int(N * self.split_frac)
        i1, i2 = perm[:N1], perm[N1:]
        N2 = N - N1
        lam1 = self.lambda1 if self.lambda1 is not None else 1.0 / N1
        lam2 = self.lambda2 if self.lambda2 is not None else 0.03 / np.sqrt(N2)
        self.fitted_ = dict(N=N, N1=N1, N2=N2, lambda1=lam1, lambda2=lam2)
        self.diagnostics = []
        self.stage_store = {}
        self.n_x_compact = {}

        self.bR_hat = np.zeros((T, n_act, n_obs, n_r, n_obs))
        self.bD_hat = np.zeros((T - 1, n_act, n_obs, n_obs, n_obs))

        for t in range(1, T + 1):
            w, x, y, z, sz = stage_indices(O0, O, A, R, t, n_obs, n_act,
                                           n_o0, n_r)
            # THE ONLY CHANGE: the alphabet is the observed support, not the
            # cartesian product. Order is np.unique's, i.e. sorted by the
            # original index, so the compaction is deterministic given the data.
            xc, n_x = compact(x)
            self.n_x_compact[t] = n_x
            w1, x1, y1 = w[i1], xc[i1], y[i1]
            x2 = xc[i2]

            muR, pmfR, seenR = self._stage1_tables(
                w1, x1, y1, sz["n_w"], n_x, sz["n_y"], N1, lam1)
            bR = self._stage2_solve(muR, pmfR, seenR, x2, sz["n_w"], sz["n_y"],
                                    N2, lam2, rng, label=f"bR_t{t}")
            self.bR_hat[t - 1] = bR.reshape(n_act, n_obs, n_r, n_obs)

            if z is not None:
                z1 = z[i1]
                muD, pmfD, seenD = self._stage1_tables(
                    w1, x1, z1, sz["n_w"], n_x, sz["n_z"], N1, lam1)
                bD = self._stage2_solve(muD, pmfD, seenD, x2, sz["n_w"],
                                        sz["n_z"], N2, lam2, rng,
                                        label=f"bD_t{t}")
                self.bD_hat[t - 1] = bD.reshape(n_act, n_obs, n_obs, n_obs)
        return self


==> anc/Extension/src/estimation/value_plugin.py <==
"""
value_plugin.py — Phase 3: plug-in policy value V(pi, b_R, b_D) via Theorem 3.5,
implemented as EXACT tabular tensor contractions (np.einsum). No Monte Carlo.

For a MEMORYLESS observation policy pi(a|o), the sequential bridge integration
collapses into a chain of |O| x |O| transfer operators (the history sums over
(o_j, a_j) factorize because the policy weight is per-step):

    M_j[o~, o~']  = sum_{o,a} pi(a|o) * b_D^[j](a, o~, o~', o)      (policy-folded
                                                                     dynamic bridge)
    B_t[o~]       = sum_{o,a} pi(a|o) * sum_r r * b_R^[t](a, o~, r, o)
                                                                     (reward head; for
                                                                     r in {0,1} only
                                                                     the r=1 slice)
    G_1 = p(o~_1);   G_{t} = G_{t-1} M_{t-1}          (forward chain vectors)
    V(pi, b_R, b_D) = sum_t G_t . B_t

Backward recursion  Hb_T = B_T,  Hb_t = B_t + M_t Hb_{t+1}  gives V = G_1 . Hb_1 and
the EXACT gradients of the multilinear value w.r.t. each bridge block (needed by the
ellipsoidal-pessimism inner minimization, where V is linear in each block):

    dV / d b_R^[t][a, o~, r=1, o] = pi(a|o) * G_t[o~]
    dV / d b_D^[j][a, o~, o~', o] = pi(a|o) * G_j[o~] * Hb_{j+1}[o~']

p(o~_1) is either the exact initial-observation marginal (oracle checks) or its
empirical version from the log (the anchor's sanctioned data-driven choice).
"""

import numpy as np


def plugin_value(bR, bD, pi_obs, p_o1, return_grads=False, reward_levels=None):
    """V(pi, b_R, b_D) by exact chain contraction.

    bR: (T, A, O, n_r, O); bD: (T-1, A, O, O, O); pi_obs: (O, A); p_o1: (O,).
    reward_levels: the real reward VALUES for the n_r bridge slices, POSITIONALLY
        aligned to bR's r-axis (reward_levels[i] must be the reward value of bR
        slice i in the estimator's own r-axis ordering, not merely the correct
        value SET -- a permuted order silently mis-weights the value). Defaults to
        np.arange(n_r), correct for the toy (r-axis = {0,1} in order). A caller
        whose alphabet is not 0..n_r-1 (e.g. the 720x2 benchmark, r_idx = R+1 so
        slice i has value i-1 = [-1,0,+1]) MUST pass the explicit, correctly-ordered
        levels. (The benchmark path uses big_bridge_estimator._reward_head, which
        hard-codes [-1,0,1] matching its own r_idx layout; this entry point is the
        toy one.)
    Returns (V, per_step) or (V, per_step, grads) with grads = (gR, gD) matching
    the bridge tensor shapes (gR nonzero only on reward-weighted slices).
    """
    T = bR.shape[0]
    n_r = bR.shape[3]
    if reward_levels is None:
        r_weights = np.arange(n_r, dtype=np.float64)
    else:
        r_weights = np.asarray(reward_levels, dtype=np.float64)
        assert r_weights.shape == (n_r,), \
            f"reward_levels must have shape ({n_r},), got {r_weights.shape}"

    # policy-folded operators
    Ms = [np.einsum("oa,auvo->uv", pi_obs, bD[j]) for j in range(T - 1)]
    Bs = [np.einsum("oa,r,auro->u", pi_obs, r_weights, bR[t]) for t in range(T)]

    # forward chain
    G = [None] * T
    G[0] = np.asarray(p_o1, dtype=np.float64)
    for t in range(1, T):
        G[t] = G[t - 1] @ Ms[t - 1]

    # backward chain
    Hb = [None] * T
    Hb[T - 1] = Bs[T - 1]
    for t in range(T - 2, -1, -1):
        Hb[t] = Bs[t] + Ms[t] @ Hb[t + 1]

    per_step = [float(G[t] @ Bs[t]) for t in range(T)]
    V = float(G[0] @ Hb[0])
    # Self-consistency only: forward (G) and backward (Hb) are built from the SAME
    # Ms/Bs tensors, so this checks the two contraction ORDERS agree -- it does NOT
    # detect a mis-oriented bridge tensor (e.g. swapped o~_j/o~_{j+1} axes). The
    # convention itself is validated externally by run_phase34_check [V1]: plug-in
    # on ORACLE bridges == exact DP to 4.4e-16.
    assert abs(V - sum(per_step)) < 1e-9 * max(1.0, abs(V))

    if not return_grads:
        return V, per_step

    gR = np.zeros_like(bR)
    gD = np.zeros_like(bD)
    for t in range(T):
        # dV/dbR[t][a, u, r, o] = pi(a|o) * r * G_t[u]
        gR[t] = np.einsum("oa,r,u->auro", pi_obs, r_weights, G[t])
    for j in range(T - 1):
        # dV/dbD[j][a, u, v, o] = pi(a|o) * G_j[u] * Hb_{j+1}[v]
        gD[j] = np.einsum("oa,u,v->auvo", pi_obs, G[j], Hb[j + 1])
    return V, per_step, (gR, gD)


def empirical_p_o1(O, n_obs):
    """Empirical initial-observation marginal p_hat(o_1) from the log."""
    p = np.bincount(O[:, 0], minlength=n_obs).astype(np.float64)
    return p / p.sum()


==> anc/Extension/src/pessimism/ellipsoid_opt.py <==
"""
ellipsoid_opt.py — Phase 4: confidence-region ellipsoid geometry and the
closed-form blockwise pessimistic minimization.

GEOMETRY. Per stage/family block, the stage-2 empirical risk (INCLUDING the ridge
term, anchor Eq. 121) is exactly quadratic in the coefficient vector, so

    L_hat(b) - L_hat(b_hat) = (b - b_hat)^T H (b - b_hat),   H = T_hat_2 + lam2 I.

(NB: H is HALF the Hessian of L_hat -- the true Hessian is 2H -- but the quadratic
form above is exact because L_hat is exactly quadratic, so the factor-1/2 Taylor
term cancels the factor-2 Hessian. It is the quadratic form, not "H = Hessian",
that the geometry relies on.) conf(xi) = { b : (b - b_hat)^T H (b - b_hat) <= xi }
is an EXACT ellipsoid
centered at the estimator b_hat. H and b_hat come from
TabularBridgeEstimator.stage_store (computed once, policy-independent — the
anchor's Remark 3.7 advantage over P3O's per-policy regions).

BLOCK MINIMIZATION. The plug-in value is MULTILINEAR in the 2T-1 bridge blocks:
linear in each block with the others frozen. For a linear objective <g, b> over an
ellipsoid the minimizer is closed-form:

    b_min = b_hat - sqrt(xi) * H^{-1} g / ||g||_{H^{-1}},
    min    = <g, b_hat> - sqrt(xi) * ||g||_{H^{-1}},  ||g||_{H^{-1}} = sqrt(g^T H^{-1} g).

Structure exploited: V = sum_t <gR_t, bR_t> where every gR_t depends only on the
DYNAMIC blocks — so all reward blocks minimize simultaneously and EXACTLY from one
gradient evaluation; dynamic-block gradients depend on the other blocks, so they
refresh after each move. Every step is an exact descent step, so V never increases.

GUARANTEE SCOPE (audited): the returned V_low is the min over coordinate-descent
endpoints; each endpoint is FEASIBLE, so V_low >= the exact joint min of the
multilinear objective. It is therefore an UPPER bound on the exact inner min, NOT
a certified lower bound on V(pi): coordinate descent on the (T-1) coupled dynamic
blocks can stall above the global min (canonical case: min of x*y over [-1,1]^2
started at the origin returns 0, not -1). Under region coverage the EXACT inner min
is <= V(pi) (the truth is feasible), but our approximate V_low may exceed it. We do
NOT claim a certified bound: V_low <= V_true is checked EMPIRICALLY (V4 holds for
all policies/seeds/widths here) and restart_gap flags non-global stalls. The reward
blocks — the majority of the coordinates — are solved globally; only the dynamic
coupling is heuristic.

WIDTH CALIBRATION (restricted-spectrum rule, Phase-2 finding): the global eig_min
of H is pinned at ~lam2 by the STRUCTURAL |O|>|S| null space and is blind to
identification collapse; the informative statistic is the smallest SIGNAL
eigenvalue sigma2 (per-action design blocks, min over actions). Widths scale as

    xi = c / (N2 * sigma2)

— the H-weighted distance of the truth from the center concentrates in weak-signal
directions with magnitude ~ (stage-1 noise)^2 / sigma2, so 1/(N2*sigma2) is the
right shape; the multiplier c is swept with coverage curves (never a claimed
"theoretical xi").
"""

import numpy as np
from scipy.linalg import solve_triangular


def _inner(H, b_hat, g, xi, nu):
    """Exact min of <g,b> + nu*||b||^2 over the ellipsoid, by a root find in mu."""
    from scipy.optimize import brentq
    n = H.shape[0]
    if nu > 0:
        b_u = -g / (2.0 * nu)
        d0 = b_u - b_hat
        if float(d0 @ H @ d0) <= xi:
            return b_u                          # ellipsoid inactive
    v = g + 2.0 * nu * b_hat

    def delta(mu):
        return np.linalg.solve(2.0 * mu * H + 2.0 * nu * np.eye(n), -v)

    def h(mu):
        d = delta(mu)
        return float(d @ H @ d) - xi

    lo, hi = 1e-14, 1.0
    for _ in range(400):
        if h(hi) < 0:
            break
        hi *= 2.0
    mu = brentq(h, lo, hi, maxiter=500, xtol=1e-15, rtol=1e-14)
    return b_hat + delta(mu)


def _linear_min_box(H, b_hat, g, xi, M_inf, M=None):
    """min <g,b> s.t. (b-b_hat)'H(b-b_hat) <= xi and |b_i| <= M_inf for all i.

    This enforces the sup-norm envelope and, when M is supplied, the Euclidean
    coefficient-norm bound. Neither this box nor the ball alone is the anchor's
    full class. A box is not rotationally
    symmetric, so there is no single scalar multiplier and the ball solver's root
    find does not apply. Solved directly (linear objective, one quadratic
    constraint, simple bounds), from two starts to reduce the chance of a local
    stall.
    """
    from scipy.optimize import minimize, nnls
    n = H.shape[0]
    ellipsoid_scale = max(xi, 1e-12)
    cons = [{"type": "ineq",
             "fun": lambda b: (xi - float((b - b_hat) @ H @ (b - b_hat))) / ellipsoid_scale,
             "jac": lambda b: -2.0 * H @ (b - b_hat) / ellipsoid_scale}]
    if M is not None:
        ball_scale = max(M * M, 1e-12)
        cons.append({"type": "ineq", "fun": lambda b: (M * M - float(b @ b)) / ball_scale,
                     "jac": lambda b: -2.0 * b / ball_scale})
    bounds = [(-M_inf, M_inf)] * n
    best, best_val = None, np.inf
    failures = []
    for start in (np.clip(b_hat, -M_inf, M_inf), np.zeros(n)):
        r = minimize(lambda b: float(g @ b), start, jac=lambda b: g,
                     constraints=cons, bounds=bounds, method="SLSQP",
                     options=dict(maxiter=800, ftol=1e-10))
        feasible = (float((r.x - b_hat) @ H @ (r.x - b_hat)) <= xi + 1e-8
                    and np.max(np.abs(r.x)) <= M_inf + 1e-8
                    and (M is None or np.linalg.norm(r.x) <= M + 1e-8))
        # SLSQP can report line-search failure at a feasible optimum. Do not
        # accept a failed status blindly: certify approximate KKT stationarity
        # using nonnegative multipliers of the active convex constraints.
        normals = []
        quad = float((r.x - b_hat) @ H @ (r.x - b_hat))
        if abs(quad - xi) <= 1e-7 * max(xi, 1e-12):
            normals.append(2.0 * H @ (r.x - b_hat))
        if M is not None and abs(float(r.x @ r.x) - M * M) <= 1e-7 * max(M * M, 1e-12):
            normals.append(2.0 * r.x)
        for i in range(n):
            if abs(abs(r.x[i]) - M_inf) <= 1e-8:
                normal = np.zeros(n)
                normal[i] = 1.0 if r.x[i] >= 0 else -1.0
                normals.append(normal)
        if normals:
            _, residual = nnls(np.column_stack(normals), -g)
        else:
            residual = np.linalg.norm(g)
        stationary = residual <= 1e-7 * max(1.0, np.linalg.norm(g))
        if feasible and stationary and r.fun < best_val:
            best, best_val = r.x, r.fun
        else:
            failures.append(f"status={r.status}, message={r.message}, feasible={feasible}, KKT_residual={residual:.3g}")
    if best is None:
        raise RuntimeError("Box/ellipsoid solve failed or intersection is empty: " + "; ".join(failures))
    return best


def _exact_linear_min_ball(H, b_hat, g, xi, M):
    """Exact min of <g,b> over conf(xi) INTERSECT {||b|| <= M}.

    Replaces an earlier bisection that scaled a single fixed direction out to the
    ELLIPSOID boundary. The KKT family is a two-parameter curve, and in the
    large-xi regime the ellipsoid is not active at all, so that shortcut returned
    points up to 56% suboptimal and occasionally outside the ball. Here the ball
    multiplier nu is found by a root find, with the ellipsoid handled exactly
    inside _inner for each nu.
    """
    from scipy.optimize import brentq
    if M == 0:
        if float(b_hat @ H @ b_hat) <= xi:
            return np.zeros_like(b_hat), "zero-radius ball"
        return None, "EMPTY intersection"
    if not np.any(g):
        if np.linalg.norm(b_hat) <= M:
            return b_hat.copy(), "zero objective"
        candidate = _inner(H, b_hat, g, xi, 1.0)
        return (candidate, "zero objective") if np.linalg.norm(candidate) <= M + 1e-9 else (None, "EMPTY intersection")
    b0 = _inner(H, b_hat, g, xi, 0.0)
    if np.linalg.norm(b0) <= M + 1e-12:
        return b0, "ball inactive"
    b_min_norm = _inner(H, b_hat, np.zeros_like(g), xi, 1.0)
    if np.linalg.norm(b_min_norm) > M + 1e-9:
        return None, "EMPTY intersection"

    def norm_at(nu):
        return np.linalg.norm(_inner(H, b_hat, g, xi, nu)) - M

    lo, hi = 0.0, 1.0
    for _ in range(400):
        if norm_at(hi) < 0:
            break
        hi *= 2.0
    nu = brentq(norm_at, lo, hi, maxiter=500, xtol=1e-15, rtol=1e-14)
    return _inner(H, b_hat, g, xi, nu), "both active"


class BlockEllipsoid:
    """One bridge block's confidence-region geometry (flat coefficient coords).

    Optionally carries the empirical SIGNAL-SUBSPACE basis (per-action eigengap
    eigenvectors of the design, tensored with the identity on the index space):
    the |O|>|S| structural null directions are unidentified, and under the JOINT
    multilinear minimization they couple across blocks and blow the vanilla Eq.-17
    minimum out of the feasible value range. Restricting the region to the
    identified subspace (Nair-Jiang style rank restriction) contains the blow-up.

    SOUNDNESS CAVEAT (audit finding A-high): the projected region is a SUBSET that
    structurally excludes any out-of-subspace component of the true bridge (leak =
    ||(I-UU^T)(b_true - b_hat)|| > 0). Empirically the true bridges DO leak (up to
    ~0.38 on the toy), so the projected V_low is NOT a certified lower bound even
    at its exact inner min: if an excluded direction is value-relevant with the
    wrong sign, projected V_low can exceed V_true. The premise that excluded
    directions are value-irrelevant is NOT verified by the geometry -- it is only
    supported empirically (V4 held on the tested grid, by sign-alignment, not by
    construction). coverage_report now gates "covered" on small leakage so this is
    surfaced rather than masked. Both variants are exposed; treat projected V_low
    as a heuristic estimate, not a guarantee.
    """

    def __init__(self, H, b_hat_vec, sigma2_signal, N2, label,
                 signal_basis=None, n_obs=None, n_act=None, n_y=None):
        self.H = H
        self.b_hat = np.asarray(b_hat_vec, dtype=np.float64)
        self.sigma2 = float(sigma2_signal)
        self.N2 = int(N2)
        self.label = label
        self.L = np.linalg.cholesky(H)          # H = L L^T (PD since lam2 > 0)
        self.U = None
        if signal_basis is not None:
            self.U = self._build_U(signal_basis, n_act, n_obs, n_y)
            H_sub = self.U.T @ H @ self.U
            self.L_sub = np.linalg.cholesky(H_sub)
            self.H_sub = H_sub

    @staticmethod
    def _build_U(signal_basis, n_act, n_obs, n_y):
        """Orthonormal basis (D, k) of the identified subspace: per action a, the
        kept design eigenvectors on the o~-profile, tensored with I on the index y
        (vec convention: flat = w * n_y + y, w = a * n_obs + o~).

        Correctness of the projected coverage geometry (xi_needed's ds = U^T d and
        the leak residual) requires U^T U = I, which in turn requires each per-action
        Va to have ORTHONORMAL columns. The estimator supplies eigenvectors from
        np.linalg.eigh (orthonormal), but we assert it rather than assume it: a
        non-orthonormal Va would silently corrupt reported subspace coverage."""
        n_w = n_act * n_obs
        cols = []
        for a, Va in enumerate(signal_basis):
            k_a = Va.shape[1]
            if k_a:
                assert np.allclose(Va.T @ Va, np.eye(k_a), atol=1e-8), (
                    f"signal_basis[{a}] columns are not orthonormal; projected "
                    f"coverage geometry would be wrong. Re-orthonormalize (QR).")
            for i in range(k_a):
                w_vec = np.zeros(n_w)
                w_vec[a * n_obs:(a + 1) * n_obs] = Va[:, i]
                for y in range(n_y):
                    col = np.zeros(n_w * n_y)
                    col[np.arange(n_w) * n_y + y] = w_vec
                    cols.append(col)
        return np.stack(cols, axis=1)

    def h_inv_norm(self, g):
        """||g||_{H^{-1}} = sqrt(g^T H^{-1} g)."""
        y = solve_triangular(self.L, g, lower=True)
        return float(np.sqrt(y @ y))

    def linear_min(self, g, xi, projected=False, M=None, M_inf=None):
        """argmin/min of <g, b> over conf(xi) (optionally restricted to the
        identified signal subspace). Returns (b_min, penalty).

        M adds the bridge-class norm ball ||b||_2 <= M, which the anchor paper
        carries as M_R through Theorem 4.2 and which this implementation
        originally omitted. Without it the minimiser is free to run off along
        unidentified directions; the paper's feasible set is the INTERSECTION of
        the confidence region and the bridge class.

        The intersection of an ellipsoid and a ball with a linear objective has
        no one-line closed form, so it is solved by bisection on the ball's KKT
        multiplier: for each nu, minimising <g,b> + nu*||b||^2 over the ellipsoid
        alone IS closed-form, and ||b(nu)|| decreases monotonically in nu, so a
        scalar bisection lands on the active-ball solution.
        """
        if not np.isfinite(xi) or xi < 0:
            raise ValueError("xi must be finite and nonnegative")
        if projected and (M is not None or M_inf is not None):
            raise NotImplementedError("Projected class-constrained minimization is not implemented")
        if projected and self.U is None:
            raise ValueError("Projected minimization requires a signal basis")
        for bound in (M, M_inf):
            if bound is not None and (not np.isfinite(bound) or bound < 0):
                raise ValueError("Class bounds must be finite and nonnegative")
        if xi == 0:
            if M is not None and np.linalg.norm(self.b_hat) > M + 1e-12:
                raise ValueError("Zero-width region and class ball are disjoint")
            if M_inf is not None and np.max(np.abs(self.b_hat)) > M_inf + 1e-12:
                raise ValueError("Zero-width region and class box are disjoint")
            return self.b_hat.copy(), 0.0
        if M_inf is not None and not projected:
            b = _linear_min_box(self.H, self.b_hat, g, xi, M_inf, M=M)
            return b, float(g @ self.b_hat - g @ b)

        if M is not None and not projected:
            b, status = _exact_linear_min_ball(self.H, self.b_hat, g, xi, M)
            if b is None:                      # ball and ellipsoid do not meet
                raise ValueError(
                    f"{self.label}: conf(xi) and the class ball are disjoint "
                    f"(||b_hat||={np.linalg.norm(self.b_hat):.3f} > M={M:.3f}). "
                    f"M must be per-block and at least ||b_true||.")
            return b, float(g @ self.b_hat - g @ b)

        return self._linear_min_plain(g, xi, projected)

    def _linear_min_plain(self, g, xi, projected=False):
        if projected:
            gs = self.U.T @ g
            y = solve_triangular(self.L_sub, gs, lower=True)
            ng = float(np.sqrt(y @ y))
            if ng < 1e-14:
                return self.b_hat.copy(), 0.0
            ds = solve_triangular(self.L_sub.T, y, lower=False)
            return self.b_hat - (np.sqrt(xi) / ng) * (self.U @ ds), \
                float(np.sqrt(xi) * ng)
        y = solve_triangular(self.L, g, lower=True)
        ng = float(np.sqrt(y @ y))
        if ng < 1e-14:
            return self.b_hat.copy(), 0.0
        Hinv_g = solve_triangular(self.L.T, y, lower=False)
        return self.b_hat - (np.sqrt(xi) / ng) * Hinv_g, float(np.sqrt(xi) * ng)

    def random_boundary_point(self, xi, rng, projected=False):
        if projected:
            u = rng.standard_normal(self.U.shape[1])
            d = solve_triangular(self.L_sub.T, u, lower=False)
            return self.b_hat + (self.U @ d) * (np.sqrt(xi) / np.sqrt(u @ u))
        u = rng.standard_normal(self.b_hat.size)
        d = solve_triangular(self.L.T, u, lower=False)
        return self.b_hat + d * (np.sqrt(xi) / np.sqrt(u @ u))

    def xi_needed(self, b_vec, projected=False):
        """Minimal width for b_vec (or its subspace projection) to lie inside the
        region. For the projected variant, also returns the out-of-subspace
        leakage norm of (b_vec - b_hat)."""
        d = b_vec - self.b_hat
        if projected:
            ds = self.U.T @ d
            leak = float(np.linalg.norm(d - self.U @ ds))
            return float(ds @ self.H_sub @ ds), leak
        return float(d @ self.H @ d)

    def width_rule(self, c):
        """Restricted-spectrum width: xi = c / (N2 * sigma2_signal)."""
        if not np.isfinite(c) or c < 0:
            raise ValueError("Width multiplier must be finite and nonnegative")
        if self.N2 <= 0 or not np.isfinite(self.sigma2) or self.sigma2 <= 0:
            raise ValueError(f"{self.label}: positive N2 and signal eigenvalue are required; width is undefined")
        return c / (self.N2 * self.sigma2)


def _block_M(M, i):
    """M may be None, a scalar shared by all blocks, or one value per block.

    Per-block is the correct form: a single averaged M put some blocks' own
    centres outside their own ball, which is not the constraint the paper poses.
    """
    if M is None:
        return None
    if np.isscalar(M):
        return float(M)
    return float(M[i])


def _block_flag(flag, per_block, i):
    """Resolve a possibly per-block boolean. per_block, when given, wins."""
    if per_block is None:
        return bool(flag)
    return bool(per_block[i])


def pessimistic_value(blocks_R, blocks_D, xis_R, xis_D, value_and_grads,
                      max_sweeps=30, tol=1e-11, n_restarts=3, rng=None,
                      projected=False, M_R=None, M_D=None,
                      M_R_inf=None, M_D_inf=None,
                      projected_R=None, projected_D=None):
    """min over conf_R x conf_D of the multilinear plug-in value, by blockwise
    closed-form coordinate descent with multi-restart.

    value_and_grads(bR_flat_list, bD_flat_list) -> (V, gR_flat_list, gD_flat_list)
    projected=True restricts every region to its identified signal subspace.
    projected_R / projected_D override it per block, which is what a
    STAGE-SELECTIVE variant needs. Historical claims that only t=1 can leak
    require additional transition/channel rank assumptions; they are not a
    general guarantee. Projection may exclude valid bridges and is diagnostic.

    A block with xi = 0 contributes its centre and zero penalty, which is exactly
    the plug-in for that block -- so the per-block on/off switch needs no code
    here, only a zero in xis_R / xis_D.

    Returns dict(V_low, V_from_center, restart_gap, n_sweeps_center).
    """
    rng = rng or np.random.default_rng(0)
    T = len(blocks_R)
    pR = [_block_flag(projected, projected_R, t) for t in range(T)]
    pD = [_block_flag(projected, projected_D, j) for j in range(T - 1)]

    def run(start):
        bR = [blocks_R[t].b_hat.copy() for t in range(T)]
        bD = [blocks_D[j].b_hat.copy() for j in range(T - 1)]
        if start == "random":
            bR = [blocks_R[t].random_boundary_point(xis_R[t], rng, pR[t])
                  for t in range(T)]
            bD = [blocks_D[j].random_boundary_point(xis_D[j], rng, pD[j])
                  for j in range(T - 1)]
        V_prev = np.inf
        sweeps = 0
        for sweep in range(max_sweeps):
            sweeps = sweep + 1
            # reward blocks: V is jointly linear in them, gradients depend only on bD
            _, gR, _ = value_and_grads(bR, bD)
            for t in range(T):
                bR[t], _ = blocks_R[t].linear_min(
                    gR[t], xis_R[t], pR[t], M=_block_M(M_R, t),
                    M_inf=_block_M(M_R_inf, t))
            # dynamic blocks: gradients depend on the other blocks -> refresh each
            for j in range(T - 1):
                _, _, gD = value_and_grads(bR, bD)
                bD[j], _ = blocks_D[j].linear_min(
                    gD[j], xis_D[j], pD[j], M=_block_M(M_D, j),
                    M_inf=_block_M(M_D_inf, j))
            V_now = value_and_grads(bR, bD)[0]
            if V_prev - V_now < tol:
                V_prev = V_now
                break
            V_prev = V_now
        return float(V_prev), sweeps

    V0, s0 = run("center")
    vals = [V0]
    for _ in range(n_restarts):
        vals.append(run("random")[0])
    return dict(V_low=float(min(vals)), V_from_center=V0,
                restart_gap=float(max(vals) - min(vals)),
                n_sweeps_center=int(s0))


==> anc/Extension/src/pessimism/mf_pessimism.py <==
"""mf_pessimism.py -- a confidence region and pessimistic value for the MODEL-FREE bridge.

WHY THIS EXISTS. The Phase 4 paper showed the anchor paper's model-based pessimism
diverges, and traced it to null-space directions the confidence region cannot
constrain. Step (b) asks whether that is a property of the METHOD FAMILY. The
model-free proximal estimator of Shi et al. has a different loss, a different
solver and a different bridge definition, but its bridge is still a function on
the observation space. If the failure is geometric, it should appear there too.

The model-free estimator ships without a pessimism layer, so this adds one, using
the same geometry the model-based side uses: an ellipsoid centred on b_hat with
shape H, and the standard support-function minimum.

THE DECISIVE QUANTITY. Minimising a LINEAR functional over an ellipsoid has a
closed form:

    V_low = V(b_hat) - sqrt(xi) * ||g||_{H^-1}

so a blow-up requires two things at once: H must have (near-)null directions, AND
the value gradient g must have a component inside them. A null space alone is
harmless if the value never looks in that direction. This makes step (b) a sharp
question rather than a qualitative comparison -- we can measure the leakage of g
into the null space directly.

A STRUCTURAL DIFFERENCE WORTH STATING. For the model-based chain the value is
multilinear across every stage's bridge, which is what forced the coupled
multi-block minimisation and allowed perturbations to compound. Here the value

    J = sum_o nu1(o) sum_a b_V^[1](a, o)

depends on the FIRST stage bridge only, and linearly. So the model-free side
cannot fail through compounding. If it still diverges, the cause has to be the
geometry, which is exactly the claim under test -- and if it does NOT diverge,
that isolates the compounding structure as necessary, which is equally
informative.
"""

import numpy as np


def mf_design_and_gradient(d, n_o, n_o0, n_act, nu1, t=1, ridge=None):
    """Per-action ellipsoid shape H_a and value gradient g_a.

    H_a is the bridge-space Gram of the model-free GLS solve -- the same matrix
    whose spectrum the rank study analysed -- plus a Tikhonov ridge, mirroring
    how the model-based side builds H = T2 + lambda2 * I.

    g_a is the gradient of J with respect to b_V^[1](a, .). Since
    J = sum_o nu1(o) sum_a b_V(a,o), that gradient is simply nu1, identically for
    every action.
    """
    o_t, a_t, O0 = d["O"][:, t - 1], d["A"][:, t - 1], d["O0"]
    N = len(a_t)
    eps = 1.0 / N
    rho = ridge if ridge is not None else 0.03 / np.sqrt(N)

    Hs, gs = [], []
    for a in range(n_act):
        sel = a_t == a
        Acr = np.zeros((n_o, n_o0))
        np.add.at(Acr, (o_t[sel], O0[sel]), 1.0)
        Ga = np.bincount(O0[sel], minlength=n_o0).astype(float)
        Wa = 1.0 / (Ga + N * eps)
        design = (Acr * Wa[None, :]) @ Acr.T / N
        Hs.append(design + rho * np.eye(n_o))
        gs.append(np.asarray(nu1, float).copy())
    return Hs, gs


def h_inv_norm(H, g, basis=None):
    """||g||_{H^-1}, optionally restricted to a subspace.

    With basis U (n_o, k) the quantity becomes ||U^T g||_{(U^T H U)^-1}: the
    pessimism is only allowed to move inside the retained subspace, so any part
    of g lying outside it contributes nothing to the width.
    """
    if basis is not None and basis.size:
        Hs = basis.T @ H @ basis
        gs = basis.T @ g
        return float(np.sqrt(max(gs @ np.linalg.solve(Hs, gs), 0.0)))
    return float(np.sqrt(max(g @ np.linalg.solve(H, g), 0.0)))


def null_leakage(H, g, basis):
    """Fraction of ||g||^2 lying OUTSIDE the retained subspace.

    This is the quantity that decides whether a null space matters. If the value
    gradient is orthogonal to the unconstrained directions, leakage is 0 and the
    region cannot be exploited no matter how degenerate H is.
    """
    if basis is None or basis.size == 0:
        return 1.0
    proj = basis @ (basis.T @ g)
    tot = float(g @ g)
    return float(max(0.0, 1.0 - (proj @ proj) / tot)) if tot > 0 else 0.0


def parallel_analysis_basis(d, n_o, n_o0, a, rng, t=1, B=40, q=95.0):
    """Rank selection without a spectral gap, then the matching eigenvector basis.

    Permuting O_0 within the action bin destroys the (o_t, o_0) dependence while
    preserving both marginals, so the permuted spectrum is exactly what sampling
    noise alone produces. Directions above the q-th percentile of that null carry
    real dependence.

    The null's own outer product of marginals is rank 1, so the test can only see
    dependence BEYOND the first direction; the count is therefore
    1 + #{i >= 2 : lambda_i > q95(null_i)}. Without this the selector returns 0
    whenever the behavior policy is deterministic.
    """
    o_t, a_t, O0 = d["O"][:, t - 1], d["A"][:, t - 1], d["O0"]
    N = len(a_t)
    sel = a_t == a
    o_sel, O0_sel = o_t[sel], O0[sel]

    def spec(o_arr, x_arr):
        Acr = np.zeros((n_o, n_o0))
        np.add.at(Acr, (o_arr, x_arr), 1.0)
        Acr /= N
        ev, evec = np.linalg.eigh(Acr @ Acr.T)
        return ev[::-1], evec[:, ::-1]

    obs_ev, obs_vec = spec(o_sel, O0_sel)
    null = np.empty((B, n_o))
    for b in range(B):
        null[b] = spec(o_sel, rng.permutation(O0_sel))[0]
    thr = np.percentile(null, q, axis=0)

    k = 1
    for i in range(1, n_o):
        if obs_ev[i] > thr[i]:
            k += 1
        else:
            break
    return k, obs_vec[:, :k].copy()


==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Soheil Sayah Varg

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.md <==
# Reproducing the arXiv experiments

When extracting the complete arXiv source archive, use its `anc/` directory
as the working directory. When downloading ancillary files individually, keep
`Extension/` in the same directory as this README and work from there.

Before running the checks below, create `Extension/paper/` in that working
directory and copy the article's `main.tex` there as `workshop_draft.tex`.
The manuscript-number checker uses that path.

For the reference environment, use Python 3.12.14 and install with:

    python -m pip install -r Extension/requirements.txt -c Extension/constraints-reference.txt

For a compatible environment on Python 3.10 or later, omit the `-c` argument.

Run the scientific checks and verify the published numbers:

    python Extension/poc/run_submission_checks.py
    python Extension/poc/verify_workshop_numbers.py
    python Extension/poc/verify_strengthening.py
    python Extension/poc/fetch_ist.py
    python Extension/poc/verify_ist_experiment.py

The downloader obtains the corrected public IST v2 CSV from its original
repository and checks its checksum. The supplied IST results are aggregate.
The code is MIT-licensed (LICENSE). IST data use ODC-By 1.0 (see
`Extension/data/ist/README.md`). The article's license is separate.

To rerun the experiments from a disposable copy, use these drivers:

    python Extension/poc/run_learned_bc.py
    python Extension/poc/run_external_validity.py
    python Extension/poc/run_reward_reversal.py
    python Extension/poc/run_optimizer_budget.py
    python Extension/poc/run_ist_policy_selection.py

These drivers write result JSON files. Set OPENBLAS_NUM_THREADS=1 and
OMP_NUM_THREADS=1 to match the recorded environment. Set VERIFY_ONLY=1 for
checks without fitting in the external-validity and reward-reversal drivers.
The historical oracle run is `python Extension/poc/run_bc_candidate_retest.py`.
It writes a JSON with normal summaries and omits per-seed selections.

